Homomorphic Advantage Operator: Stabilizing Reinforcement Learning Under Fully Homomorphic Encryption Constraints

Privacy-preserving machine learning presents significant deployment challenges on the cloud for intelligent systems with confidential data. Fully Homomorphic Encryption (FHE) offers a compelling solution for secure computation, preserving data confidentiality of cloud computations. However, applying FHE to reinforcement learning (RL) requires replacing non-linear operations with polynomial approximations, which diverge catastrophically due to a unique recursive error phenomenon known as the Bellman drift. This article introduces the Homomorphic Advantage Operator (HAO), a stabilization framework designed to prevent polynomial approximation divergence in FHE-based deep RL. HAO adapts the zero-mean centering projection from advantage-based value estimation directly to temporal-difference (TD) targets. This linear projection annihilates the uniform state-value baseline that drives the Bellman drift, maintaining per-state action rankings while requiring zero additional non-linear multiplicative depth and avoiding expensive ciphertext bootstrapping. The proposed HAO framework was evaluated using a three-tier experimental methodology, including a tabular Markov Decision Process (MDP), an encrypted CartPole environment using real CKKS cryptographic operations, and a 20-node logistics routing benchmark with dense continuous features. The results demonstrate that the proposed HAO strictly bounds network pre-activations within the safe polynomial approximation domain. The proposed HAO RL agents achieved 0% boundary breaches across all random seeds used, whereas regularization alone (L2 weight decay and gradient clipping) breached the bound on 3 of 5 seeds and the unstabilized baseline did so in 83.8% of episodes. Finally, HAO agents improve optimal policy accuracy by 18.0 percentage points in tabular domains and remain stable when DP-SGD-style Gaussian noise is added to the clipped gradients.

==> anc/hao_interactive_companion.html <==
<!DOCTYPE html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1, viewport-fit=cover">
<title>HAO Interactive Companion</title>
<style>
:root{
  color-scheme: light;
  --bg:#f4f5f3; --surface:#fcfcfb; --surface-2:#eef0ee; --rule:#d9ddda; --rule-strong:#b9bfbb;
  --ink:#15181c; --ink-2:#4a5058; --ink-3:#6c737c;
  --accent:#1f62b8; --accent-ink:#ffffff; --accent-soft:#e3ecf8;
  --crit:#d03b3b; --crit-soft:rgba(208,59,59,.08); --good:#0a7d0a; --warn-ink:#8a5a00;
  --s-hao:#2a78d6; --s-none:#eb6834; --s-cent:#1baf7a; --s-reg:#eda100; --s-dpm:#e87ba4; --s-dps:#008300;
  --grid:rgba(21,24,28,.08);
  --serif:Georgia, "Source Serif 4", Cambria, "Times New Roman", serif;
  --sans:system-ui, -apple-system, "Segoe UI", Roboto, Helvetica, Arial, sans-serif;
  --mono:ui-monospace, Consolas, Menlo, "Courier New", monospace;
}
@media (prefers-color-scheme: dark){
  :root:not([data-theme="light"]){
    color-scheme: dark;
    --bg:#121314; --surface:#1a1a19; --surface-2:#232422; --rule:#34363a; --rule-strong:#4a4d52;
    --ink:#f1f2f0; --ink-2:#c3c6c2; --ink-3:#9a9e9a;
    --accent:#5b9bf0; --accent-ink:#0d1117; --accent-soft:#1d2a3b;
    --crit:#e66767; --crit-soft:rgba(230,103,103,.10); --good:#3fbf3f; --warn-ink:#f0b64a;
    --s-hao:#3987e5; --s-none:#d95926; --s-cent:#199e70; --s-reg:#c98500; --s-dpm:#d55181; --s-dps:#2f9e2f;
    --grid:rgba(241,242,240,.08);
  }
}
:root[data-theme="dark"]{
  color-scheme: dark;
  --bg:#121314; --surface:#1a1a19; --surface-2:#232422; --rule:#34363a; --rule-strong:#4a4d52;
  --ink:#f1f2f0; --ink-2:#c3c6c2; --ink-3:#9a9e9a;
  --accent:#5b9bf0; --accent-ink:#0d1117; --accent-soft:#1d2a3b;
  --crit:#e66767; --crit-soft:rgba(230,103,103,.10); --good:#3fbf3f; --warn-ink:#f0b64a;
  --s-hao:#3987e5; --s-none:#d95926; --s-cent:#199e70; --s-reg:#c98500; --s-dpm:#d55181; --s-dps:#2f9e2f;
  --grid:rgba(241,242,240,.08);
}
[hidden]{display:none!important}
*{box-sizing:border-box}
html{-webkit-text-size-adjust:100%}
body{margin:0;background:var(--bg);color:var(--ink);font:15px/1.55 var(--sans);padding-inline:16px;padding-block:0 48px}
.wrap{max-width:1120px;margin:0 auto}
h1,h2,h3{font-family:var(--serif);text-wrap:balance;margin:0;line-height:1.2}
h1{font-size:clamp(26px,4vw,36px);font-weight:700;letter-spacing:-.01em}
h2{font-size:24px;font-weight:700}
h3{font-size:18px;font-weight:600}
p{margin:0;max-width:68ch}
.muted{color:var(--ink-2)} .small{font-size:13px} .mono{font-family:var(--mono);font-variant-numeric:tabular-nums}
code,.eq{font-family:var(--mono);font-size:.92em}
a{color:var(--accent)}
header.top{padding-block:28px 18px;display:grid;gap:10px;border-bottom:1px solid var(--rule)}
.eyebrow{font:500 12px/1 var(--sans);letter-spacing:.08em;text-transform:uppercase;color:var(--ink-3)}
.keys{display:flex;flex-wrap:wrap;gap:8px;margin-top:4px}
.key{display:inline-flex;align-items:center;gap:6px;font-size:12.5px;padding:4px 10px;border:1px solid var(--rule);border-radius:999px;background:var(--surface);color:var(--ink-2)}
.dot{width:8px;height:8px;border-radius:50%;display:inline-block;flex:none}
.kind-rec{background:var(--good)} .kind-live{background:var(--accent)} .kind-ill{background:var(--ink-3)}
nav.tabs{position:sticky;top:env(safe-area-inset-top,0px);z-index:5;background:var(--bg);display:flex;gap:4px;overflow-x:auto;padding-block:10px;border-bottom:1px solid var(--rule);scrollbar-width:thin}
nav.tabs button{flex:none;font:500 14px var(--sans);color:var(--ink-2);background:transparent;border:1px solid transparent;border-radius:8px;padding:7px 12px;cursor:pointer}
nav.tabs button:hover{color:var(--ink);background:var(--surface-2)}
nav.tabs button[aria-selected="true"]{color:var(--ink);background:var(--surface);border-color:var(--rule)}
button:focus-visible,select:focus-visible,input:focus-visible{outline:2px solid var(--accent);outline-offset:2px}
section.panel{display:grid;gap:22px;padding-block:24px}
.intro{display:grid;gap:8px}
.card{background:var(--surface);border:1px solid var(--rule);border-radius:10px;padding:16px;display:grid;gap:12px;min-width:0}
.grid2{display:grid;align-items:start;grid-template-columns:repeat(auto-fit,minmax(min(100%,420px),1fr));gap:16px}
.grid3{display:grid;grid-template-columns:repeat(auto-fit,minmax(min(100%,300px),1fr));gap:16px}
.cardhead{display:flex;flex-wrap:wrap;justify-content:space-between;align-items:baseline;gap:6px 12px}
.tag{font:500 11px/1 var(--sans);letter-spacing:.06em;text-transform:uppercase;display:inline-flex;align-items:center;gap:6px;color:var(--ink-3)}
.controls{display:flex;flex-wrap:wrap;gap:10px 16px;align-items:center}
.ctl{display:flex;align-items:center;gap:8px;font-size:13px;color:var(--ink-2)}
.ctl output{font-family:var(--mono);color:var(--ink);min-width:3.5em}
select,.btn{font:500 13px var(--sans);color:var(--ink);background:var(--surface);border:1px solid var(--rule-strong);border-radius:7px;padding:6px 10px}
.btn{cursor:pointer}
.btn:hover{background:var(--surface-2)}
.btn.primary{background:var(--accent);color:var(--accent-ink);border-color:var(--accent)}
.btn.primary:hover{filter:brightness(1.07)}
.btn:disabled{opacity:.5;cursor:not-allowed}
input[type=range]{accent-color:var(--accent);width:130px}
.seg{display:inline-flex;justify-self:start;max-width:100%;border:1px solid var(--rule-strong);border-radius:7px;overflow:hidden}
.seg button{font:500 12.5px var(--sans);background:var(--surface);color:var(--ink-2);border:0;padding:6px 10px;cursor:pointer}
.seg button+button{border-left:1px solid var(--rule-strong)}
.seg button[aria-pressed="true"]{background:var(--accent-soft);color:var(--ink)}
.chart{position:relative;width:100%;height:260px}
.chart.tall{height:320px} .chart.short{height:200px}
.chart canvas{position:absolute;inset:0;width:100%;height:100%}
.legend{display:flex;flex-wrap:wrap;gap:6px 14px;font-size:12.5px;color:var(--ink-2)}
.legend button{display:inline-flex;align-items:center;gap:6px;background:none;border:0;padding:2px 0;font:inherit;color:inherit;cursor:pointer}
.legend button[aria-pressed="false"]{opacity:.4;text-decoration:line-through}
.swatch{width:16px;height:0;border-top:2.5px solid;display:inline-block}
.swatch.dash{border-top-style:dashed}
.tip{position:fixed;z-index:20;pointer-events:none;background:var(--surface);border:1px solid var(--rule-strong);border-radius:8px;padding:8px 10px;font-size:12.5px;box-shadow:0 6px 18px rgba(0,0,0,.14);min-width:150px;max-width:280px}
.tip .row{display:flex;align-items:center;gap:6px;justify-content:space-between}
.tip .row span:last-child{font-family:var(--mono);font-variant-numeric:tabular-nums}
.tbl-wrap{overflow-x:auto}
table{border-collapse:collapse;width:100%;font-size:13.5px}
th,td{padding:7px 10px;border-bottom:1px solid var(--rule);text-align:right;white-space:nowrap}
th:first-child,td:first-child{text-align:left}
th{font:500 11.5px var(--sans);letter-spacing:.05em;text-transform:uppercase;color:var(--ink-3)}
td{font-variant-numeric:tabular-nums}
td.num{font-family:var(--mono)}
.pill{display:inline-block;font:500 11.5px var(--sans);padding:2px 8px;border-radius:999px;border:1px solid}
.pill.ok{color:var(--good);border-color:var(--good)} .pill.bad{color:var(--crit);border-color:var(--crit)}
.note{font-size:13px;color:var(--ink-2);border-left:3px solid var(--rule-strong);padding-left:10px;max-width:none}
.stats{display:grid;grid-template-columns:repeat(auto-fit,minmax(130px,1fr));gap:10px}
.stat{border:1px solid var(--rule);border-radius:8px;padding:10px 12px;background:var(--surface)}
.stat .v{font:500 20px var(--mono);font-variant-numeric:tabular-nums}
.stat .l{font-size:12px;color:var(--ink-3)}
.bars{display:grid;grid-template-columns:repeat(6,1fr);gap:8px;align-items:end}
.qcol{display:grid;gap:6px;justify-items:center;font-size:12px}
.qcol input[type=range]{width:100%}
.statevec{display:grid;grid-template-columns:repeat(auto-fit,minmax(min(100%,210px),1fr));gap:6px 14px;font-size:13px}
.sv{display:grid;grid-template-columns:1fr auto;gap:2px 8px;align-items:center}
.sv .bar{grid-column:1 / -1;height:4px;background:var(--surface-2);border-radius:2px;overflow:hidden}
.sv .bar i{display:block;height:100%;background:var(--accent)}
.actions{display:flex;flex-wrap:wrap;gap:6px}
.actions .btn{font-family:var(--mono);font-size:12px}
.log{font:12.5px/1.5 var(--mono);color:var(--ink-2);max-height:132px;overflow:auto;background:var(--surface-2);border-radius:6px;padding:8px 10px}
.progress{height:4px;background:var(--surface-2);border-radius:2px;overflow:hidden}
.progress i{display:block;height:100%;width:0;background:var(--accent)}
footer{padding-block:18px;border-top:1px solid var(--rule);font-size:12.5px;color:var(--ink-3)}
@media (prefers-reduced-motion: reduce){*{transition:none!important;animation:none!important}}
@media (max-width:560px){ .chart{height:220px} .chart.tall{height:260px} .bars{gap:4px} }
</style>
</head>
<body>
<div class="wrap">
<header class="top">
  <div class="eyebrow">Companion to the manuscript</div>
  <h1>Homomorphic Advantage Operator (HAO): an interactive companion</h1>
  <p class="muted">Deep Q-learning under homomorphic encryption replaces ReLU with a polynomial that is only accurate on a bounded interval [&minus;B, B]. Because TD targets reuse the network's own outputs, the state-value baseline V(s) keeps growing (the <em>Bellman drift</em>) and pushes pre-activations out of that interval. HAO applies a constant centering matrix P to the TD target, which removes V(s) and leaves the ranking of actions unchanged. Use this page to inspect the recorded results and to re-run the logistics experiment in your browser.</p>
  <div class="keys" aria-label="Kinds of content on this page">
    <span class="key"><span class="dot kind-rec"></span>Recorded: raw experiment logs, unchanged</span>
    <span class="key"><span class="dot kind-live"></span>Live: computed in your browser now</span>
    <span class="key"><span class="dot kind-ill"></span>Illustration: exact math on a toy example</span>
  </div>
</header>

<nav class="tabs" role="tablist" aria-label="Sections">
  <button role="tab" id="tab-mech" aria-controls="p-mech" aria-selected="true">Mechanism</button>
  <button role="tab" id="tab-rec" aria-controls="p-rec" aria-selected="false">Recorded results</button>
  <button role="tab" id="tab-live" aria-controls="p-live" aria-selected="false">Train it live</button>
  <button role="tab" id="tab-env" aria-controls="p-env" aria-selected="false">Environment</button>
  <button role="tab" id="tab-meth" aria-controls="p-meth" aria-selected="false">Method &amp; data</button>
</nav>

<!-- ============ MECHANISM ============ -->
<section class="panel" id="p-mech" role="tabpanel" aria-labelledby="tab-mech">
  <div class="intro"><h2>Why encrypted Q-learning drifts, and what P does</h2>
  <p class="muted">Three small, exact examples. None of them is an experiment; they show the three facts the method rests on.</p></div>
  <div class="grid2">
    <div class="card">
      <div class="cardhead"><h3>1. The polynomial activation</h3><span class="tag"><span class="dot kind-ill"></span>Illustration</span></div>
      <p class="small muted">The networks use <span class="eq">p(z) = 0.4692 + 0.5z + 0.0937z²</span>, a degree-2 approximation of ReLU fitted on [&minus;5, 5]. Inside the interval it tracks ReLU; outside, the error grows quadratically.</p>
      <div class="chart" id="c-poly"></div>
      <div class="legend" id="l-poly"></div>
      <div class="controls"><label class="ctl" for="zin">Pre-activation z <input type="range" id="zin" min="-12" max="12" step="0.1" value="7"><output id="zout">7.0</output></label></div>
      <div class="stats" id="polystats"></div>
    </div>
    <div class="card">
      <div class="cardhead"><h3>2. The centering matrix P</h3><span class="tag"><span class="dot kind-ill"></span>Illustration</span></div>
      <p class="small muted">Q-values of one successor state with |A| = 6 actions, written as a shared baseline V(s) plus per-action advantages. The TD target uses max<sub>a</sub> Q(s′, a). With HAO it uses max<sub>a</sub> [Q(s′,·)P]<sub>a</sub>, where <span class="eq">P = I &minus; 11ᵀ/6</span>.</p>
      <div class="controls"><label class="ctl" for="vin">Baseline V(s′) <input type="range" id="vin" min="0" max="60" step="0.5" value="20"><output id="vout">20.0</output></label>
      <button class="btn" id="advrand" type="button">New advantages</button></div>
      <div class="chart short" id="c-p"></div>
      <div class="legend" id="l-p"></div>
      <div class="stats" id="pstats"></div>
    </div>
  </div>
  <div class="card">
    <div class="cardhead"><h3>3. Drift through bootstrapping</h3><span class="tag"><span class="dot kind-ill"></span>Illustration</span></div>
    <p class="small muted">A single-state example with reward r = 1 per step and a small advantage spread of 0.5. Repeating the TD backup without P accumulates the baseline toward (r + γ·max A)/(1 &minus; γ). With P the baseline never enters the target, so the target stays near r + γ·max A.</p>
    <div class="controls"><label class="ctl" for="gin">Discount γ <input type="range" id="gin" min="0.8" max="0.995" step="0.005" value="0.99"><output id="gout">0.990</output></label>
    <span class="small muted" id="ampl"></span></div>
    <div class="chart short" id="c-drift"></div>
    <div class="legend" id="l-drift"></div>
  </div>
</section>

<!-- ============ RECORDED ============ -->
<section class="panel" id="p-rec" role="tabpanel" aria-labelledby="tab-rec" hidden>
  <div class="intro"><h2>Recorded results</h2>
  <p class="muted">Every curve and table below is computed from the raw per-episode logs of the experiments reported in the manuscript. Nothing is smoothed unless you turn smoothing on.</p></div>
  <div class="seg" role="group" aria-label="Experiment">
    <button type="button" data-exp="3" aria-pressed="true">Logistics ablation (Table III)</button>
    <button type="button" data-exp="2" aria-pressed="false">CartPole under CKKS (Table II)</button>
    <button type="button" data-exp="1" aria-pressed="false">Tabular MDP (Table I)</button>
  </div>

  <div id="rec3" class="grid2" style="grid-template-columns:1fr">
    <div class="card">
      <div class="cardhead"><h3>20-node routing, 5 seeds × 1,000 episodes, shift at episode 500</h3><span class="tag"><span class="dot kind-rec"></span>Recorded</span></div>
      <div class="controls">
        <label class="ctl" for="m3">Metric <select id="m3"><option value="z">Max pre-activation |z|∞</option><option value="r">Episode reward (scaled)</option><option value="g">Gradient norm (pre-clip)</option></select></label>
        <label class="ctl" for="s3">Seeds <select id="s3"><option value="agg">All 5: mean, band = min–max</option><option value="max">All 5: worst seed per episode</option><option value="42">Seed 42</option><option value="100">Seed 100</option><option value="2026">Seed 2026</option><option value="7">Seed 7</option><option value="999">Seed 999</option></select></label>
        <label class="ctl" for="w3">Smoothing <select id="w3"><option value="1">None (raw)</option><option value="10">10-episode mean</option><option value="50">50-episode mean</option></select></label>
      </div>
      <div class="chart tall" id="c-rec3"></div>
      <div class="legend" id="l-rec3"></div>
      <p class="note">Breach = an episode whose training batches produced any |z| &gt; B = 5, where the degree-2 activation no longer approximates ReLU. The table is recomputed from the same logs.</p>
      <div class="tbl-wrap"><table id="t-rec3"></table></div>
    </div>
  </div>

  <div id="rec2" class="grid2" hidden>
    <div class="card">
      <div class="cardhead"><h3>Max pre-activation per episode</h3><span class="tag"><span class="dot kind-rec"></span>Recorded · one run</span></div>
      <div class="chart" id="c-rec2z"></div><div class="legend" id="l-rec2z"></div>
    </div>
    <div class="card">
      <div class="cardhead"><h3>Episode reward</h3><span class="tag"><span class="dot kind-rec"></span>Recorded · one run</span></div>
      <div class="chart" id="c-rec2r"></div><div class="legend" id="l-rec2r"></div>
    </div>
    <div class="card">
      <div class="cardhead"><h3>Gradient norm (log scale)</h3><span class="tag"><span class="dot kind-rec"></span>Recorded · one run</span></div>
      <div class="chart" id="c-rec2g"></div><div class="legend" id="l-rec2g"></div>
    </div>
    <div class="card">
      <div class="cardhead"><h3>Time of the encrypted Q·P step per episode (HAO)</h3><span class="tag"><span class="dot kind-rec"></span>Recorded · one run</span></div>
      <div class="chart" id="c-rec2l"></div>
      <div class="stats" id="rec2stats"></div>
      <p class="note">The server evaluates the forward pass on the CKKS-encrypted state with plaintext weights (TenSEAL, N = 16,384, coefficient moduli [60, 40, 40, 40, 40, 40, 60] bits, scale 2⁴⁰) and applies P to the encrypted target Q-values. The client decrypts and performs the gradient step in plaintext. The timing covers only the encrypted Q·P multiplications of each episode, not the whole encrypted forward pass. Single run of 250 episodes, seed 42.</p>
    </div>
  </div>

  <div id="rec1" class="grid2" hidden>
    <div class="card">
      <div class="cardhead"><h3>Optimal-policy accuracy</h3><span class="tag"><span class="dot kind-rec"></span>Recorded · 5 seeds</span></div>
      <div class="chart" id="c-rec1a"></div><div class="legend" id="l-rec1a"></div>
    </div>
    <div class="card">
      <div class="cardhead"><h3>Max pre-activation |z|∞</h3><span class="tag"><span class="dot kind-rec"></span>Recorded · 5 seeds</span></div>
      <div class="chart" id="c-rec1z"></div><div class="legend" id="l-rec1z"></div>
    </div>
    <div class="card" style="grid-column:1/-1">
      <p class="small muted">10-state, 4-action MDP, one hidden layer (244 parameters), 2,000 epochs. Lines are the mean over 5 seeds, bands span min to max. Final-epoch values:</p>
      <div class="tbl-wrap"><table id="t-rec1"></table></div>
    </div>
  </div>
</section>

<!-- ============ LIVE ============ -->
<section class="panel" id="p-live" role="tabpanel" aria-labelledby="tab-live" hidden>
  <div class="intro"><h2>Train it live</h2>
  <p class="muted">This runs the logistics experiment of the paper in your browser: the same environment, network (8 → 32 → 6, degree-2 activation), replay buffer, target network and update rule as the published code. Choose a configuration and press Train. Runs stay on the chart so you can compare them.</p>
  <p class="note">Random numbers come from a different generator than the original Python runs, so individual curves differ from the recorded ones. The pattern is what should reproduce: Full HAO stays below B, the ablations cross it.</p></div>
  <div class="card">
    <div class="controls">
      <label class="ctl" for="lmode">Variant <select id="lmode">
        <option value="Full_HAO">Full HAO</option><option value="Centering_Only">Centering only</option>
        <option value="Regularization_Only">Regularization only</option><option value="No_Stabilization">No stabilization</option>
        <option value="HAO_DP_Moderate">HAO + DP noise σ = 0.3</option><option value="HAO_DP_Strong">HAO + DP noise σ = 1.0</option></select></label>
      <label class="ctl" for="lseed">Map / seed <select id="lseed"><option>42</option><option>100</option><option>2026</option><option>7</option><option>999</option></select></label>
      <label class="ctl" for="lgamma">γ <input type="range" id="lgamma" min="0.9" max="0.995" step="0.005" value="0.99"><output id="lgammao">0.990</output></label>
      <label class="ctl" for="lalpha">Reward scale α <input type="range" id="lalpha" min="0.01" max="0.2" step="0.01" value="0.05"><output id="lalphao">0.05</output></label>
      <label class="ctl" for="lrng">Run seed <input type="number" id="lrng" value="1" min="1" max="9999" style="width:72px" class="btn"></label>
    </div>
    <div class="controls">
      <button class="btn primary" id="ltrain" type="button">Train 1,000 episodes</button>
      <button class="btn" id="lall" type="button">Train all four ablation variants</button>
      <button class="btn" id="lstop" type="button" disabled>Stop</button>
      <button class="btn" id="lclear" type="button">Clear runs</button>
      <span class="small muted" id="lstatus" aria-live="polite">Ready. A run takes a few seconds.</span>
    </div>
    <div class="progress" aria-hidden="true"><i id="lprog"></i></div>
    <div class="cardhead"><h3>Max pre-activation per episode</h3><span class="tag"><span class="dot kind-live"></span>Live</span></div>
    <div class="chart tall" id="c-live"></div>
    <div class="legend" id="l-live"></div>
    <div class="tbl-wrap"><table id="t-live"></table></div>
  </div>
  <div class="grid2">
    <div class="card">
      <div class="cardhead"><h3>Episode reward (scaled)</h3><span class="tag"><span class="dot kind-live"></span>Live</span></div>
      <div class="chart short" id="c-liver"></div>
    </div>
    <div class="card">
      <div class="cardhead"><h3>Route in the latest episode</h3><span class="tag"><span class="dot kind-live"></span>Live</span></div>
      <div class="chart short" id="c-livemap"></div>
      <p class="small muted" id="liveroute">Train a run to see the route the agent drove.</p>
    </div>
  </div>
</section>

<!-- ============ ENVIRONMENT ============ -->
<section class="panel" id="p-env" role="tabpanel" aria-labelledby="tab-env" hidden>
  <div class="intro"><h2>The routing environment, as the agent sees it</h2>
  <p class="muted">One depot (node 0), one vehicle with 150 units of capacity and 19 other nodes. At every step the agent picks one of the 6 nearest nodes. Delivering to a new node earns 2 × its demand; distance costs 2 per unit with random delay; revisits, exceeding capacity and running out of the 40-step limit are penalized, and visiting all nodes earns +100. You take the agent's place here: click a candidate node or an action button.</p></div>
  <div class="grid2">
    <div class="card">
      <div class="controls">
        <label class="ctl" for="eseed">Map / seed <select id="eseed"><option>42</option><option>100</option><option>2026</option><option>7</option><option>999</option></select></label>
        <div class="seg" role="group" aria-label="Map version"><button type="button" id="epre" aria-pressed="true">Episodes 0–499</button><button type="button" id="epost" aria-pressed="false">After the shift (500+)</button></div>
        <button class="btn" id="ereset" type="button">Restart episode</button>
      </div>
      <div class="chart" id="c-env" style="height:400px"></div>
      <p class="small muted">Numbers next to nodes are demands. Filled nodes are visited. Numbered rings mark the 6 candidate actions.</p>
    </div>
    <div class="card">
      <div class="cardhead"><h3>State vector sent to the network</h3><span class="tag"><span class="dot kind-live"></span>Live</span></div>
      <div class="statevec" id="svec"></div>
      <div class="actions" id="eacts" aria-label="Actions"></div>
      <div class="stats" id="estats"></div>
      <div class="log" id="elog" aria-live="polite"></div>
      <p class="note">In deployment this 8-value vector is what the client encrypts and sends to the server. In the paper's logistics experiment, training ran in plaintext with the same FHE-compatible network; the encrypted forward pass was measured on CartPole.</p>
    </div>
  </div>
</section>

<!-- ============ METHOD ============ -->
<section class="panel" id="p-meth" role="tabpanel" aria-labelledby="tab-meth" hidden>
  <div class="intro"><h2>Method and data</h2></div>
  <div class="grid2">
    <div class="card">
      <h3>The HAO update</h3>
      <p class="small">TD target with centering: <span class="eq">y = r + γ · max<sub>a</sub> [Q<sub>target</sub>(s′,·) P]<sub>a</sub></span>, with <span class="eq">P = I − 11ᵀ/|A|</span>. P is a constant linear map, so it needs no ciphertext–ciphertext multiplication and no bootstrapping.</p>
      <p class="small">Full HAO adds reward scaling (α = 0.05), gradient clipping (G = 0.5) and decoupled weight decay (λ₁ = 0.02 on the first layer, λ₂ = 0.005 on the second).</p>
      <div class="tbl-wrap"><table>
        <tr><th>Variant</th><th>Centering</th><th>Clip G</th><th>Decay</th><th>DP noise σ</th></tr>
        <tr><td>Full HAO</td><td>yes</td><td class="num">0.5</td><td class="num">0.02</td><td class="num">0</td></tr>
        <tr><td>Centering only</td><td>yes</td><td>—</td><td>—</td><td class="num">0</td></tr>
        <tr><td>Regularization only</td><td>no</td><td class="num">0.5</td><td class="num">0.02</td><td class="num">0</td></tr>
        <tr><td>No stabilization</td><td>no</td><td>—</td><td>—</td><td class="num">0</td></tr>
        <tr><td>HAO + DP moderate</td><td>yes</td><td class="num">0.5</td><td class="num">0.02</td><td class="num">0.3</td></tr>
        <tr><td>HAO + DP strong</td><td>yes</td><td class="num">0.5</td><td class="num">0.02</td><td class="num">1.0</td></tr>
      </table></div>
    </div>
    <div class="card">
      <h3>Training setup (logistics)</h3>
      <div class="tbl-wrap"><table>
        <tr><td>Network</td><td>8 → 32 → 6, activation p(z)</td></tr>
        <tr><td>Discount γ</td><td class="num">0.99</td></tr>
        <tr><td>Optimizer</td><td>SGD, lr 0.01, batch 64, 8 updates per episode</td></tr>
        <tr><td>Replay / target</td><td>10,000 transitions; target copied every 10 episodes</td></tr>
        <tr><td>Exploration</td><td>ε = 1.0, × 0.98 per episode, min 0.01; reset to 0.5 at the shift</td></tr>
        <tr><td>Shift at episode 500</td><td>new demands U(10, 80); node positions + N(0, 1.5²)</td></tr>
        <tr><td>Seeds</td><td>42, 100, 2026, 7, 999 (each seed also draws its own map)</td></tr>
      </table></div>
      <p class="small muted">DP noise is Gaussian noise of standard deviation σ·G added to the clipped gradient of each update.</p>
    </div>
    <div class="card">
      <h3>Data on this page</h3>
      <div class="tbl-wrap"><table>
        <tr><th>Tab</th><th>Source log</th></tr>
        <tr><td>Logistics ablation</td><td class="mono small">Exp3_Logistics_Ablation_Kaggle_realistic_rewardscaling_DP.csv</td></tr>
        <tr><td>CartPole under CKKS</td><td class="mono small">Exp2_CartPole_Results_kaggle_250ep.csv</td></tr>
        <tr><td>Tabular MDP</td><td class="mono small">Exp1_MDP_Results_kaggle.csv (every 5th epoch)</td></tr>
        <tr><td>Maps</td><td class="mono small">numpy RandomState(seed), as in the environment code</td></tr>
      </table></div>
      <p class="small muted">The page is a single self-contained file. It needs no server and no internet connection; it makes no network requests.</p>
    </div>
    <div class="card">
      <h3>Scope and limits</h3>
      <ul class="small" style="margin:0;padding-left:18px;display:grid;gap:6px">
        <li>The encrypted forward pass (CKKS) was evaluated on CartPole, in a single 250-episode run with seed 42. The reported time per episode covers the encrypted Q·P step only. The tabular and logistics experiments train the FHE-compatible network in plaintext.</li>
        <li>The DP variants add Gaussian noise to the clipped batch gradient. No privacy accountant was run, so no ε is claimed on this page.</li>
        <li>The networks have one hidden layer, which fits within the multiplicative depth of the CKKS parameters above without bootstrapping.</li>
        <li>The live runs on the “Train it live” tab reproduce the algorithm, not the exact random draws of the recorded runs.</li>
      </ul>
    </div>
  </div>
</section>

<footer>Supplementary material for “Homomorphic Advantage Operator: Stabilizing Reinforcement Learning Under Fully Homomorphic Encryption Constraints”. Abid Mohamed Nadhir, Ahmad Al Hanbali, Mounir Beggas.</footer>
</div>
<div class="tip" id="tip" hidden></div>

<script>window.HAO_DATA={"exp1":{"Standard":{"42":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.262,0.2609,0.2599,0.2587,0.2576,0.2564,0.2552,0.2539,0.2532,0.2542,0.2552,0.2563,0.2574,0.2586,0.2597,0.2609,0.2621,0.2633,0.2645,0.2659,0.2671,0.2685,0.2698,0.2712,0.2726,0.274,0.2754,0.2769,0.2783,0.2799,0.2813,0.2829,0.2844,0.286,0.2875,0.2892,0.2908,0.2924,0.294,0.2958,0.2974,0.2991,0.3008,0.3026,0.3043,0.3061,0.3078,0.3097,0.3114,0.3133,0.3165,0.3199,0.3234,0.3268,0.3304,0.3339,0.3375,0.3411,0.3447,0.3483,0.352,0.3557,0.3595,0.3632,0.367,0.3708,0.3746,0.3784,0.3823,0.3861,0.3901,0.394,0.3979,0.4019,0.4059,0.4099,0.4139,0.4179,0.422,0.4261,0.4302,0.4343,0.4384,0.4426,0.4467,0.4509,0.4551,0.4593,0.4636,0.4678,0.4721,0.4764,0.4807,0.485,0.4893,0.4936,0.498,0.5024,0.5068,0.5111,0.5156,0.52,0.5244,0.5289,0.5333,0.5378,0.5423,0.5468,0.5513,0.5558,0.5604,0.5649,0.5695,0.574,0.5786,0.5832,0.5878,0.5924,0.597,0.6017,0.6063,0.611,0.6156,0.6203,0.625,0.6297,0.6344,0.6391,0.6438,0.6485,0.6533,0.658,0.6628,0.6675,0.6723,0.677,0.6818,0.6866,0.6914,0.6962,0.701,0.7058,0.7107,0.7155,0.7204,0.7252,0.73,0.7349,0.7398,0.7446,0.7495,0.7544,0.7593,0.7641,0.769,0.7739,0.7788,0.7837,0.7887,0.7936,0.7985,0.8034,0.8084,0.8133,0.8182,0.8232,0.8283,0.8337,0.8394,0.8449,0.8506,0.856,0.8618,0.8672,0.873,0.8785,0.8842,0.8897,0.8955,0.901,0.9068,0.9122,0.918,0.9235,0.9293,0.9348,0.9407,0.9462,0.952,0.9575,0.9634,0.9689,0.9747,0.9802,0.9861,0.9916,0.9975,1.003,1.009,1.014,1.02,1.026,1.032,1.037,1.043,1.049,1.055,1.06,1.066,1.072,1.077,1.083,1.089,1.094,1.1,1.106,1.112,1.117,1.123,1.129,1.135,1.14,1.146,1.151,1.157,1.163,1.169,1.174,1.18,1.186,1.192,1.197,1.203,1.208,1.214,1.22,1.226,1.231,1.237,1.243,1.248,1.254,1.26,1.265,1.271,1.277,1.282,1.288,1.294,1.299,1.305,1.311,1.316,1.322,1.328,1.333,1.339,1.344,1.35,1.356,1.361,1.367,1.373,1.378,1.384,1.389,1.395,1.401,1.406,1.412,1.417,1.423,1.429,1.434,1.44,1.445,1.451,1.456,1.462,1.467,1.473,1.479,1.484,1.49,1.496,1.502,1.508,1.514,1.521,1.527,1.533,1.539,1.545,1.551,1.557,1.563,1.57,1.575,1.582,1.588,1.594,1.6,1.606,1.612,1.618,1.624,1.63,1.636,1.642,1.648,1.654,1.66,1.666,1.672,1.678,1.684,1.69,1.696,1.702,1.708,1.714,1.72,1.726,1.732,1.738,1.744,1.75,1.755,1.762,1.767,1.773,1.779,1.785,1.791,1.797,1.803,1.809,1.814,1.82,1.826,1.832,1.838,1.844,1.849,1.855,1.861,1.867,1.873,1.879,1.884,1.89,1.896,1.902,1.907,1.913,1.919,1.925,1.931,1.936,1.942,1.948,1.954,1.959,1.965,1.971,1.976,1.982,1.988,1.994,1.999,2.005,2.011,2.016,2.022,2.028,2.033,2.039,2.044,2.05,2.056,2.062,2.067,2.073,2.078,2.084,2.089,2.095,2.101,2.106,2.112,2.118,2.123,2.129,2.134,2.14,2.145,2.151,2.156,2.162,2.167,2.172],"g":[11.99,10.93,9.806,9.393,8.268,7.973,6.85,6.7,5.58,5.607,4.49,4.725,3.612,4.118,3.009,3.904,2.797,3.844,2.736,3.805,2.695,3.777,2.665,3.758,2.642,3.741,2.623,3.726,2.603,3.711,2.585,3.697,2.567,3.684,2.549,3.671,2.531,3.659,2.514,3.647,2.496,3.636,2.479,3.625,2.462,3.616,2.446,3.609,2.432,3.602,2.417,3.595,2.403,3.589,2.388,3.582,2.374,3.576,2.359,3.57,2.343,3.565,2.329,3.564,2.318,3.565,2.308,3.566,2.298,3.567,2.288,3.567,2.276,3.571,2.267,3.577,2.261,3.584,2.254,3.59,2.246,3.596,2.238,3.602,2.229,3.607,2.22,3.613,2.209,3.618,2.198,3.622,2.186,3.627,2.174,3.631,2.161,3.635,2.147,3.638,2.133,3.642,2.117,3.645,2.101,3.647,2.085,3.65,2.068,3.652,2.05,3.655,2.033,3.66,2.016,3.664,1.999,3.669,1.982,3.673,1.964,3.677,1.946,3.681,1.928,3.686,1.91,3.69,1.891,3.695,1.873,3.699,1.854,3.704,1.836,3.709,1.817,3.714,1.799,3.72,1.78,3.726,1.762,3.732,1.744,3.738,1.727,3.745,1.71,3.753,1.693,3.761,1.677,3.772,1.663,3.783,1.65,3.796,1.638,3.81,1.627,3.824,1.616,3.839,1.606,3.855,1.597,3.872,1.589,3.89,1.582,3.91,1.576,3.93,1.57,3.951,1.566,3.974,1.563,3.998,1.561,4.023,1.56,4.049,1.56,4.077,1.562,4.106,1.564,4.136,1.568,4.168,1.572,4.201,1.578,4.236,1.585,4.273,1.594,4.313,1.605,4.354,1.617,4.396,1.63,4.44,1.644,4.486,1.66,4.532,1.676,4.581,1.693,4.63,1.711,4.681,1.73,4.733,1.75,4.787,1.77,4.841,1.792,4.897,1.814,4.955,1.837,5.013,1.861,5.073,1.885,5.134,1.911,5.196,1.936,5.259,1.963,5.323,1.989,5.388,2.017,5.454,2.045,5.521,2.073,5.589,2.102,5.657,2.131,5.727,2.161,5.798,2.191,5.869,2.221,5.941,2.251,6.014,2.282,6.087,2.313,6.161,2.345,6.236,2.376,6.311,2.408,6.387,2.44,6.463,2.472,6.54,2.504,6.617,2.536,6.695,2.568,6.773,2.6,6.852,2.632,6.931,2.664,7.01,2.696,7.089,2.728,7.169,2.76,7.249,2.792,7.329,2.823,7.409,2.855,7.49,2.886,7.57,2.917,7.651,2.948,7.731,2.979,7.812,3.009,7.893,3.039,7.973,3.068,8.054,3.098,8.134,3.127,8.215,3.155,8.295,3.183,8.375,3.211,8.455,3.238,8.535,3.265,8.614,3.291,8.693,3.317,8.772,3.343,8.851,3.367,8.929,3.391,9.007,3.415,9.084,3.438,9.162,3.46,9.238,3.482,9.315,3.503,9.391,3.524,9.466,3.543,9.541,3.562,9.615,3.581,9.689,3.598,9.763,3.615,9.835,3.631,9.907,3.646,9.979,3.661,10.05,3.674,10.12,3.687,10.19,3.699,10.26,3.71,10.33,3.72,10.39,3.73,10.46,3.738,10.53,3.746,10.59,3.752,10.66,3.758,10.72,3.763,10.78,3.766,10.85,3.769,10.91,3.771,10.97,3.772,11.03,3.772,11.09,3.771,11.15,3.769,11.2,3.765,11.26,5.177],"a":[20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,30.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0]},"100":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.2973,0.2972,0.2971,0.2969,0.2967,0.2965,0.2962,0.2959,0.2955,0.2951,0.2946,0.2942,0.2936,0.2931,0.2925,0.2918,0.2912,0.2905,0.2897,0.2889,0.2882,0.2873,0.2865,0.2856,0.2847,0.2837,0.2828,0.2818,0.2807,0.2797,0.2786,0.2775,0.2764,0.2752,0.274,0.2728,0.2716,0.2703,0.269,0.2677,0.2664,0.265,0.2637,0.2645,0.2662,0.2678,0.2696,0.2712,0.273,0.2748,0.2766,0.2784,0.2803,0.2821,0.2841,0.286,0.288,0.2899,0.292,0.294,0.2961,0.2981,0.3002,0.3023,0.3045,0.3066,0.3088,0.311,0.3133,0.3154,0.3178,0.32,0.3223,0.3246,0.327,0.3293,0.3317,0.334,0.3365,0.3388,0.3413,0.3437,0.3463,0.3487,0.3512,0.3537,0.3563,0.3588,0.3614,0.3639,0.3665,0.3691,0.3718,0.3743,0.377,0.3796,0.3823,0.3849,0.3877,0.3903,0.3931,0.3958,0.3986,0.4012,0.4041,0.4068,0.4096,0.4123,0.4152,0.4179,0.4208,0.4236,0.4265,0.4293,0.4322,0.435,0.4379,0.4408,0.4437,0.4465,0.4495,0.4524,0.4554,0.4582,0.4613,0.4641,0.4672,0.4701,0.4731,0.476,0.4791,0.482,0.4851,0.488,0.4911,0.4941,0.498,0.5021,0.5063,0.5104,0.5146,0.5187,0.5228,0.527,0.5311,0.5353,0.5395,0.5436,0.5478,0.5519,0.5561,0.5603,0.5645,0.5687,0.5729,0.5771,0.5813,0.5855,0.5897,0.5939,0.5981,0.6023,0.6066,0.6108,0.615,0.6192,0.6235,0.6277,0.6319,0.6362,0.6404,0.6447,0.6489,0.6532,0.6575,0.6617,0.666,0.6702,0.6745,0.6788,0.6831,0.6874,0.6917,0.696,0.7003,0.7045,0.7089,0.7132,0.7175,0.7218,0.7261,0.7304,0.7347,0.739,0.7434,0.7477,0.7522,0.7568,0.7616,0.7662,0.771,0.7757,0.7805,0.7851,0.7899,0.7946,0.7994,0.804,0.8089,0.8135,0.8184,0.823,0.8278,0.8325,0.8373,0.842,0.8468,0.8515,0.8563,0.8609,0.8658,0.8704,0.8753,0.8799,0.8848,0.8894,0.8943,0.8989,0.9038,0.9084,0.9133,0.9179,0.9227,0.9274,0.9322,0.9369,0.9417,0.9464,0.9512,0.9558,0.9607,0.9653,0.9701,0.9748,0.9796,0.9842,0.989,0.9937,0.9985,1.003,1.008,1.013,1.017,1.022,1.027,1.031,1.036,1.041,1.046,1.05,1.055,1.06,1.064,1.069,1.074,1.078,1.083,1.088,1.093,1.097,1.102,1.107,1.111,1.116,1.121,1.125,1.13,1.135,1.139,1.144,1.149,1.153,1.158,1.163,1.167,1.172,1.177,1.181,1.186,1.19,1.195,1.2,1.204,1.209,1.214,1.218,1.223,1.227,1.232,1.237,1.241,1.246,1.251,1.255,1.26,1.264,1.269,1.273,1.278,1.283,1.287,1.292,1.296,1.301,1.306,1.31,1.315,1.319,1.324,1.328,1.333,1.337,1.342,1.346,1.351,1.355,1.36,1.365,1.369,1.374,1.378,1.383,1.387,1.392,1.396,1.401,1.405,1.41,1.414,1.419,1.423,1.428,1.432,1.437,1.441,1.446,1.45,1.455,1.459,1.463,1.468,1.472,1.477,1.481,1.486,1.49,1.495,1.499,1.504,1.508,1.512,1.517,1.521,1.526,1.53,1.534,1.539,1.543,1.548,1.552,1.557,1.561,1.565,1.57,1.574,1.578,1.583,1.587,1.592,1.596,1.6,1.605,1.609,1.613,1.618,1.622,1.627,1.631,1.635,1.64,1.644,1.648,1.653,1.657,1.661,1.666,1.67,1.674,1.679,1.683,1.686],"g":[11.74,10.68,9.56,9.119,8.002,7.69,6.576,6.473,5.363,5.497,4.391,4.773,3.672,4.355,3.257,4.145,3.048,4.079,2.981,4.045,2.945,4.022,2.92,4.012,2.907,4.004,2.895,3.996,2.883,3.989,2.872,3.982,2.86,3.976,2.848,3.97,2.837,3.964,2.825,3.96,2.814,3.955,2.803,3.951,2.792,3.953,2.786,3.955,2.78,3.959,2.775,3.963,2.77,3.971,2.769,3.98,2.768,3.988,2.766,3.997,2.765,4.006,2.763,4.016,2.761,4.025,2.759,4.035,2.756,4.044,2.753,4.054,2.75,4.064,2.746,4.073,2.742,4.083,2.738,4.092,2.733,4.102,2.728,4.111,2.722,4.121,2.716,4.13,2.709,4.139,2.702,4.148,2.694,4.157,2.686,4.166,2.677,4.174,2.668,4.183,2.658,4.191,2.647,4.199,2.636,4.206,2.624,4.214,2.612,4.221,2.599,4.228,2.586,4.235,2.572,4.241,2.557,4.248,2.542,4.254,2.527,4.26,2.511,4.265,2.494,4.271,2.477,4.276,2.459,4.282,2.441,4.287,2.422,4.291,2.403,4.296,2.384,4.301,2.364,4.305,2.344,4.309,2.323,4.314,2.302,4.318,2.281,4.322,2.26,4.326,2.238,4.33,2.217,4.335,2.195,4.339,2.173,4.343,2.151,4.348,2.129,4.352,2.107,4.357,2.085,4.362,2.064,4.37,2.044,4.38,2.028,4.394,2.014,4.409,2.0,4.424,1.987,4.439,1.975,4.456,1.963,4.473,1.952,4.491,1.942,4.51,1.932,4.53,1.924,4.55,1.916,4.572,1.909,4.594,1.903,4.618,1.898,4.643,1.894,4.668,1.891,4.695,1.889,4.723,1.889,4.752,1.889,4.782,1.89,4.814,1.892,4.846,1.895,4.88,1.899,4.915,1.904,4.951,1.91,4.989,1.917,5.027,1.925,5.067,1.934,5.108,1.944,5.15,1.955,5.194,1.966,5.238,1.979,5.284,1.992,5.331,2.006,5.379,2.021,5.428,2.036,5.478,2.052,5.529,2.069,5.582,2.086,5.635,2.104,5.69,2.123,5.745,2.142,5.802,2.162,5.859,2.182,5.917,2.202,5.977,2.223,6.037,2.245,6.098,2.266,6.159,2.289,6.222,2.311,6.285,2.334,6.349,2.357,6.414,2.38,6.479,2.404,6.545,2.428,6.612,2.452,6.679,2.476,6.747,2.5,6.815,2.524,6.884,2.549,6.953,2.573,7.023,2.598,7.093,2.622,7.163,2.647,7.234,2.672,7.305,2.696,7.377,2.721,7.448,2.745,7.52,2.77,7.592,2.794,7.665,2.818,7.737,2.842,7.81,2.866,7.883,2.889,7.956,2.912,8.029,2.936,8.102,2.958,8.175,2.981,8.248,3.003,8.32,3.025,8.393,3.047,8.466,3.068,8.539,3.089,8.611,3.11,8.684,3.13,8.756,3.15,8.828,3.17,8.9,3.188,8.971,3.207,9.043,3.225,9.114,3.243,9.185,3.26,9.255,3.276,9.325,3.292,9.395,3.307,9.464,3.322,9.533,3.337,9.602,3.35,9.67,3.363,9.738,3.376,9.805,3.388,9.872,3.399,9.938,3.41,10.0,3.42,10.07,3.429,10.13,3.437,10.2,3.445,10.26,3.453,10.33,3.459,10.39,3.465,10.45,3.47,10.51,3.474,10.57,3.478,10.63,3.48,10.69,3.482,10.75,4.832],"a":[20.0,20.0,20.0,20.0,20.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,40.0,40.0,40.0,40.0,30.0,30.0,30.0,30.0,30.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0]},"2026":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.3273,0.3271,0.3268,0.3266,0.3263,0.3259,0.3256,0.3252,0.3247,0.3242,0.3237,0.3231,0.3225,0.3219,0.3212,0.3205,0.3197,0.3189,0.318,0.3171,0.3161,0.3151,0.314,0.3129,0.3117,0.3105,0.3092,0.3079,0.3065,0.3051,0.3037,0.3022,0.3007,0.2992,0.2976,0.296,0.2944,0.2928,0.2911,0.2894,0.2877,0.2859,0.2841,0.2823,0.2805,0.2787,0.278,0.2791,0.2802,0.2813,0.2825,0.2836,0.2849,0.2861,0.2875,0.2888,0.2902,0.2915,0.293,0.2944,0.296,0.2975,0.2991,0.3006,0.3033,0.3062,0.3092,0.3122,0.3153,0.3183,0.3214,0.3245,0.3277,0.3308,0.3341,0.3372,0.3406,0.3438,0.3472,0.3504,0.3539,0.3572,0.3607,0.364,0.3675,0.3709,0.3745,0.378,0.3816,0.3851,0.3888,0.3923,0.396,0.3996,0.4034,0.407,0.4108,0.4144,0.4183,0.422,0.4258,0.4296,0.4335,0.4373,0.4412,0.445,0.449,0.4528,0.4569,0.4607,0.4648,0.4687,0.4728,0.4767,0.4808,0.4848,0.4889,0.4929,0.4971,0.5011,0.5053,0.5094,0.5136,0.5177,0.5219,0.526,0.5303,0.5344,0.5387,0.5429,0.5472,0.5514,0.5557,0.5599,0.5643,0.5685,0.5729,0.5771,0.5816,0.5858,0.5903,0.5945,0.599,0.6033,0.6078,0.6121,0.6166,0.6209,0.6254,0.6297,0.6343,0.6386,0.6432,0.6476,0.6521,0.6565,0.6611,0.6655,0.6701,0.6745,0.6791,0.6836,0.6882,0.6926,0.6973,0.7017,0.7064,0.7109,0.7156,0.72,0.7247,0.7292,0.7339,0.7384,0.7432,0.7477,0.7524,0.7569,0.7617,0.7662,0.771,0.7755,0.7803,0.7849,0.7897,0.7942,0.799,0.8036,0.8084,0.813,0.8178,0.8224,0.8273,0.8319,0.8367,0.8413,0.8462,0.8508,0.8557,0.8603,0.8652,0.8698,0.8747,0.8793,0.8842,0.8889,0.8938,0.8984,0.9033,0.908,0.9129,0.9175,0.9224,0.9271,0.932,0.9367,0.9416,0.9462,0.9511,0.9558,0.9607,0.9653,0.9702,0.9749,0.9798,0.9844,0.9893,0.994,0.9988,1.003,1.008,1.013,1.018,1.022,1.027,1.032,1.037,1.041,1.046,1.051,1.056,1.06,1.065,1.07,1.074,1.079,1.084,1.088,1.093,1.098,1.102,1.107,1.112,1.116,1.121,1.126,1.13,1.135,1.14,1.144,1.149,1.153,1.158,1.163,1.167,1.172,1.176,1.181,1.186,1.19,1.195,1.199,1.204,1.208,1.213,1.217,1.222,1.226,1.231,1.236,1.24,1.245,1.249,1.254,1.258,1.263,1.267,1.272,1.276,1.28,1.285,1.29,1.294,1.299,1.304,1.308,1.313,1.318,1.322,1.327,1.332,1.336,1.341,1.346,1.351,1.355,1.36,1.365,1.369,1.374,1.379,1.383,1.388,1.393,1.397,1.402,1.407,1.411,1.416,1.421,1.425,1.43,1.435,1.439,1.444,1.449,1.453,1.458,1.463,1.467,1.472,1.477,1.481,1.486,1.491,1.495,1.5,1.505,1.509,1.514,1.519,1.523,1.528,1.533,1.537,1.542,1.547,1.551,1.556,1.561,1.565,1.57,1.575,1.579,1.584,1.589,1.593,1.598,1.603,1.607,1.612,1.617,1.621,1.626,1.631,1.635,1.64,1.645,1.649,1.654,1.659,1.663,1.668,1.673,1.678,1.682,1.687,1.692,1.696,1.701,1.706,1.71,1.715,1.72,1.724,1.729,1.734,1.738,1.743,1.748,1.752,1.757,1.762,1.766,1.771,1.776,1.78,1.785,1.79,1.794,1.798],"g":[23.36,22.21,21.03,20.2,19.03,18.25,17.08,16.35,15.19,14.51,13.36,12.76,11.6,11.08,9.934,9.513,8.367,8.072,6.927,6.787,5.644,5.691,4.551,4.921,3.784,4.505,3.369,4.307,3.171,4.207,3.068,4.175,3.033,4.158,3.013,4.148,2.999,4.143,2.989,4.139,2.98,4.138,2.973,4.137,2.967,4.137,2.961,4.138,2.955,4.14,2.949,4.142,2.944,4.144,2.938,4.147,2.933,4.15,2.928,4.154,2.922,4.158,2.917,4.162,2.911,4.166,2.905,4.171,2.899,4.176,2.893,4.181,2.887,4.186,2.88,4.191,2.873,4.197,2.866,4.203,2.859,4.209,2.852,4.215,2.844,4.221,2.836,4.227,2.828,4.233,2.819,4.239,2.81,4.245,2.8,4.25,2.789,4.256,2.779,4.261,2.767,4.266,2.755,4.271,2.743,4.275,2.73,4.28,2.716,4.284,2.702,4.288,2.687,4.291,2.672,4.294,2.655,4.297,2.639,4.3,2.621,4.302,2.604,4.304,2.585,4.306,2.566,4.307,2.546,4.308,2.525,4.309,2.504,4.309,2.483,4.309,2.46,4.308,2.437,4.307,2.414,4.306,2.389,4.304,2.365,4.303,2.34,4.302,2.315,4.301,2.29,4.299,2.264,4.298,2.238,4.296,2.211,4.293,2.184,4.291,2.157,4.288,2.129,4.286,2.101,4.283,2.073,4.28,2.045,4.277,2.016,4.274,1.987,4.271,1.958,4.268,1.929,4.265,1.9,4.262,1.872,4.26,1.843,4.257,1.815,4.255,1.787,4.253,1.759,4.252,1.732,4.251,1.706,4.25,1.68,4.25,1.655,4.251,1.631,4.256,1.611,4.261,1.591,4.267,1.573,4.274,1.555,4.282,1.539,4.292,1.526,4.304,1.514,4.318,1.504,4.333,1.496,4.358,1.494,4.385,1.494,4.413,1.496,4.444,1.5,4.478,1.506,4.513,1.514,4.55,1.522,4.588,1.532,4.628,1.544,4.669,1.556,4.712,1.57,4.757,1.584,4.803,1.6,4.85,1.617,4.899,1.634,4.949,1.653,5.001,1.672,5.054,1.693,5.108,1.714,5.164,1.736,5.221,1.758,5.279,1.781,5.339,1.805,5.399,1.83,5.461,1.855,5.524,1.88,5.588,1.907,5.653,1.933,5.721,1.961,5.791,1.991,5.861,2.02,5.933,2.051,6.006,2.081,6.079,2.112,6.153,2.143,6.228,2.174,6.304,2.206,6.38,2.237,6.457,2.269,6.535,2.302,6.613,2.334,6.691,2.366,6.77,2.399,6.85,2.431,6.93,2.464,7.011,2.497,7.091,2.529,7.173,2.562,7.254,2.595,7.336,2.627,7.418,2.66,7.5,2.692,7.583,2.724,7.665,2.756,7.748,2.788,7.831,2.82,7.914,2.851,7.996,2.883,8.079,2.914,8.162,2.944,8.245,2.975,8.328,3.005,8.411,3.035,8.493,3.064,8.576,3.093,8.658,3.122,8.74,3.15,8.822,3.178,8.903,3.205,8.985,3.232,9.066,3.258,9.146,3.284,9.227,3.309,9.307,3.334,9.386,3.358,9.465,3.382,9.544,3.405,9.623,3.427,9.7,3.449,9.778,3.469,9.855,3.49,9.931,3.509,10.01,3.528,10.08,3.547,10.16,3.564,10.23,3.581,10.3,3.597,10.38,3.612,10.45,3.626,10.52,3.64,10.59,3.652,10.66,4.958],"a":[40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,30.0,30.0,30.0,30.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0]},"7":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.2288,0.2284,0.2279,0.2273,0.2267,0.2266,0.2269,0.2271,0.2274,0.2277,0.228,0.2284,0.2288,0.2292,0.2296,0.23,0.2305,0.2309,0.2314,0.2319,0.2324,0.2328,0.2333,0.2338,0.2343,0.2354,0.2365,0.2377,0.2389,0.2402,0.2415,0.2429,0.2443,0.2457,0.2472,0.2488,0.2503,0.252,0.2536,0.2553,0.2571,0.2589,0.2607,0.2625,0.2645,0.2664,0.2684,0.2704,0.2725,0.2746,0.2767,0.2789,0.2811,0.2833,0.2856,0.2879,0.2903,0.2926,0.2951,0.2975,0.3,0.3025,0.3051,0.3076,0.3103,0.3129,0.3156,0.3183,0.321,0.3238,0.3266,0.3294,0.3322,0.3351,0.338,0.3409,0.3439,0.3468,0.3499,0.3529,0.3559,0.359,0.3621,0.3652,0.3684,0.3715,0.3747,0.3779,0.3812,0.3844,0.3877,0.391,0.3943,0.3976,0.401,0.4043,0.4077,0.4111,0.4145,0.418,0.4214,0.4249,0.4284,0.4319,0.4354,0.4389,0.4425,0.446,0.4496,0.4532,0.4568,0.4604,0.4641,0.4677,0.4714,0.475,0.4787,0.4824,0.4861,0.4898,0.4935,0.4973,0.501,0.5048,0.5085,0.5123,0.5161,0.5199,0.5237,0.5275,0.5313,0.5351,0.539,0.5428,0.5467,0.5505,0.5544,0.5583,0.5622,0.566,0.5699,0.5738,0.5777,0.5816,0.5856,0.5895,0.5934,0.5974,0.6013,0.6052,0.6092,0.6132,0.6171,0.6211,0.6251,0.629,0.633,0.637,0.641,0.645,0.649,0.653,0.657,0.6611,0.6651,0.6691,0.6731,0.6772,0.6812,0.6852,0.6893,0.6933,0.6974,0.7014,0.7055,0.7096,0.7136,0.7177,0.7218,0.7259,0.73,0.734,0.7381,0.7422,0.7463,0.7504,0.7545,0.7586,0.7628,0.7669,0.771,0.7751,0.7793,0.7834,0.7875,0.7917,0.7958,0.8,0.8041,0.8083,0.8124,0.8166,0.8208,0.8249,0.8291,0.8333,0.8375,0.8416,0.8458,0.85,0.8542,0.8584,0.8626,0.8668,0.8711,0.8753,0.8795,0.8837,0.8879,0.8922,0.8967,0.9014,0.9061,0.9108,0.9156,0.9202,0.925,0.9296,0.9344,0.939,0.9438,0.9485,0.9532,0.9579,0.9626,0.9673,0.9721,0.9767,0.9815,0.9861,0.9909,0.9955,1.0,1.005,1.01,1.014,1.019,1.024,1.028,1.033,1.038,1.042,1.047,1.052,1.057,1.061,1.066,1.071,1.075,1.08,1.085,1.089,1.094,1.099,1.103,1.108,1.113,1.117,1.122,1.127,1.131,1.136,1.141,1.145,1.15,1.155,1.159,1.164,1.169,1.173,1.178,1.182,1.187,1.192,1.196,1.201,1.206,1.21,1.215,1.219,1.224,1.229,1.233,1.238,1.243,1.247,1.252,1.256,1.261,1.266,1.27,1.275,1.279,1.284,1.289,1.293,1.298,1.302,1.307,1.312,1.316,1.321,1.325,1.33,1.334,1.339,1.344,1.348,1.353,1.357,1.362,1.366,1.371,1.376,1.38,1.385,1.389,1.394,1.398,1.403,1.407,1.412,1.417,1.421,1.426,1.43,1.435,1.439,1.444,1.448,1.453,1.457,1.462,1.466,1.471,1.475,1.48,1.484,1.489,1.493,1.498,1.502,1.507,1.512,1.516,1.521,1.525,1.53,1.534,1.538,1.543,1.547,1.552,1.556,1.561,1.565,1.57,1.574,1.579,1.583,1.588,1.592,1.597,1.601,1.606,1.61,1.615,1.619,1.624,1.628,1.632,1.637,1.641,1.646,1.65,1.655,1.659,1.663,1.668,1.672,1.677,1.681,1.686,1.69,1.695,1.699,1.703,1.708,1.712,1.717,1.72],"g":[17.95,16.84,15.7,15.0,13.86,13.22,12.09,11.53,10.4,9.934,8.81,8.456,7.336,7.123,6.006,6.002,4.888,5.163,4.053,4.58,3.475,4.193,3.091,3.972,2.872,3.866,2.765,3.811,2.709,3.785,2.681,3.776,2.67,3.774,2.664,3.775,2.661,3.778,2.66,3.783,2.66,3.789,2.661,3.795,2.662,3.802,2.663,3.809,2.664,3.817,2.666,3.826,2.667,3.835,2.669,3.845,2.671,3.855,2.674,3.866,2.676,3.878,2.68,3.892,2.684,3.905,2.688,3.919,2.692,3.934,2.696,3.948,2.7,3.962,2.703,3.977,2.706,3.992,2.709,4.006,2.711,4.021,2.713,4.036,2.715,4.051,2.716,4.065,2.717,4.08,2.718,4.096,2.719,4.111,2.719,4.126,2.718,4.141,2.717,4.155,2.716,4.17,2.713,4.184,2.711,4.198,2.707,4.212,2.703,4.225,2.698,4.239,2.693,4.252,2.687,4.265,2.68,4.277,2.673,4.289,2.665,4.301,2.657,4.313,2.647,4.324,2.638,4.335,2.627,4.346,2.616,4.357,2.604,4.367,2.592,4.377,2.579,4.387,2.566,4.397,2.552,4.406,2.538,4.416,2.523,4.425,2.508,4.433,2.492,4.442,2.476,4.451,2.459,4.459,2.442,4.468,2.425,4.476,2.407,4.484,2.389,4.492,2.371,4.5,2.353,4.508,2.334,4.516,2.316,4.525,2.297,4.533,2.278,4.541,2.259,4.55,2.24,4.558,2.221,4.567,2.203,4.576,2.184,4.586,2.165,4.595,2.147,4.605,2.129,4.615,2.111,4.626,2.094,4.637,2.077,4.649,2.06,4.661,2.044,4.674,2.029,4.687,2.014,4.703,2.002,4.72,1.99,4.738,1.98,4.757,1.971,4.777,1.962,4.798,1.955,4.821,1.948,4.844,1.943,4.869,1.939,4.901,1.941,4.935,1.945,4.969,1.949,5.006,1.954,5.043,1.961,5.082,1.969,5.123,1.978,5.165,1.989,5.208,2.0,5.253,2.013,5.299,2.027,5.346,2.042,5.395,2.058,5.446,2.075,5.497,2.093,5.55,2.112,5.605,2.131,5.661,2.152,5.718,2.174,5.776,2.196,5.835,2.219,5.896,2.243,5.958,2.268,6.021,2.293,6.085,2.319,6.15,2.346,6.216,2.373,6.283,2.4,6.351,2.429,6.42,2.457,6.49,2.486,6.561,2.516,6.633,2.546,6.705,2.576,6.779,2.607,6.853,2.637,6.927,2.669,7.003,2.7,7.079,2.732,7.155,2.763,7.232,2.795,7.31,2.828,7.388,2.86,7.466,2.892,7.545,2.924,7.626,2.957,7.711,2.994,7.796,3.03,7.882,3.067,7.968,3.103,8.054,3.139,8.14,3.175,8.226,3.211,8.312,3.247,8.398,3.282,8.486,3.319,8.574,3.355,8.663,3.391,8.75,3.427,8.838,3.462,8.926,3.497,9.013,3.531,9.1,3.565,9.187,3.599,9.273,3.632,9.36,3.664,9.445,3.696,9.531,3.727,9.616,3.758,9.7,3.788,9.785,3.817,9.868,3.846,9.951,3.874,10.03,3.901,10.12,3.928,10.2,3.954,10.28,3.979,10.36,4.004,10.44,4.028,10.52,4.051,10.6,4.073,10.67,4.094,10.75,4.114,10.83,4.134,10.9,4.153,10.98,4.171,11.05,4.188,11.13,4.204,11.2,4.219,11.27,5.559],"a":[20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,30.0,30.0,30.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0]},"999":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.3071,0.3059,0.3047,0.3036,0.3024,0.3014,0.3003,0.2993,0.2983,0.2973,0.2963,0.2955,0.2946,0.2938,0.2929,0.2922,0.2915,0.2909,0.2903,0.2898,0.2892,0.2888,0.2884,0.288,0.2877,0.2875,0.2872,0.2871,0.2869,0.2868,0.2868,0.2868,0.2868,0.2869,0.287,0.2872,0.2874,0.2876,0.2879,0.2883,0.2886,0.2891,0.2895,0.29,0.2905,0.2911,0.2917,0.2923,0.293,0.2937,0.2945,0.2953,0.2961,0.297,0.2979,0.2988,0.2998,0.3008,0.3018,0.3028,0.3039,0.3051,0.3062,0.3074,0.3086,0.3099,0.3111,0.3124,0.3138,0.3151,0.3165,0.3179,0.3208,0.3236,0.3265,0.3294,0.3324,0.3353,0.3383,0.3413,0.3444,0.3474,0.3506,0.3537,0.3569,0.36,0.3632,0.3664,0.3697,0.3729,0.3763,0.3795,0.3829,0.3862,0.3905,0.3948,0.3991,0.4034,0.4078,0.4121,0.4165,0.4208,0.4252,0.4296,0.434,0.4384,0.4429,0.4473,0.4517,0.4562,0.4607,0.4651,0.4696,0.474,0.4786,0.483,0.4876,0.492,0.4966,0.5011,0.5056,0.5101,0.5147,0.5192,0.5237,0.5282,0.5328,0.5373,0.5419,0.5464,0.551,0.5555,0.5601,0.5646,0.5692,0.5737,0.5783,0.5828,0.5874,0.5919,0.5964,0.601,0.6055,0.6101,0.6146,0.6191,0.6237,0.6282,0.6327,0.6372,0.6418,0.6463,0.6508,0.6553,0.6598,0.6643,0.6688,0.6733,0.6778,0.6823,0.6868,0.6913,0.6957,0.7002,0.7047,0.7091,0.7136,0.718,0.7225,0.7269,0.7314,0.7358,0.7402,0.7447,0.7491,0.7535,0.7579,0.7624,0.7668,0.7712,0.7756,0.78,0.7843,0.7888,0.7931,0.7975,0.8019,0.8063,0.8106,0.815,0.8193,0.8237,0.828,0.8324,0.8367,0.8411,0.8454,0.8498,0.8541,0.8584,0.8627,0.8671,0.8714,0.8757,0.88,0.8843,0.8886,0.8929,0.8972,0.9015,0.9058,0.9101,0.9144,0.9187,0.923,0.9273,0.9315,0.9358,0.9401,0.9444,0.9486,0.9529,0.9572,0.9615,0.9657,0.97,0.9743,0.9785,0.9828,0.9871,0.9913,0.9956,0.9998,1.004,1.008,1.013,1.017,1.021,1.025,1.03,1.034,1.038,1.042,1.047,1.051,1.055,1.059,1.064,1.068,1.072,1.076,1.081,1.085,1.089,1.093,1.098,1.102,1.106,1.11,1.114,1.119,1.123,1.127,1.131,1.136,1.14,1.144,1.148,1.153,1.157,1.161,1.165,1.17,1.174,1.178,1.182,1.187,1.191,1.195,1.199,1.204,1.208,1.212,1.216,1.221,1.225,1.229,1.234,1.238,1.242,1.246,1.251,1.255,1.259,1.263,1.268,1.272,1.276,1.281,1.286,1.29,1.295,1.3,1.305,1.31,1.314,1.319,1.324,1.329,1.333,1.338,1.343,1.348,1.353,1.358,1.362,1.367,1.372,1.377,1.382,1.386,1.391,1.396,1.401,1.406,1.411,1.415,1.42,1.425,1.43,1.435,1.44,1.444,1.449,1.454,1.459,1.464,1.469,1.473,1.478,1.483,1.488,1.493,1.498,1.503,1.507,1.512,1.517,1.522,1.527,1.532,1.537,1.541,1.546,1.551,1.556,1.561,1.566,1.571,1.575,1.58,1.585,1.59,1.595,1.6,1.605,1.61,1.614,1.619,1.624,1.629,1.634,1.639,1.644,1.649,1.653,1.658,1.663,1.668,1.673,1.678,1.683,1.688,1.692,1.697,1.702,1.707,1.712,1.717,1.722,1.727,1.732,1.736,1.741,1.746,1.751,1.756,1.761,1.766,1.771,1.775],"g":[11.51,10.41,9.234,8.804,7.639,7.378,6.22,6.168,5.017,5.244,4.1,4.588,3.451,4.248,3.116,4.077,2.949,3.982,2.855,3.921,2.795,3.879,2.753,3.848,2.722,3.822,2.695,3.798,2.67,3.776,2.646,3.761,2.628,3.751,2.616,3.743,2.604,3.735,2.593,3.728,2.582,3.722,2.571,3.716,2.561,3.71,2.55,3.705,2.54,3.701,2.53,3.697,2.52,3.693,2.509,3.69,2.499,3.687,2.489,3.684,2.479,3.682,2.468,3.684,2.462,3.687,2.456,3.69,2.45,3.693,2.443,3.696,2.437,3.7,2.43,3.705,2.425,3.71,2.419,3.716,2.413,3.721,2.406,3.726,2.399,3.731,2.392,3.736,2.384,3.74,2.375,3.745,2.366,3.749,2.356,3.753,2.346,3.757,2.334,3.76,2.323,3.763,2.31,3.766,2.297,3.768,2.283,3.77,2.269,3.772,2.254,3.773,2.238,3.774,2.221,3.775,2.204,3.775,2.186,3.777,2.169,3.778,2.151,3.778,2.132,3.779,2.112,3.778,2.092,3.778,2.071,3.777,2.049,3.776,2.027,3.774,2.004,3.772,1.98,3.769,1.956,3.766,1.931,3.763,1.905,3.76,1.879,3.756,1.853,3.751,1.826,3.749,1.8,3.746,1.773,3.743,1.747,3.74,1.72,3.736,1.692,3.733,1.665,3.729,1.637,3.725,1.609,3.722,1.581,3.718,1.552,3.714,1.524,3.71,1.496,3.706,1.468,3.703,1.44,3.699,1.412,3.696,1.385,3.693,1.358,3.692,1.333,3.694,1.31,3.696,1.288,3.702,1.27,3.711,1.253,3.72,1.237,3.731,1.222,3.742,1.209,3.755,1.197,3.768,1.186,3.783,1.177,3.8,1.169,3.817,1.162,3.838,1.159,3.861,1.157,3.886,1.157,3.912,1.159,3.94,1.161,3.969,1.166,4.0,1.171,4.032,1.178,4.066,1.187,4.101,1.196,4.137,1.207,4.175,1.219,4.215,1.232,4.256,1.246,4.298,1.261,4.342,1.277,4.387,1.294,4.434,1.311,4.481,1.33,4.53,1.349,4.581,1.37,4.632,1.39,4.685,1.412,4.739,1.434,4.795,1.457,4.851,1.48,4.909,1.504,4.967,1.528,5.027,1.553,5.088,1.578,5.149,1.604,5.212,1.63,5.276,1.657,5.34,1.684,5.406,1.711,5.472,1.739,5.54,1.767,5.608,1.795,5.677,1.824,5.746,1.853,5.817,1.882,5.888,1.911,5.96,1.941,6.033,1.971,6.106,2.001,6.18,2.031,6.254,2.061,6.329,2.092,6.405,2.122,6.481,2.153,6.557,2.184,6.634,2.215,6.712,2.246,6.79,2.277,6.868,2.308,6.947,2.339,7.026,2.37,7.105,2.401,7.185,2.432,7.264,2.462,7.345,2.493,7.425,2.524,7.505,2.555,7.586,2.585,7.667,2.615,7.748,2.646,7.829,2.676,7.914,2.708,8.001,2.742,8.087,2.775,8.174,2.807,8.26,2.84,8.346,2.872,8.432,2.904,8.518,2.935,8.604,2.966,8.689,2.997,8.775,3.027,8.86,3.057,8.944,3.087,9.029,3.116,9.113,3.144,9.197,3.172,9.282,3.201,9.367,3.229,9.451,3.257,9.535,3.284,9.619,3.311,9.702,3.336,9.784,3.362,9.866,3.386,9.947,3.41,10.03,3.433,10.11,3.456,10.19,4.691],"a":[40.0,40.0,40.0,40.0,40.0,40.0,30.0,30.0,30.0,30.0,20.0,20.0,0.0,0.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,10.0,20.0,20.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,30.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0]}},"Full_HAO":{"42":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.262,0.2626,0.2633,0.2639,0.2644,0.2649,0.2653,0.2651,0.2647,0.2644,0.264,0.2636,0.2632,0.2628,0.2624,0.262,0.2615,0.2611,0.2607,0.2602,0.2598,0.2593,0.2589,0.2584,0.2579,0.2574,0.2569,0.2564,0.2559,0.2553,0.2548,0.2543,0.2537,0.2531,0.2526,0.252,0.254,0.2603,0.2666,0.2729,0.2792,0.2854,0.2917,0.2979,0.3041,0.3103,0.3165,0.3227,0.3289,0.335,0.3412,0.3474,0.3535,0.3596,0.3658,0.3719,0.3781,0.3842,0.3903,0.3964,0.4025,0.4086,0.4147,0.4208,0.4269,0.4329,0.439,0.4451,0.4511,0.4572,0.4632,0.4692,0.4752,0.4812,0.4871,0.4931,0.499,0.5049,0.5108,0.5167,0.5225,0.5283,0.5341,0.5398,0.5455,0.5512,0.5568,0.5624,0.5679,0.5734,0.5789,0.5842,0.5896,0.5948,0.6013,0.6082,0.6148,0.6212,0.6274,0.6333,0.639,0.6444,0.6496,0.6545,0.6591,0.6635,0.6677,0.6716,0.6753,0.6788,0.682,0.685,0.6878,0.6904,0.6928,0.695,0.697,0.6988,0.7004,0.7019,0.7032,0.7043,0.7054,0.7062,0.707,0.7076,0.7081,0.7085,0.7088,0.709,0.7091,0.709,0.7089,0.7087,0.7085,0.7081,0.7078,0.7073,0.7068,0.7063,0.7057,0.705,0.7044,0.7037,0.703,0.7022,0.7015,0.7007,0.6999,0.6991,0.6983,0.6975,0.6967,0.6959,0.6951,0.6943,0.6935,0.6927,0.6919,0.6911,0.691,0.6909,0.6907,0.6905,0.6904,0.6902,0.6901,0.6899,0.6898,0.6896,0.6894,0.6893,0.6891,0.689,0.6888,0.6887,0.6886,0.6884,0.6883,0.6882,0.6881,0.6879,0.6878,0.6877,0.6876,0.6875,0.6874,0.6873,0.6873,0.6872,0.6871,0.687,0.687,0.6869,0.6869,0.6868,0.6868,0.6867,0.6867,0.6867,0.6867,0.6866,0.6866,0.6866,0.6866,0.6866,0.6866,0.6866,0.6866,0.6866,0.6866,0.6867,0.6867,0.6867,0.6867,0.6868,0.6868,0.6869,0.6869,0.6869,0.687,0.687,0.6871,0.6872,0.6872,0.6873,0.6873,0.6874,0.6875,0.6875,0.6876,0.6877,0.6878,0.6878,0.6879,0.688,0.6881,0.6881,0.6882,0.6883,0.6884,0.6885,0.6886,0.6887,0.6888,0.6888,0.6889,0.689,0.6891,0.6892,0.6893,0.6894,0.6895,0.6896,0.6897,0.6898,0.6899,0.69,0.6901,0.6902,0.6903,0.6904,0.6905,0.6906,0.6907,0.6908,0.6909,0.691,0.6911,0.6912,0.6913,0.6914,0.6915,0.6916,0.6917,0.6918,0.6919,0.692,0.6921,0.6922,0.6923,0.6924,0.6925,0.6926,0.6927,0.6928,0.6929,0.693,0.6931,0.6932,0.6933,0.6934,0.6936,0.6937,0.6938,0.6939,0.694,0.6941,0.6942,0.6943,0.6944,0.6945,0.6946,0.6947,0.6948,0.6949,0.695,0.6951,0.6952,0.6953,0.6953,0.6954,0.6955,0.6956,0.6957,0.6958,0.6959,0.696,0.6961,0.6962,0.6963,0.6964,0.6965,0.6966,0.6967,0.6968,0.6969,0.697,0.6971,0.6972,0.6973,0.6974,0.6975,0.6976,0.6977,0.6978,0.6979,0.698,0.698,0.6981,0.6982,0.6983,0.6984,0.6985,0.6986,0.6987,0.6988,0.6989,0.699,0.6991,0.6992,0.6993,0.6994,0.6995,0.6995,0.6996,0.6997,0.6998,0.6999,0.7,0.7001,0.7002,0.7003,0.7004,0.7005,0.7006,0.7006,0.7007,0.7008,0.7009,0.701,0.7011,0.7012,0.7013,0.7014,0.7015,0.7016,0.7016,0.7017,0.7018,0.7019,0.702,0.7021,0.7022,0.7023,0.7024,0.7025,0.7025,0.7026,0.7027,0.7028,0.7029,0.703,0.7031,0.7032,0.7033,0.7033,0.7034,0.7035,0.7036,0.7037],"g":[6.98,5.836,4.698,3.568,2.452,1.377,0.5454,0.4415,0.4375,0.4364,0.434,0.4324,0.4311,0.4306,0.4304,0.4308,0.4315,0.4324,0.434,0.4358,0.4382,0.4407,0.4438,0.4469,0.4506,0.4543,0.4585,0.4627,0.4674,0.472,0.4771,0.482,0.4874,0.4926,0.4981,0.5035,0.5091,0.5145,0.52,0.5253,0.5307,0.5359,0.541,0.546,0.5509,0.5557,0.5604,0.5649,0.5692,0.5733,0.5772,0.5809,0.5843,0.5876,0.5907,0.5935,0.5961,0.5985,0.6005,0.6025,0.604,0.6055,0.6064,0.6074,0.6077,0.6081,0.6079,0.6078,0.6069,0.6062,0.6046,0.6033,0.6011,0.5989,0.596,0.5931,0.5895,0.587,0.5827,0.5797,0.5746,0.5711,0.5653,0.5613,0.5547,0.5502,0.5429,0.5378,0.5298,0.5243,0.5156,0.5095,0.5001,0.4937,0.4839,0.4774,0.4673,0.4608,0.4507,0.4441,0.434,0.4275,0.4176,0.4112,0.4015,0.3953,0.3858,0.3799,0.3707,0.3645,0.3557,0.3497,0.3412,0.3355,0.3274,0.3221,0.3144,0.3095,0.3021,0.2973,0.2903,0.2854,0.2787,0.274,0.2677,0.2631,0.2571,0.252,0.2464,0.2415,0.2362,0.2311,0.226,0.2208,0.216,0.211,0.2065,0.2017,0.1974,0.1928,0.1888,0.1843,0.1805,0.1763,0.1727,0.1687,0.1653,0.1614,0.1583,0.1546,0.1516,0.1481,0.1453,0.142,0.1393,0.1362,0.1337,0.1307,0.1285,0.1256,0.1235,0.1208,0.1188,0.1163,0.1145,0.1121,0.1104,0.1082,0.1067,0.1046,0.1031,0.1012,0.09988,0.09807,0.09686,0.09517,0.09408,0.0925,0.0915,0.09004,0.08914,0.08777,0.08696,0.0857,0.08497,0.08379,0.08314,0.08205,0.08148,0.08047,0.07995,0.07902,0.07856,0.0777,0.0773,0.0765,0.07614,0.07541,0.07509,0.07441,0.07414,0.07351,0.07327,0.07269,0.07247,0.07194,0.07175,0.07125,0.07109,0.07063,0.07048,0.07006,0.06993,0.06954,0.06942,0.06906,0.06896,0.06862,0.06853,0.06822,0.06813,0.06784,0.06776,0.06749,0.06741,0.06717,0.06709,0.06686,0.06679,0.06658,0.06651,0.06631,0.06624,0.06605,0.06599,0.06581,0.06575,0.06558,0.06552,0.06536,0.0653,0.06515,0.06509,0.06495,0.06489,0.06476,0.0647,0.06457,0.06451,0.06439,0.06433,0.06422,0.06415,0.06405,0.06398,0.06388,0.06382,0.06372,0.06366,0.06357,0.0635,0.06341,0.06335,0.06327,0.0632,0.06312,0.06306,0.06298,0.06292,0.06284,0.06278,0.06271,0.06265,0.06258,0.06252,0.06245,0.06239,0.06233,0.06227,0.0622,0.06215,0.06209,0.06203,0.06197,0.06192,0.06186,0.0618,0.06175,0.06169,0.06164,0.06159,0.06154,0.06149,0.06144,0.06139,0.06134,0.06129,0.06124,0.0612,0.06115,0.0611,0.06106,0.06101,0.06097,0.06093,0.06089,0.06084,0.06081,0.06076,0.06073,0.06069,0.06065,0.06061,0.06057,0.06054,0.0605,0.06046,0.06043,0.0604,0.06036,0.06033,0.0603,0.06027,0.06024,0.0602,0.06017,0.06014,0.06012,0.06009,0.06006,0.06003,0.06,0.05998,0.05995,0.05992,0.0599,0.05987,0.05985,0.05983,0.05981,0.05978,0.05976,0.05974,0.05972,0.05969,0.05967,0.05965,0.05963,0.05961,0.0596,0.05957,0.05956,0.05954,0.05952,0.0595,0.05949,0.05947,0.05946,0.05944,0.05942,0.05941,0.05939,0.05938,0.05936,0.05935,0.05934,0.05932,0.05931,0.05929,0.05928,0.05927,0.05926,0.05924,0.05924,0.05922,0.05921,0.0592,0.05919,0.05918,0.05917,0.05916,0.05915,0.05914,0.05913,0.05912,0.05911,0.0591,0.0591,0.05908,0.05908,0.05907,0.05906,0.05905,0.05905,0.05904,0.05903,0.05902,0.05902,0.05901,0.05901,0.059],"a":[20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,20.0,30.0,30.0,30.0,30.0,30.0,40.0,50.0,50.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0]},"100":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.2973,0.2972,0.297,0.2967,0.2964,0.2961,0.2957,0.2952,0.2945,0.2938,0.2931,0.2923,0.2916,0.2908,0.29,0.2892,0.2884,0.2875,0.2867,0.2858,0.2895,0.2947,0.3001,0.3055,0.3111,0.3167,0.3225,0.3282,0.3341,0.34,0.346,0.352,0.3581,0.3642,0.3704,0.3766,0.3829,0.3892,0.3956,0.4019,0.4083,0.4148,0.4212,0.4277,0.4342,0.4407,0.4473,0.4538,0.4604,0.4669,0.4735,0.4801,0.4867,0.4933,0.4998,0.5064,0.513,0.5195,0.5261,0.5326,0.5391,0.5456,0.5521,0.5585,0.5649,0.5713,0.5777,0.584,0.5903,0.5965,0.6027,0.6089,0.6151,0.6212,0.6272,0.6332,0.6392,0.6451,0.651,0.6568,0.6626,0.6683,0.674,0.6796,0.6852,0.6907,0.6961,0.7015,0.7068,0.7121,0.7173,0.7224,0.7275,0.7324,0.7374,0.7422,0.7469,0.7514,0.7558,0.7599,0.7639,0.7678,0.7714,0.7749,0.7782,0.7814,0.7844,0.7872,0.79,0.7925,0.7949,0.7971,0.7993,0.8013,0.8031,0.8049,0.8065,0.808,0.8094,0.8106,0.8118,0.8129,0.8139,0.8148,0.8156,0.8163,0.8169,0.8175,0.818,0.8184,0.8188,0.8191,0.8193,0.8195,0.8196,0.8197,0.8198,0.8199,0.8199,0.82,0.82,0.82,0.82,0.8199,0.8199,0.8199,0.8198,0.8198,0.8197,0.8197,0.8196,0.8195,0.8195,0.8194,0.8193,0.8193,0.8192,0.8191,0.8191,0.819,0.8189,0.8189,0.8188,0.8188,0.8187,0.8187,0.8187,0.8186,0.8186,0.8186,0.8186,0.8185,0.8185,0.8184,0.8183,0.8182,0.8181,0.818,0.8179,0.8178,0.8176,0.8175,0.8174,0.8172,0.8171,0.817,0.8168,0.8167,0.8165,0.8164,0.8163,0.8161,0.816,0.8158,0.8157,0.8156,0.8154,0.8153,0.8152,0.8151,0.815,0.8148,0.8147,0.8146,0.8145,0.8144,0.8143,0.8142,0.8142,0.8141,0.814,0.8139,0.8139,0.8138,0.8137,0.8137,0.8136,0.8136,0.8135,0.8135,0.8134,0.8134,0.8134,0.8133,0.8133,0.8133,0.8133,0.8133,0.8133,0.8132,0.8132,0.8132,0.8132,0.8132,0.8132,0.8133,0.8133,0.8133,0.8133,0.8133,0.8133,0.8134,0.8134,0.8134,0.8135,0.8135,0.8135,0.8136,0.8136,0.8136,0.8137,0.8137,0.8138,0.8138,0.8139,0.8139,0.814,0.814,0.8141,0.8142,0.8142,0.8143,0.8143,0.8144,0.8145,0.8145,0.8146,0.8147,0.8147,0.8148,0.8149,0.8149,0.815,0.8151,0.8152,0.8152,0.8153,0.8154,0.8155,0.8156,0.8156,0.8157,0.8158,0.8159,0.816,0.8161,0.8161,0.8162,0.8163,0.8164,0.8165,0.8166,0.8167,0.8168,0.8169,0.8169,0.817,0.8171,0.8172,0.8173,0.8174,0.8175,0.8176,0.8177,0.8178,0.8179,0.818,0.8181,0.8182,0.8183,0.8184,0.8185,0.8186,0.8187,0.8188,0.8189,0.819,0.8191,0.8192,0.8193,0.8194,0.8195,0.8196,0.8197,0.8198,0.8199,0.82,0.8201,0.8203,0.8204,0.8205,0.8206,0.8207,0.8208,0.8209,0.821,0.8211,0.8212,0.8213,0.8214,0.8215,0.8216,0.8217,0.8218,0.822,0.8221,0.8222,0.8223,0.8224,0.8225,0.8226,0.8227,0.8228,0.8229,0.823,0.8231,0.8232,0.8234,0.8235,0.8236,0.8237,0.8238,0.8239,0.824,0.8241,0.8242,0.8243,0.8244,0.8245,0.8246,0.8248,0.8249,0.825,0.8251,0.8252,0.8253,0.8254,0.8255,0.8256,0.8257,0.8258,0.8259,0.826,0.8262,0.8263,0.8264,0.8265,0.8266,0.8267,0.8268,0.8269,0.827,0.8271,0.8272,0.8273,0.8274,0.8276,0.8277,0.8278,0.8279,0.828],"g":[7.571,6.447,5.328,4.216,3.115,2.035,1.033,0.4889,0.4699,0.4738,0.4739,0.4749,0.476,0.4766,0.4785,0.4794,0.4821,0.4837,0.487,0.4891,0.4929,0.4955,0.4998,0.5027,0.5073,0.5104,0.5152,0.5184,0.5233,0.5266,0.5315,0.5348,0.5397,0.5429,0.5477,0.5508,0.5556,0.5585,0.5631,0.5659,0.5703,0.573,0.5772,0.5797,0.5837,0.5861,0.5898,0.592,0.5954,0.5976,0.6007,0.6028,0.6056,0.6075,0.61,0.6116,0.6137,0.6147,0.6164,0.6172,0.6184,0.6189,0.6197,0.62,0.6203,0.6203,0.6201,0.6198,0.619,0.6184,0.6171,0.6161,0.6142,0.6128,0.6103,0.6085,0.6053,0.603,0.5992,0.5965,0.5919,0.5887,0.5834,0.5797,0.5737,0.5694,0.5627,0.5577,0.5503,0.5448,0.5366,0.5304,0.5216,0.5147,0.5052,0.4977,0.4876,0.4798,0.4696,0.4615,0.4512,0.443,0.4328,0.4244,0.4144,0.406,0.3962,0.3879,0.3784,0.3702,0.3611,0.3531,0.3444,0.3365,0.3283,0.3207,0.3129,0.3055,0.2982,0.2911,0.2842,0.2774,0.2709,0.2644,0.2583,0.2521,0.2464,0.2405,0.2351,0.2294,0.2244,0.219,0.2142,0.2081,0.2036,0.1981,0.1939,0.1889,0.1849,0.1802,0.1764,0.172,0.1684,0.1642,0.1609,0.1569,0.1538,0.1501,0.1471,0.1437,0.1409,0.1377,0.135,0.132,0.1295,0.1267,0.1244,0.1218,0.1196,0.1173,0.1152,0.113,0.111,0.1091,0.1072,0.1054,0.1037,0.102,0.1004,0.09853,0.097,0.09373,0.09237,0.08941,0.0882,0.0855,0.08443,0.082,0.08106,0.07887,0.07805,0.07609,0.07538,0.07364,0.07304,0.0715,0.07099,0.06964,0.06921,0.06804,0.06768,0.06667,0.06638,0.06552,0.06528,0.06455,0.06437,0.06376,0.06361,0.06311,0.063,0.0626,0.06251,0.0622,0.06213,0.06189,0.06184,0.06169,0.06165,0.06155,0.06152,0.06146,0.06144,0.06142,0.06141,0.06141,0.0614,0.06144,0.06142,0.06148,0.06146,0.06154,0.06152,0.06161,0.06158,0.06169,0.06166,0.06177,0.06174,0.06186,0.06182,0.06195,0.0619,0.06203,0.06198,0.06211,0.06205,0.06219,0.06212,0.06226,0.06219,0.06232,0.06225,0.06238,0.0623,0.06244,0.06235,0.06248,0.06239,0.06252,0.06243,0.06255,0.06246,0.06258,0.06248,0.0626,0.06249,0.06261,0.0625,0.06261,0.06251,0.06261,0.06251,0.06259,0.06248,0.06247,0.06237,0.06236,0.06226,0.06226,0.06216,0.06217,0.06207,0.06208,0.06198,0.062,0.0619,0.06192,0.06183,0.06185,0.06176,0.06178,0.06169,0.06172,0.06163,0.06165,0.06157,0.06159,0.06151,0.06154,0.06145,0.06148,0.0614,0.06143,0.06135,0.06138,0.0613,0.06133,0.06125,0.06128,0.0612,0.06123,0.06115,0.06118,0.0611,0.06114,0.06106,0.06109,0.06101,0.06104,0.06097,0.061,0.06092,0.06095,0.06088,0.06091,0.06084,0.06086,0.06079,0.06082,0.06075,0.06078,0.06071,0.06074,0.06067,0.06069,0.06062,0.06065,0.06058,0.06061,0.06054,0.06057,0.0605,0.06053,0.06046,0.06049,0.06043,0.06045,0.06039,0.06041,0.06035,0.06037,0.06031,0.06033,0.06028,0.0603,0.06024,0.06026,0.0602,0.06022,0.06017,0.06019,0.06014,0.06015,0.0601,0.06012,0.06007,0.06009,0.06004,0.06005,0.06,0.06002,0.05997,0.05999,0.05994,0.05996,0.05991,0.05993,0.05988,0.0599,0.05986,0.05987,0.05983,0.05985,0.0598,0.05982,0.05978,0.05979,0.05975,0.05977,0.05972,0.05974,0.0597,0.05972,0.05968,0.05969,0.05965,0.05967,0.05963,0.05965,0.05961,0.05962,0.05959,0.0596,0.05957,0.05958,0.05955,0.05956,0.05953,0.05954,0.05951],"a":[20.0,20.0,20.0,20.0,30.0,30.0,40.0,30.0,40.0,40.0,40.0,50.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,90.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0]},"2026":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.3273,0.3279,0.3285,0.3291,0.3296,0.3301,0.3306,0.331,0.3314,0.3317,0.3316,0.3312,0.3307,0.3302,0.3297,0.3292,0.3286,0.3281,0.3275,0.3269,0.3263,0.3256,0.325,0.3243,0.3237,0.323,0.3239,0.3277,0.3316,0.3355,0.3395,0.3435,0.3475,0.3515,0.3556,0.3596,0.3637,0.3677,0.3717,0.3757,0.3797,0.3837,0.3876,0.3915,0.3953,0.3991,0.4029,0.4066,0.4103,0.4138,0.4174,0.4209,0.4243,0.4277,0.431,0.4342,0.4374,0.4405,0.4436,0.4465,0.4495,0.4523,0.4551,0.4578,0.4604,0.463,0.4655,0.4679,0.4703,0.4726,0.4749,0.4771,0.4792,0.4813,0.4833,0.4853,0.4872,0.489,0.4909,0.4926,0.4944,0.496,0.4977,0.4993,0.5008,0.5023,0.5039,0.5053,0.5068,0.5082,0.5096,0.5109,0.5123,0.5136,0.5192,0.5259,0.5326,0.5391,0.5455,0.5517,0.5576,0.5632,0.5686,0.5736,0.5785,0.583,0.5873,0.5913,0.5951,0.5986,0.6018,0.6048,0.6077,0.6102,0.6126,0.6147,0.6167,0.6185,0.6201,0.6215,0.6228,0.6239,0.6249,0.6257,0.6265,0.6271,0.6276,0.628,0.6284,0.6286,0.6287,0.6288,0.6288,0.6288,0.6287,0.6286,0.6285,0.6283,0.6282,0.6281,0.6279,0.6278,0.6276,0.6275,0.6274,0.6272,0.627,0.6268,0.6266,0.6264,0.6262,0.626,0.6258,0.6256,0.6253,0.6251,0.6249,0.6246,0.6244,0.6241,0.6239,0.6236,0.6234,0.6231,0.6229,0.6226,0.6224,0.6222,0.6219,0.6217,0.6215,0.6212,0.621,0.6208,0.6206,0.6204,0.6203,0.6201,0.6199,0.6197,0.6196,0.6194,0.6193,0.6192,0.6191,0.6189,0.6188,0.6187,0.6187,0.6186,0.6185,0.6184,0.6184,0.6183,0.6183,0.6183,0.6183,0.6182,0.6182,0.6182,0.6182,0.6183,0.6183,0.6183,0.6184,0.6184,0.6185,0.6185,0.6186,0.6187,0.6188,0.6188,0.6189,0.619,0.6191,0.6192,0.6194,0.6195,0.6196,0.6197,0.6199,0.62,0.6202,0.6203,0.6205,0.6206,0.6208,0.621,0.6211,0.6213,0.6215,0.6217,0.6219,0.622,0.6222,0.6224,0.6226,0.6228,0.623,0.6232,0.6234,0.6237,0.6239,0.6241,0.6243,0.6246,0.6248,0.6251,0.6253,0.6256,0.6258,0.6261,0.6264,0.6266,0.6269,0.6272,0.6274,0.6277,0.628,0.6283,0.6285,0.6288,0.6291,0.6294,0.6296,0.6299,0.6302,0.6305,0.6307,0.631,0.6313,0.6316,0.6318,0.6321,0.6324,0.6327,0.6329,0.6332,0.6335,0.6337,0.634,0.6343,0.6345,0.6348,0.6351,0.6353,0.6356,0.6358,0.6361,0.6364,0.6366,0.6369,0.6371,0.6374,0.6376,0.6379,0.6381,0.6384,0.6386,0.6389,0.6391,0.6393,0.6396,0.6398,0.6401,0.6403,0.6405,0.6408,0.641,0.6412,0.6415,0.6417,0.6419,0.6422,0.6424,0.6426,0.6429,0.6431,0.6433,0.6435,0.6438,0.644,0.6442,0.6444,0.6446,0.6449,0.6451,0.6453,0.6455,0.6457,0.646,0.6462,0.6464,0.6466,0.6468,0.6471,0.6473,0.6475,0.6477,0.6479,0.6481,0.6483,0.6486,0.6488,0.649,0.6492,0.6494,0.6496,0.6498,0.65,0.6502,0.6505,0.6507,0.6509,0.6511,0.6513,0.6515,0.6517,0.6519,0.6521,0.6523,0.6525,0.6528,0.653,0.6532,0.6534,0.6536,0.6538,0.654,0.6542,0.6544,0.6546,0.6548,0.655,0.6552,0.6554,0.6556,0.6559,0.6561,0.6563,0.6565,0.6567,0.6569,0.6571,0.6573,0.6575,0.6577,0.6579,0.6581,0.6583,0.6585,0.6587,0.6589,0.6591,0.6593,0.6595,0.6597,0.6599,0.6601,0.6603,0.6605],"g":[11.0,9.816,8.637,7.463,6.294,5.131,3.976,2.835,1.727,0.7722,0.4961,0.478,0.478,0.4764,0.4772,0.4768,0.4783,0.4786,0.4807,0.4814,0.484,0.4853,0.4883,0.49,0.4934,0.4954,0.499,0.5013,0.5051,0.5073,0.5112,0.5136,0.5175,0.52,0.5239,0.5266,0.5304,0.5333,0.537,0.54,0.5436,0.5467,0.5502,0.5534,0.5567,0.5597,0.5628,0.5659,0.5688,0.572,0.5747,0.5779,0.5803,0.5836,0.5857,0.589,0.5908,0.5941,0.5955,0.5988,0.5998,0.6031,0.6037,0.6068,0.607,0.61,0.6097,0.6126,0.6117,0.6144,0.613,0.6155,0.6136,0.6159,0.6133,0.6154,0.6122,0.614,0.6102,0.6107,0.6063,0.6054,0.6003,0.5989,0.5931,0.5903,0.5838,0.5802,0.573,0.5682,0.5604,0.5549,0.5465,0.5403,0.5313,0.5245,0.515,0.5076,0.4976,0.4899,0.4799,0.4721,0.4623,0.4545,0.445,0.4374,0.4282,0.4209,0.4121,0.4051,0.3967,0.3901,0.3822,0.376,0.3685,0.3627,0.3555,0.3501,0.3433,0.3383,0.3318,0.3271,0.3209,0.3165,0.3105,0.3063,0.3006,0.2966,0.2911,0.2873,0.2819,0.2783,0.2731,0.2695,0.2644,0.2619,0.2569,0.2546,0.2497,0.2476,0.2428,0.2406,0.2359,0.2338,0.2292,0.2262,0.2216,0.2186,0.2142,0.2112,0.2069,0.2039,0.1997,0.1968,0.1928,0.1897,0.1857,0.1819,0.1781,0.1745,0.1708,0.1672,0.1637,0.1602,0.1569,0.1535,0.1503,0.147,0.144,0.1409,0.138,0.135,0.1322,0.1294,0.1268,0.1241,0.1216,0.119,0.1167,0.1143,0.1121,0.1098,0.1078,0.1056,0.1037,0.1017,0.09994,0.09801,0.0964,0.09459,0.09311,0.09142,0.09006,0.08849,0.08724,0.08578,0.08464,0.08329,0.08226,0.08101,0.08008,0.07893,0.07809,0.07704,0.07628,0.07532,0.07464,0.07377,0.07317,0.07237,0.07184,0.07112,0.07065,0.07,0.06959,0.069,0.06864,0.06812,0.06781,0.06734,0.06707,0.06666,0.06643,0.06607,0.06587,0.06555,0.06538,0.0651,0.06495,0.06471,0.06459,0.06439,0.06428,0.0641,0.06401,0.06387,0.06379,0.06367,0.0636,0.0635,0.06344,0.06371,0.06365,0.06396,0.06389,0.06418,0.0641,0.06437,0.06428,0.06453,0.06443,0.06467,0.06456,0.06477,0.06466,0.06485,0.06473,0.06491,0.06479,0.06495,0.06482,0.06496,0.06483,0.06496,0.06482,0.06493,0.0648,0.0649,0.06476,0.06484,0.0647,0.06478,0.06464,0.0647,0.06456,0.06462,0.06448,0.06453,0.06439,0.06442,0.06429,0.06432,0.06418,0.06421,0.06407,0.06409,0.06396,0.06397,0.06384,0.06385,0.06372,0.06373,0.0636,0.0636,0.06348,0.06348,0.06336,0.06335,0.06324,0.06323,0.06312,0.0631,0.063,0.06298,0.06288,0.06286,0.06276,0.06274,0.06264,0.06262,0.06253,0.06251,0.06242,0.0624,0.06231,0.06229,0.0622,0.06218,0.0621,0.06208,0.062,0.06198,0.0619,0.06188,0.0618,0.06178,0.06171,0.06169,0.06162,0.0616,0.06154,0.06152,0.06145,0.06143,0.06137,0.06135,0.06129,0.06127,0.06121,0.0612,0.06114,0.06113,0.06107,0.06106,0.061,0.06099,0.06094,0.06092,0.06087,0.06086,0.06081,0.0608,0.06075,0.06074,0.0607,0.06069,0.06064,0.06063,0.06059,0.06058,0.06054,0.06053,0.06049,0.06048,0.06044,0.06044,0.0604,0.06039,0.06035,0.06035,0.06031,0.06031,0.06027,0.06027,0.06023,0.06023,0.06019,0.06019,0.06015,0.06015,0.06012,0.06012,0.06008,0.06008,0.06005,0.06005,0.06002,0.06002,0.05999,0.05999,0.05996,0.05996,0.05993,0.05993,0.0599,0.0599,0.05987,0.05988,0.05985,0.05985,0.05983],"a":[40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,30.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0]},"7":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.2288,0.2289,0.229,0.229,0.229,0.2289,0.2291,0.2298,0.2306,0.2313,0.2318,0.2324,0.233,0.2337,0.2345,0.2353,0.2361,0.2369,0.2379,0.2388,0.2398,0.242,0.2457,0.2495,0.2533,0.2573,0.2613,0.2653,0.2695,0.2736,0.2779,0.2821,0.2865,0.2931,0.3012,0.3093,0.3175,0.3256,0.3338,0.3421,0.3503,0.3586,0.3669,0.3751,0.3834,0.3917,0.4001,0.4084,0.4167,0.425,0.4333,0.4415,0.4498,0.4581,0.4663,0.4745,0.4827,0.4909,0.499,0.5071,0.5152,0.5232,0.5311,0.5391,0.5469,0.5547,0.5625,0.5702,0.5778,0.5854,0.5929,0.6003,0.6077,0.6149,0.6221,0.6292,0.6363,0.6432,0.6501,0.6568,0.6635,0.6701,0.6766,0.683,0.6892,0.6954,0.7014,0.7074,0.7132,0.7189,0.7244,0.7298,0.7352,0.7403,0.7453,0.7502,0.7549,0.7595,0.7639,0.7682,0.7723,0.7762,0.78,0.7834,0.7867,0.7897,0.7924,0.7949,0.7971,0.7991,0.8009,0.8025,0.8039,0.805,0.806,0.8068,0.8075,0.8079,0.8083,0.8084,0.8085,0.8084,0.8083,0.808,0.8076,0.8072,0.8067,0.806,0.8054,0.8046,0.8039,0.803,0.8022,0.8013,0.8003,0.7994,0.7984,0.7974,0.7964,0.7954,0.7944,0.7934,0.7924,0.7914,0.7904,0.7894,0.7885,0.7875,0.7866,0.7856,0.7847,0.7838,0.783,0.7821,0.7813,0.7805,0.7797,0.7789,0.7782,0.7775,0.7768,0.7761,0.7755,0.7748,0.7742,0.7736,0.7731,0.7726,0.7721,0.7716,0.7711,0.7707,0.7703,0.7699,0.7695,0.7691,0.7688,0.7685,0.7682,0.7679,0.7676,0.7673,0.7671,0.7669,0.7667,0.7665,0.7663,0.7662,0.766,0.7659,0.7658,0.7657,0.7656,0.7655,0.7654,0.7654,0.7653,0.7653,0.7653,0.7653,0.7653,0.7653,0.7654,0.7654,0.7655,0.7655,0.7656,0.7657,0.7658,0.7659,0.766,0.7661,0.7662,0.7663,0.7665,0.7666,0.7667,0.7669,0.767,0.7672,0.7673,0.7675,0.7676,0.7678,0.768,0.7681,0.7683,0.7685,0.7687,0.7688,0.769,0.7692,0.7694,0.7696,0.7697,0.7699,0.7701,0.7703,0.7705,0.7706,0.7708,0.771,0.7712,0.7714,0.7716,0.7717,0.7719,0.7721,0.7723,0.7725,0.7727,0.7728,0.773,0.7732,0.7734,0.7736,0.7737,0.7739,0.7741,0.7743,0.7745,0.7746,0.7748,0.775,0.7752,0.7753,0.7755,0.7757,0.7758,0.776,0.7762,0.7764,0.7765,0.7767,0.7769,0.777,0.7772,0.7774,0.7775,0.7777,0.7779,0.778,0.7782,0.7784,0.7785,0.7787,0.7788,0.779,0.7792,0.7793,0.7795,0.7797,0.7798,0.78,0.7801,0.7803,0.7804,0.7806,0.7808,0.7809,0.7811,0.7812,0.7814,0.7815,0.7817,0.7819,0.782,0.7822,0.7823,0.7825,0.7826,0.7828,0.7829,0.7831,0.7833,0.7834,0.7836,0.7837,0.7839,0.784,0.7842,0.7843,0.7845,0.7846,0.7848,0.7849,0.7851,0.7852,0.7854,0.7855,0.7857,0.7858,0.786,0.7861,0.7863,0.7865,0.7866,0.7868,0.7869,0.7871,0.7872,0.7874,0.7875,0.7877,0.7878,0.788,0.7881,0.7883,0.7884,0.7886,0.7887,0.7889,0.789,0.7892,0.7893,0.7895,0.7896,0.7898,0.7899,0.7901,0.7902,0.7904,0.7905,0.7907,0.7908,0.791,0.7911,0.7913,0.7914,0.7916,0.7917,0.7919,0.792,0.7922,0.7923,0.7925,0.7926,0.7928,0.7929,0.7931,0.7932,0.7934,0.7935,0.7937,0.7938,0.794,0.7941,0.7943,0.7944,0.7946,0.7947,0.7949,0.795,0.7952,0.7953,0.7955,0.7956,0.7958,0.7959,0.7961,0.7962],"g":[9.132,7.984,6.842,5.704,4.573,3.452,2.349,1.302,0.571,0.5055,0.505,0.505,0.5058,0.5065,0.5082,0.5094,0.5119,0.5137,0.5168,0.5192,0.5228,0.5257,0.5297,0.5328,0.5371,0.5405,0.545,0.5486,0.5532,0.5569,0.5615,0.5652,0.5698,0.5735,0.578,0.5817,0.586,0.5896,0.5938,0.5974,0.6014,0.6048,0.6086,0.612,0.6154,0.6187,0.6219,0.6249,0.6278,0.6307,0.6332,0.636,0.6382,0.6408,0.6426,0.6451,0.6465,0.6489,0.65,0.6522,0.6529,0.655,0.6552,0.6572,0.657,0.6588,0.6581,0.6599,0.6587,0.6603,0.6587,0.6601,0.658,0.6585,0.6558,0.6553,0.6521,0.6511,0.6473,0.6459,0.6416,0.6397,0.6347,0.6323,0.6268,0.6238,0.6177,0.6141,0.6074,0.6031,0.5958,0.5908,0.5829,0.5772,0.5687,0.5622,0.5531,0.5457,0.536,0.5277,0.5174,0.5082,0.4973,0.4872,0.4762,0.4656,0.4546,0.4435,0.4327,0.4212,0.4107,0.3989,0.3887,0.3763,0.3665,0.3539,0.3445,0.3319,0.3231,0.3106,0.3023,0.2902,0.2824,0.2706,0.2634,0.2521,0.2454,0.2346,0.2284,0.2182,0.2126,0.2029,0.1978,0.1887,0.184,0.1756,0.1713,0.1636,0.1597,0.1525,0.149,0.1424,0.1392,0.1333,0.1304,0.1249,0.1223,0.1174,0.115,0.1105,0.1084,0.1044,0.1025,0.09888,0.09716,0.09392,0.09238,0.08947,0.08811,0.08551,0.0843,0.08197,0.08091,0.07882,0.0779,0.07603,0.07524,0.07357,0.07289,0.07139,0.07082,0.06948,0.06901,0.0678,0.06743,0.06634,0.06605,0.06507,0.06485,0.06398,0.06382,0.06303,0.06293,0.06222,0.06217,0.06153,0.06153,0.06094,0.06098,0.06045,0.06052,0.06004,0.06013,0.0597,0.05982,0.05969,0.05982,0.0598,0.05993,0.05992,0.06006,0.06006,0.06019,0.06021,0.06033,0.06036,0.06047,0.0605,0.06061,0.06064,0.06073,0.06076,0.06085,0.06088,0.06096,0.06098,0.06105,0.06107,0.06113,0.06115,0.06119,0.06122,0.06125,0.06127,0.06129,0.0613,0.06132,0.06133,0.06133,0.06134,0.06134,0.06134,0.06134,0.06133,0.06132,0.06132,0.0613,0.06129,0.06127,0.06126,0.06123,0.06121,0.06118,0.06117,0.06113,0.06111,0.06108,0.06105,0.06102,0.06099,0.06095,0.06092,0.06088,0.06085,0.06081,0.06078,0.06074,0.06071,0.06067,0.06063,0.06059,0.06056,0.06051,0.06048,0.06044,0.0604,0.06036,0.06032,0.06028,0.06024,0.0602,0.06017,0.06013,0.06009,0.06005,0.06002,0.05998,0.05994,0.05991,0.05987,0.05984,0.0598,0.05977,0.05973,0.0597,0.05966,0.05963,0.0596,0.05957,0.05954,0.05951,0.05947,0.05945,0.05942,0.05939,0.05936,0.05934,0.0593,0.05928,0.05925,0.05923,0.0592,0.05918,0.05915,0.05913,0.0591,0.05909,0.05906,0.05904,0.05902,0.059,0.05898,0.05896,0.05894,0.05892,0.0589,0.05889,0.05886,0.05885,0.05883,0.05882,0.0588,0.05879,0.05877,0.05876,0.05874,0.05873,0.05871,0.05871,0.05869,0.05868,0.05866,0.05866,0.05864,0.05863,0.05862,0.05861,0.0586,0.05859,0.05858,0.05858,0.05856,0.05856,0.05855,0.05854,0.05853,0.05853,0.05851,0.05851,0.0585,0.0585,0.05849,0.05849,0.05848,0.05847,0.05846,0.05846,0.05845,0.05845,0.05844,0.05844,0.05844,0.05843,0.05843,0.05843,0.05842,0.05842,0.05841,0.05841,0.05841,0.05841,0.0584,0.0584,0.05839,0.05839,0.05839,0.05839,0.05839,0.05839,0.05838,0.05838,0.05838,0.05838,0.05837,0.05837,0.05837,0.05837,0.05837,0.05837,0.05837,0.05837,0.05836,0.05836,0.05836,0.05836,0.05836,0.05836,0.05836,0.05836,0.05836,0.05836],"a":[20.0,20.0,20.0,20.0,20.0,20.0,20.0,40.0,40.0,40.0,50.0,50.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0]},"999":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.3071,0.3058,0.3046,0.3034,0.3021,0.3006,0.2989,0.2961,0.2932,0.2906,0.2881,0.2857,0.2836,0.2816,0.2798,0.2781,0.2767,0.2753,0.2741,0.2731,0.2723,0.2715,0.271,0.2705,0.2702,0.2701,0.2701,0.2702,0.2705,0.2709,0.2714,0.2721,0.2729,0.2739,0.2749,0.2761,0.2774,0.2788,0.2803,0.2819,0.2837,0.2855,0.2875,0.2895,0.2921,0.2979,0.3036,0.3093,0.3149,0.3206,0.3262,0.3317,0.3373,0.3428,0.3483,0.3537,0.3591,0.3644,0.3697,0.3749,0.38,0.3851,0.3902,0.3952,0.4001,0.405,0.4098,0.4145,0.4192,0.4237,0.4283,0.4327,0.4371,0.4413,0.4456,0.4497,0.4538,0.4577,0.4617,0.4655,0.4693,0.4729,0.4765,0.48,0.4835,0.4869,0.4902,0.4934,0.4966,0.4997,0.5046,0.5135,0.5224,0.5312,0.5401,0.5489,0.5578,0.5665,0.5753,0.584,0.5926,0.6012,0.6097,0.618,0.6263,0.6344,0.6424,0.65,0.6574,0.6643,0.671,0.6772,0.6832,0.6888,0.6941,0.699,0.7036,0.7078,0.7118,0.7153,0.7187,0.7216,0.7244,0.7268,0.7291,0.731,0.7327,0.7341,0.7355,0.7365,0.7374,0.738,0.7386,0.739,0.7392,0.7393,0.7393,0.7392,0.739,0.7386,0.7382,0.7377,0.7372,0.7366,0.7359,0.7352,0.7345,0.7337,0.7329,0.732,0.7312,0.7304,0.7296,0.7288,0.7281,0.7274,0.7267,0.726,0.7254,0.7248,0.7242,0.7237,0.7232,0.7226,0.7222,0.7217,0.7213,0.7209,0.7205,0.7201,0.7197,0.7193,0.719,0.7186,0.7183,0.7179,0.7176,0.7172,0.7169,0.7165,0.7162,0.7159,0.7156,0.7153,0.7151,0.7148,0.7145,0.7143,0.714,0.7138,0.7136,0.7133,0.7131,0.7129,0.7128,0.7126,0.7124,0.7123,0.7121,0.712,0.7118,0.7117,0.7116,0.7115,0.7114,0.7113,0.7112,0.7111,0.7111,0.711,0.711,0.7109,0.7109,0.7108,0.7108,0.7108,0.7108,0.7108,0.7108,0.7108,0.7108,0.7108,0.7108,0.7108,0.7108,0.7109,0.7109,0.7109,0.711,0.711,0.7111,0.7111,0.7112,0.7112,0.7113,0.7114,0.7114,0.7115,0.7116,0.7117,0.7117,0.7118,0.7119,0.712,0.7121,0.7122,0.7123,0.7123,0.7124,0.7125,0.7126,0.7127,0.7128,0.7129,0.713,0.7131,0.7132,0.7134,0.7135,0.7136,0.7137,0.7138,0.7139,0.714,0.7141,0.7142,0.7144,0.7145,0.7146,0.7147,0.7148,0.7149,0.7151,0.7152,0.7153,0.7154,0.7155,0.7157,0.7158,0.7159,0.716,0.7161,0.7163,0.7164,0.7165,0.7166,0.7168,0.7169,0.717,0.7171,0.7172,0.7174,0.7175,0.7176,0.7177,0.7179,0.718,0.7181,0.7182,0.7184,0.7185,0.7186,0.7187,0.7189,0.719,0.7191,0.7192,0.7194,0.7195,0.7196,0.7198,0.7199,0.72,0.7201,0.7203,0.7204,0.7205,0.7206,0.7208,0.7209,0.721,0.7212,0.7213,0.7214,0.7215,0.7217,0.7218,0.7219,0.7221,0.7222,0.7223,0.7224,0.7226,0.7227,0.7228,0.723,0.7231,0.7232,0.7233,0.7235,0.7236,0.7237,0.7239,0.724,0.7241,0.7242,0.7244,0.7245,0.7246,0.7248,0.7249,0.725,0.7252,0.7253,0.7254,0.7255,0.7257,0.7258,0.7259,0.7261,0.7262,0.7263,0.7265,0.7266,0.7267,0.7269,0.727,0.7271,0.7273,0.7274,0.7275,0.7276,0.7278,0.7279,0.728,0.7282,0.7283,0.7284,0.7286,0.7287,0.7288,0.729,0.7291,0.7292,0.7294,0.7295,0.7296,0.7298,0.7299,0.73,0.7301,0.7303,0.7304,0.7305,0.7307,0.7308,0.7309,0.7311,0.7312,0.7313,0.7314],"g":[7.692,6.521,5.355,4.197,3.05,1.93,0.9172,0.4902,0.4802,0.4785,0.4762,0.4734,0.4723,0.4702,0.4702,0.4689,0.4698,0.4689,0.4707,0.4705,0.473,0.4734,0.4766,0.4775,0.4813,0.4826,0.4868,0.4884,0.493,0.4948,0.4996,0.5015,0.5065,0.5084,0.5134,0.5153,0.5203,0.5225,0.5274,0.5299,0.5348,0.5373,0.542,0.5446,0.5492,0.5519,0.5563,0.5588,0.563,0.5655,0.5695,0.5718,0.5756,0.5778,0.5813,0.5834,0.5867,0.5887,0.5918,0.5938,0.5966,0.5986,0.6011,0.6032,0.6054,0.6074,0.6093,0.6114,0.613,0.6151,0.6163,0.618,0.6188,0.62,0.6204,0.6215,0.6213,0.6222,0.6215,0.6221,0.6209,0.6216,0.6199,0.62,0.6176,0.6168,0.6137,0.6122,0.6085,0.6063,0.6018,0.5989,0.5937,0.59,0.5839,0.5794,0.5725,0.5671,0.5594,0.5532,0.5446,0.5374,0.5281,0.52,0.5099,0.5009,0.4901,0.4807,0.4697,0.46,0.4491,0.4392,0.4284,0.4186,0.4082,0.3985,0.3884,0.3791,0.3695,0.3606,0.3515,0.343,0.3345,0.3265,0.3186,0.3111,0.3037,0.2968,0.2898,0.2835,0.277,0.2711,0.2651,0.2597,0.254,0.249,0.2436,0.2391,0.234,0.2299,0.225,0.2212,0.2166,0.2131,0.2087,0.2055,0.2013,0.1983,0.1943,0.1918,0.1879,0.1863,0.1826,0.1813,0.1777,0.1766,0.1731,0.1723,0.1689,0.1683,0.165,0.1622,0.159,0.1562,0.1532,0.1505,0.1476,0.1451,0.1423,0.1387,0.1361,0.1325,0.1301,0.1266,0.1243,0.1211,0.119,0.1159,0.1139,0.1111,0.1092,0.1065,0.1049,0.1023,0.1008,0.09846,0.09703,0.09487,0.09356,0.09156,0.09038,0.08854,0.08746,0.08578,0.08481,0.08326,0.08239,0.08098,0.0802,0.07892,0.07822,0.07706,0.07643,0.07539,0.07483,0.0739,0.0734,0.07256,0.07212,0.07138,0.07098,0.07032,0.06997,0.06939,0.06908,0.06856,0.06828,0.06783,0.06758,0.06718,0.06696,0.06662,0.06642,0.06612,0.06594,0.06568,0.06552,0.0653,0.06515,0.06496,0.06482,0.06466,0.06453,0.0644,0.06428,0.06417,0.06405,0.06396,0.06385,0.06378,0.06367,0.06362,0.06351,0.06348,0.06337,0.06335,0.06324,0.06323,0.06313,0.06312,0.06302,0.06302,0.06292,0.06293,0.06283,0.06285,0.06275,0.06277,0.06267,0.06269,0.06259,0.06262,0.06252,0.06255,0.06245,0.06248,0.06238,0.06242,0.06232,0.06235,0.06225,0.06229,0.06219,0.06223,0.06213,0.06217,0.06207,0.06211,0.06201,0.06205,0.06195,0.06199,0.06189,0.06193,0.06183,0.06187,0.06178,0.06182,0.06172,0.06176,0.06166,0.0617,0.06161,0.06164,0.06155,0.06158,0.06149,0.06153,0.06144,0.06147,0.06138,0.06141,0.06133,0.06136,0.06127,0.0613,0.06122,0.06125,0.06116,0.06119,0.06111,0.06114,0.06105,0.06108,0.061,0.06103,0.06095,0.06098,0.0609,0.06092,0.06085,0.06087,0.0608,0.06082,0.06075,0.06077,0.0607,0.06072,0.06065,0.06067,0.0606,0.06062,0.06056,0.06058,0.06051,0.06053,0.06047,0.06049,0.06042,0.06044,0.06038,0.0604,0.06034,0.06035,0.0603,0.06031,0.06026,0.06027,0.06022,0.06023,0.06018,0.06019,0.06014,0.06015,0.0601,0.06011,0.06006,0.06008,0.06003,0.06004,0.05999,0.06,0.05996,0.05997,0.05992,0.05993,0.05989,0.0599,0.05986,0.05987,0.05983,0.05984,0.0598,0.05981,0.05977,0.05978,0.05974,0.05975,0.05971,0.05972,0.05968,0.05969,0.05966,0.05966,0.05963,0.05964,0.05961,0.05961,0.05958,0.05959,0.05956,0.05956,0.05953,0.05954,0.05951,0.05952,0.05949,0.05949,0.05947,0.05947,0.05945],"a":[40.0,40.0,40.0,40.0,30.0,30.0,0.0,10.0,10.0,20.0,30.0,30.0,30.0,30.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,40.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0]}},"Centering_Only":{"42":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.262,0.2671,0.2672,0.2671,0.267,0.2669,0.2667,0.2666,0.2665,0.2663,0.2661,0.266,0.2658,0.2656,0.2654,0.2652,0.265,0.2648,0.2646,0.2644,0.2641,0.2639,0.2636,0.2633,0.263,0.2627,0.2624,0.2621,0.2618,0.2614,0.2611,0.2609,0.2677,0.2747,0.2817,0.2888,0.2959,0.3031,0.3104,0.3177,0.3252,0.3326,0.3402,0.3477,0.3554,0.3631,0.3708,0.3786,0.3865,0.3943,0.4022,0.4102,0.4181,0.4261,0.434,0.442,0.4499,0.4578,0.4657,0.4735,0.4813,0.4891,0.4968,0.5043,0.5118,0.5192,0.5265,0.5337,0.5408,0.5477,0.5545,0.5611,0.5677,0.574,0.5802,0.5862,0.5921,0.5978,0.6033,0.61,0.6173,0.6242,0.631,0.6374,0.6436,0.6494,0.655,0.6603,0.6654,0.6701,0.6746,0.6787,0.6827,0.6863,0.6897,0.6928,0.6957,0.6983,0.7007,0.7028,0.7048,0.7065,0.7081,0.7094,0.7106,0.7116,0.7125,0.7131,0.7137,0.7141,0.7144,0.7145,0.7146,0.7144,0.7143,0.7139,0.7136,0.7131,0.7125,0.7119,0.7112,0.7104,0.7096,0.7087,0.7078,0.7068,0.7058,0.7048,0.7038,0.7027,0.7016,0.7005,0.6995,0.6983,0.6972,0.6961,0.695,0.6939,0.6932,0.6929,0.6926,0.6923,0.692,0.6916,0.6913,0.691,0.6906,0.6903,0.69,0.6896,0.6893,0.689,0.6887,0.6883,0.688,0.6877,0.6874,0.6871,0.6868,0.6865,0.6862,0.6859,0.6856,0.6854,0.6851,0.6848,0.6846,0.6843,0.6841,0.6838,0.6836,0.6834,0.6832,0.683,0.6828,0.6826,0.6824,0.6822,0.682,0.6818,0.6817,0.6815,0.6813,0.6812,0.681,0.6809,0.6808,0.6806,0.6805,0.6804,0.6803,0.6801,0.68,0.6799,0.6798,0.6797,0.6796,0.6795,0.6795,0.6794,0.6793,0.6792,0.6792,0.6791,0.679,0.679,0.6789,0.6788,0.6788,0.6787,0.6787,0.6786,0.6786,0.6786,0.6785,0.6785,0.6784,0.6784,0.6784,0.6783,0.6783,0.6783,0.6783,0.6782,0.6782,0.6782,0.6782,0.6781,0.6781,0.6781,0.6781,0.6781,0.6781,0.678,0.678,0.678,0.678,0.678,0.678,0.678,0.678,0.678,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6779,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6778,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6777,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6776,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6775,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774,0.6774],"g":[6.98,0.5592,0.4438,0.4436,0.4408,0.4388,0.4372,0.4364,0.4359,0.4362,0.4367,0.4376,0.439,0.4406,0.4429,0.4452,0.4482,0.4513,0.455,0.4586,0.4629,0.4671,0.4718,0.4765,0.4816,0.4866,0.4921,0.4974,0.503,0.5085,0.5143,0.52,0.5258,0.5315,0.5373,0.5429,0.5485,0.5541,0.5595,0.5648,0.5699,0.575,0.5796,0.584,0.5881,0.592,0.5954,0.5987,0.6014,0.6039,0.6058,0.6076,0.6085,0.6095,0.6094,0.6094,0.6083,0.6074,0.6051,0.6032,0.5998,0.5967,0.5921,0.5878,0.5821,0.5771,0.5703,0.5657,0.5579,0.5527,0.544,0.5381,0.5286,0.5223,0.5122,0.5055,0.4948,0.4879,0.4768,0.4698,0.4584,0.4513,0.4399,0.4329,0.4214,0.4146,0.4033,0.3967,0.3857,0.3794,0.3687,0.3628,0.3525,0.3465,0.3366,0.3306,0.3212,0.3157,0.3067,0.3017,0.2932,0.2886,0.2806,0.2765,0.2689,0.2648,0.2576,0.2534,0.2466,0.2427,0.2362,0.2319,0.2258,0.2216,0.2158,0.2116,0.2061,0.2018,0.1965,0.1924,0.1874,0.1836,0.1788,0.1752,0.1707,0.1672,0.1629,0.1597,0.1555,0.1525,0.1486,0.1457,0.1419,0.1393,0.1356,0.1332,0.1297,0.1274,0.124,0.1218,0.1186,0.1166,0.1135,0.1116,0.1087,0.1069,0.1041,0.1024,0.09975,0.09819,0.09563,0.09417,0.09172,0.09035,0.08802,0.08672,0.08451,0.08328,0.08118,0.08001,0.07802,0.07691,0.07502,0.07396,0.07217,0.07116,0.06947,0.0685,0.06689,0.06597,0.06445,0.06356,0.06212,0.06126,0.05991,0.05908,0.05779,0.05699,0.05578,0.055,0.05386,0.05311,0.05202,0.05129,0.05027,0.04956,0.04859,0.0479,0.04699,0.04632,0.04545,0.0448,0.04398,0.04334,0.04256,0.04195,0.04121,0.04061,0.03991,0.03932,0.03866,0.03809,0.03746,0.0369,0.0363,0.03576,0.03519,0.03467,0.03412,0.03361,0.03309,0.0326,0.0321,0.03162,0.03115,0.03068,0.03023,0.02977,0.02934,0.0289,0.02849,0.02806,0.02766,0.02725,0.02687,0.02646,0.0261,0.02571,0.02536,0.02498,0.02464,0.02428,0.02395,0.0236,0.02329,0.02295,0.02265,0.02231,0.02203,0.02171,0.02143,0.02112,0.02085,0.02055,0.02029,0.02,0.01975,0.01947,0.01923,0.01896,0.01873,0.01847,0.01825,0.01799,0.01778,0.01753,0.01733,0.01709,0.01689,0.01666,0.01647,0.01625,0.01606,0.01585,0.01567,0.01546,0.01529,0.01509,0.01492,0.01473,0.01457,0.01439,0.01423,0.01405,0.0139,0.01373,0.01359,0.01342,0.01328,0.01312,0.01298,0.01283,0.0127,0.01255,0.01242,0.01228,0.01216,0.01203,0.0119,0.01178,0.01166,0.01153,0.01142,0.0113,0.01119,0.01108,0.01097,0.01086,0.01076,0.01065,0.01055,0.01045,0.01035,0.01026,0.01016,0.01007,0.009977,0.009891,0.0098,0.009718,0.009629,0.009551,0.009464,0.00939,0.009305,0.009235,0.009152,0.009086,0.009005,0.008942,0.008862,0.008803,0.008725,0.008669,0.008593,0.008541,0.008466,0.008416,0.008343,0.008297,0.008225,0.008181,0.00811,0.00807,0.008,0.007963,0.007894,0.007859,0.007792,0.007759,0.007693,0.007663,0.007597,0.00757,0.007505,0.00748,0.007416,0.007393,0.00733,0.00731,0.007247,0.007229,0.007167,0.00715,0.007089,0.007075,0.007014,0.007001,0.006942,0.00693,0.006871,0.006862,0.006803,0.006795,0.006737,0.00673,0.006673,0.006668,0.006611,0.006607,0.00655,0.006548,0.006492,0.006491,0.006435,0.006435,0.00638,0.006381,0.006326,0.006328,0.006273,0.006277,0.006222,0.006227,0.006173,0.006178,0.006124,0.00613,0.006077,0.006083,0.00603,0.006038,0.005985,0.005993,0.005941,0.00595,0.005898,0.005907,0.005856,0.005865,0.005824],"a":[20.0,20.0,20.0,20.0,30.0,30.0,30.0,30.0,30.0,40.0,50.0,50.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0]},"100":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.2973,0.2977,0.2973,0.2969,0.2965,0.2961,0.2956,0.2951,0.2946,0.2941,0.2935,0.293,0.2924,0.2918,0.2919,0.2974,0.3031,0.3089,0.3148,0.3209,0.3272,0.3335,0.34,0.3466,0.3534,0.3603,0.3673,0.3744,0.3817,0.3891,0.3966,0.4042,0.4119,0.4197,0.4276,0.4356,0.4437,0.4519,0.4602,0.4685,0.4769,0.4853,0.4938,0.5024,0.511,0.5196,0.5282,0.5368,0.5455,0.5541,0.5627,0.5713,0.5798,0.5883,0.5967,0.6051,0.6133,0.6215,0.6296,0.6376,0.6455,0.6532,0.6608,0.6683,0.6756,0.6828,0.6898,0.6967,0.7034,0.7099,0.7162,0.7224,0.7284,0.7341,0.7397,0.7451,0.7503,0.7553,0.7601,0.7647,0.7691,0.7733,0.7774,0.7812,0.7849,0.7883,0.7916,0.7947,0.7977,0.8004,0.803,0.8055,0.8078,0.8099,0.8119,0.8137,0.8154,0.8169,0.8184,0.8197,0.8209,0.8219,0.8229,0.8237,0.8245,0.8252,0.8258,0.8262,0.8267,0.827,0.8272,0.8274,0.8275,0.8276,0.8276,0.8275,0.8274,0.8273,0.8271,0.8268,0.8266,0.8263,0.8261,0.8258,0.8255,0.8253,0.825,0.8247,0.8244,0.8241,0.8238,0.8235,0.8232,0.823,0.8227,0.8224,0.8221,0.8219,0.8216,0.8213,0.8211,0.8208,0.8206,0.8204,0.8201,0.8199,0.8197,0.8195,0.8193,0.8191,0.8189,0.8187,0.8185,0.8183,0.8181,0.8178,0.8176,0.8173,0.817,0.8168,0.8165,0.8162,0.8159,0.8156,0.8154,0.8151,0.8148,0.8145,0.8142,0.8139,0.8136,0.8133,0.813,0.8128,0.8125,0.8122,0.8119,0.8117,0.8114,0.8111,0.8109,0.8106,0.8104,0.8101,0.8099,0.8096,0.8094,0.8092,0.809,0.8087,0.8085,0.8083,0.8081,0.8079,0.8077,0.8075,0.8073,0.8071,0.807,0.8068,0.8066,0.8064,0.8063,0.8061,0.8059,0.8058,0.8056,0.8055,0.8053,0.8052,0.8051,0.8049,0.8048,0.8047,0.8045,0.8044,0.8043,0.8042,0.8041,0.8039,0.8038,0.8037,0.8036,0.8035,0.8034,0.8033,0.8032,0.8031,0.803,0.8029,0.8028,0.8028,0.8027,0.8026,0.8025,0.8024,0.8023,0.8023,0.8022,0.8021,0.802,0.802,0.8019,0.8018,0.8018,0.8017,0.8016,0.8016,0.8015,0.8014,0.8014,0.8013,0.8013,0.8012,0.8012,0.8011,0.801,0.801,0.8009,0.8009,0.8008,0.8008,0.8008,0.8007,0.8007,0.8006,0.8006,0.8005,0.8005,0.8005,0.8004,0.8004,0.8004,0.8003,0.8003,0.8002,0.8002,0.8002,0.8001,0.8001,0.8001,0.8001,0.8,0.8,0.8,0.7999,0.7999,0.7999,0.7999,0.7998,0.7998,0.7998,0.7998,0.7997,0.7997,0.7997,0.7997,0.7997,0.7996,0.7996,0.7996,0.7996,0.7996,0.7995,0.7995,0.7995,0.7995,0.7995,0.7994,0.7994,0.7994,0.7994,0.7994,0.7994,0.7993,0.7993,0.7993,0.7993,0.7993,0.7993,0.7993,0.7992,0.7992,0.7992,0.7992,0.7992,0.7992,0.7991,0.7991,0.7991,0.7991,0.7991,0.7991,0.7991,0.7991,0.799,0.799,0.799,0.799,0.799,0.799,0.799,0.7989,0.7989,0.7989,0.7989,0.7989,0.7989,0.7989,0.7989,0.7988,0.7988,0.7988,0.7988,0.7988,0.7988,0.7988,0.7988,0.7987,0.7987,0.7987,0.7987,0.7987,0.7987,0.7987,0.7987,0.7986,0.7986,0.7986,0.7986,0.7986,0.7986,0.7986,0.7986,0.7986,0.7985,0.7985,0.7985,0.7985,0.7985,0.7985,0.7985,0.7985,0.7984,0.7984,0.7984,0.7984,0.7984,0.7984,0.7984,0.7984,0.7984,0.7983,0.7983,0.7983,0.7983,0.7983,0.7983,0.7983,0.7983,0.7983],"g":[7.571,0.6208,0.4803,0.4774,0.4777,0.4788,0.48,0.4812,0.4833,0.4843,0.4871,0.4887,0.4922,0.4944,0.4984,0.5011,0.5056,0.5086,0.5134,0.5166,0.5217,0.5251,0.5304,0.5339,0.5393,0.5428,0.5482,0.5516,0.557,0.5603,0.5656,0.5687,0.5738,0.5768,0.5816,0.5844,0.589,0.5916,0.5958,0.5982,0.602,0.6043,0.6076,0.6097,0.6124,0.6145,0.6165,0.6174,0.6187,0.6192,0.6198,0.6199,0.6195,0.6191,0.6179,0.617,0.6147,0.6133,0.61,0.608,0.6036,0.6009,0.5954,0.5921,0.5856,0.5816,0.574,0.5693,0.5608,0.5554,0.546,0.54,0.5299,0.5233,0.5125,0.5054,0.4942,0.4867,0.4752,0.4673,0.4557,0.4476,0.4359,0.4277,0.4162,0.408,0.3968,0.3887,0.3778,0.3698,0.3594,0.3517,0.3417,0.3343,0.3248,0.3177,0.3088,0.3021,0.2937,0.2874,0.2795,0.2735,0.2661,0.2605,0.2536,0.2483,0.2418,0.2368,0.2307,0.226,0.2203,0.2159,0.2104,0.2063,0.2011,0.1965,0.1916,0.1869,0.1823,0.1777,0.1733,0.1689,0.1646,0.1605,0.1565,0.1526,0.1488,0.1451,0.1414,0.1381,0.1345,0.1314,0.128,0.125,0.1218,0.1191,0.116,0.1134,0.1105,0.108,0.1052,0.103,0.1003,0.09821,0.09565,0.09369,0.09125,0.08937,0.08704,0.08479,0.08258,0.07991,0.07783,0.07505,0.07309,0.07055,0.06871,0.06639,0.06466,0.06254,0.06092,0.05898,0.05746,0.05569,0.05426,0.05264,0.0513,0.04983,0.04857,0.04724,0.04606,0.04484,0.04374,0.04264,0.0416,0.0406,0.03964,0.03873,0.03783,0.03701,0.03616,0.03542,0.03463,0.03396,0.03322,0.03263,0.03194,0.0314,0.03075,0.03028,0.02967,0.02925,0.02868,0.02831,0.02777,0.02744,0.02694,0.02664,0.02617,0.02591,0.02546,0.02523,0.02481,0.02461,0.0242,0.02403,0.02364,0.0235,0.02313,0.023,0.02264,0.02254,0.02219,0.0221,0.02177,0.02169,0.02137,0.02131,0.021,0.02095,0.02065,0.0206,0.02031,0.02028,0.01999,0.01997,0.01969,0.01967,0.01939,0.01938,0.01911,0.01911,0.01884,0.01884,0.01858,0.01858,0.01833,0.01821,0.01796,0.01783,0.01759,0.01747,0.01723,0.01711,0.01688,0.01676,0.01655,0.01643,0.01622,0.0161,0.01589,0.01578,0.01558,0.01547,0.01528,0.01517,0.01498,0.01488,0.0147,0.0146,0.01442,0.01432,0.01414,0.01405,0.01388,0.01379,0.01362,0.01353,0.01337,0.01328,0.01313,0.01304,0.01289,0.01281,0.01266,0.01258,0.01243,0.01236,0.01222,0.01214,0.012,0.01193,0.0118,0.01173,0.0116,0.01153,0.0114,0.01133,0.01121,0.01115,0.01102,0.01096,0.01084,0.01078,0.01067,0.01061,0.0105,0.01044,0.01033,0.01028,0.01017,0.01012,0.01001,0.009966,0.009862,0.009815,0.009714,0.009669,0.00957,0.009526,0.00943,0.009387,0.009293,0.009252,0.00916,0.009121,0.009031,0.008993,0.008905,0.008869,0.008783,0.008748,0.008664,0.00863,0.008548,0.008515,0.008435,0.008404,0.008325,0.008295,0.008217,0.008189,0.008113,0.008086,0.008011,0.007985,0.007912,0.007887,0.007816,0.007792,0.007722,0.007699,0.00763,0.007608,0.007541,0.007519,0.007453,0.007433,0.007368,0.007349,0.007285,0.007266,0.007204,0.007186,0.007125,0.007108,0.007048,0.007031,0.006972,0.006956,0.006898,0.006883,0.006826,0.006812,0.006756,0.006742,0.006687,0.006674,0.006619,0.006607,0.006554,0.006541,0.006489,0.006478,0.006426,0.006415,0.006364,0.006354,0.006304,0.006294,0.006245,0.006235,0.006187,0.006177,0.00613,0.006121,0.006074,0.006066,0.00602,0.006012,0.005966,0.005958,0.005914,0.005906,0.005862,0.005855,0.005812,0.005805,0.005762,0.005756,0.005722],"a":[20.0,40.0,40.0,40.0,40.0,40.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0]},"2026":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.3273,0.3352,0.3353,0.3352,0.3351,0.3349,0.3347,0.3345,0.3343,0.3341,0.3338,0.3335,0.3332,0.3329,0.3326,0.3323,0.3319,0.3315,0.3312,0.3354,0.3397,0.344,0.3484,0.3529,0.3574,0.3619,0.3665,0.3711,0.3758,0.3804,0.3851,0.3898,0.3945,0.3991,0.4037,0.4083,0.4129,0.4174,0.4219,0.4264,0.4308,0.4351,0.4394,0.4435,0.4477,0.4517,0.4556,0.4595,0.4633,0.4669,0.4705,0.474,0.4774,0.4807,0.4839,0.4869,0.4899,0.4928,0.4956,0.4983,0.5009,0.5033,0.5058,0.5081,0.5103,0.5124,0.5145,0.5165,0.5184,0.5202,0.522,0.5236,0.5253,0.5268,0.5283,0.5298,0.5312,0.5362,0.5429,0.5493,0.5554,0.5611,0.5666,0.5718,0.5767,0.5812,0.5855,0.5894,0.5931,0.5965,0.5996,0.6024,0.605,0.6074,0.6095,0.6114,0.6131,0.6145,0.6158,0.6169,0.6178,0.6186,0.6192,0.6196,0.62,0.6202,0.6204,0.6203,0.6203,0.6201,0.6199,0.6195,0.6192,0.6187,0.6183,0.6178,0.6173,0.6168,0.6163,0.6158,0.6153,0.6148,0.6143,0.6138,0.6134,0.6129,0.6124,0.6118,0.6113,0.6108,0.6102,0.6097,0.6092,0.6086,0.6081,0.6075,0.607,0.6064,0.6058,0.6053,0.6047,0.6042,0.6036,0.603,0.6025,0.6019,0.6014,0.6009,0.6004,0.5998,0.5993,0.5988,0.5983,0.5978,0.5973,0.5969,0.5964,0.596,0.5955,0.5951,0.5947,0.5942,0.5938,0.5934,0.5931,0.5927,0.5923,0.592,0.5916,0.5913,0.591,0.5906,0.5903,0.59,0.5897,0.5895,0.5892,0.5889,0.5887,0.5884,0.5882,0.588,0.5878,0.5876,0.5874,0.5872,0.587,0.5868,0.5866,0.5865,0.5863,0.5862,0.586,0.5859,0.5858,0.5856,0.5855,0.5854,0.5853,0.5852,0.5851,0.585,0.5849,0.5849,0.5848,0.5847,0.5846,0.5846,0.5845,0.5845,0.5844,0.5844,0.5843,0.5843,0.5843,0.5842,0.5842,0.5842,0.5842,0.5842,0.5842,0.5842,0.5843,0.5843,0.5843,0.5843,0.5844,0.5844,0.5844,0.5845,0.5845,0.5846,0.5846,0.5847,0.5847,0.5848,0.5848,0.5849,0.5849,0.585,0.585,0.5851,0.5851,0.5852,0.5852,0.5853,0.5853,0.5854,0.5854,0.5854,0.5855,0.5855,0.5856,0.5856,0.5857,0.5857,0.5857,0.5858,0.5858,0.5858,0.5859,0.5859,0.5859,0.586,0.586,0.586,0.586,0.5861,0.5861,0.5861,0.5861,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5864,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5863,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5862,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861,0.5861],"g":[11.0,0.6925,0.4978,0.4823,0.4826,0.4814,0.4826,0.4824,0.4842,0.4846,0.487,0.4879,0.4907,0.4921,0.4953,0.4971,0.5007,0.5027,0.5065,0.5089,0.5128,0.515,0.5191,0.5215,0.5256,0.5283,0.5323,0.5352,0.5392,0.5423,0.5462,0.5495,0.5533,0.5568,0.5604,0.5638,0.5671,0.5707,0.5737,0.5774,0.5802,0.584,0.5863,0.5903,0.5922,0.5962,0.5975,0.6016,0.6022,0.6063,0.6062,0.6102,0.6093,0.6131,0.6112,0.6148,0.612,0.6152,0.6114,0.6143,0.6093,0.6118,0.6058,0.6076,0.6004,0.5992,0.591,0.5881,0.579,0.5742,0.5643,0.5583,0.5477,0.5409,0.5299,0.5225,0.5112,0.5035,0.4921,0.4841,0.4728,0.4649,0.4538,0.446,0.4353,0.4279,0.4176,0.4106,0.4008,0.3943,0.385,0.3792,0.3703,0.365,0.3567,0.3519,0.344,0.3397,0.3322,0.3284,0.3211,0.3177,0.3107,0.3076,0.3009,0.298,0.2915,0.2888,0.2825,0.2799,0.2737,0.2713,0.2652,0.2629,0.2568,0.2549,0.249,0.2471,0.2413,0.2394,0.2337,0.2319,0.2262,0.2241,0.2186,0.2159,0.2105,0.2079,0.2026,0.2,0.1948,0.1923,0.1873,0.1848,0.1799,0.1769,0.1721,0.1691,0.1645,0.1616,0.1571,0.1543,0.15,0.1473,0.1431,0.1406,0.1365,0.1342,0.1303,0.128,0.1242,0.1222,0.1185,0.1166,0.1131,0.1112,0.1079,0.1062,0.103,0.1014,0.09832,0.09683,0.0939,0.09251,0.08972,0.08843,0.08576,0.08456,0.08202,0.08091,0.07848,0.07745,0.07514,0.07417,0.07198,0.07108,0.06899,0.06816,0.06618,0.0654,0.06351,0.06278,0.061,0.06032,0.05862,0.05799,0.05638,0.05578,0.05427,0.0537,0.05227,0.05174,0.05038,0.04988,0.0486,0.04813,0.04692,0.04647,0.04533,0.04491,0.04383,0.04343,0.04241,0.04203,0.04107,0.04071,0.0398,0.03947,0.03861,0.03829,0.03748,0.03718,0.03641,0.03608,0.03536,0.03501,0.03434,0.03401,0.03338,0.03309,0.0325,0.03224,0.03168,0.03144,0.03092,0.0307,0.0302,0.03,0.02953,0.02934,0.02889,0.02871,0.02829,0.02812,0.02771,0.02756,0.02717,0.02702,0.02664,0.0265,0.02614,0.02601,0.02566,0.02554,0.0252,0.02508,0.02475,0.02464,0.02432,0.02421,0.02391,0.0238,0.0235,0.0234,0.02311,0.02301,0.02273,0.02263,0.02237,0.02227,0.02201,0.02191,0.02166,0.02156,0.02132,0.02123,0.02098,0.02089,0.02066,0.02057,0.02034,0.02026,0.02003,0.01995,0.01973,0.01964,0.01943,0.01935,0.01914,0.01906,0.01886,0.01878,0.01858,0.0185,0.0183,0.01822,0.01803,0.01796,0.01777,0.01769,0.01751,0.01743,0.01726,0.01718,0.01701,0.01693,0.01676,0.01669,0.01652,0.01644,0.01628,0.01621,0.01605,0.01597,0.01582,0.01575,0.01559,0.01552,0.01537,0.0153,0.01515,0.01508,0.01493,0.01486,0.01472,0.01465,0.01451,0.01444,0.01431,0.01424,0.0141,0.01404,0.0139,0.01384,0.01371,0.01364,0.01351,0.01345,0.01332,0.01326,0.01314,0.01307,0.01295,0.01289,0.01277,0.01271,0.01259,0.01253,0.01241,0.01235,0.01224,0.01218,0.01207,0.01201,0.0119,0.01184,0.01173,0.01168,0.01157,0.01151,0.01141,0.01135,0.01125,0.0112,0.01109,0.01104,0.01094,0.01089,0.01079,0.01074,0.01064,0.01059,0.01049,0.01044,0.01035,0.0103,0.01021,0.01016,0.01007,0.01002,0.009927,0.00988,0.009792,0.009745,0.009658,0.009612,0.009526,0.009481,0.009396,0.009352,0.009268,0.009225,0.009142,0.0091,0.009018,0.008977,0.008896,0.008855,0.008776,0.008736,0.008658,0.008619,0.008542,0.008503,0.008427,0.008389,0.008314,0.008277,0.008203,0.008166,0.008108],"a":[40.0,30.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,80.0,80.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0]},"7":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.2288,0.2318,0.2327,0.2335,0.2343,0.2352,0.2362,0.2372,0.2382,0.2393,0.2405,0.2417,0.2429,0.2443,0.2463,0.2505,0.2549,0.2594,0.264,0.2687,0.2735,0.2785,0.2836,0.2888,0.294,0.3017,0.3116,0.3217,0.3319,0.3422,0.3526,0.3632,0.3738,0.3846,0.3955,0.4064,0.4174,0.4285,0.4397,0.4509,0.4621,0.4734,0.4847,0.496,0.5073,0.5185,0.5297,0.5409,0.552,0.563,0.5739,0.5847,0.5954,0.6059,0.6163,0.6264,0.6365,0.6462,0.6559,0.6652,0.6744,0.6832,0.6918,0.7001,0.7082,0.7159,0.7233,0.7304,0.7373,0.7437,0.7499,0.7557,0.7612,0.7664,0.7712,0.7757,0.7799,0.7838,0.7874,0.7906,0.7936,0.7962,0.7987,0.8007,0.8026,0.8042,0.8056,0.8067,0.8076,0.8083,0.8088,0.8091,0.8093,0.8092,0.8091,0.8087,0.8083,0.8077,0.8071,0.8062,0.8054,0.8044,0.8034,0.8023,0.8012,0.8,0.7987,0.7974,0.7962,0.7948,0.7935,0.7921,0.7907,0.7893,0.788,0.7866,0.7852,0.7838,0.7825,0.7812,0.7798,0.7785,0.7773,0.776,0.7748,0.7735,0.7723,0.7712,0.77,0.7689,0.7678,0.7668,0.7658,0.7648,0.7638,0.7628,0.7619,0.761,0.7602,0.7594,0.7586,0.7578,0.757,0.7563,0.7556,0.7549,0.7543,0.7536,0.753,0.7524,0.7519,0.7513,0.7508,0.7503,0.7499,0.7494,0.7489,0.7485,0.7481,0.7477,0.7474,0.747,0.7466,0.7463,0.746,0.7457,0.7454,0.7451,0.7449,0.7446,0.7444,0.7442,0.744,0.7438,0.7436,0.7435,0.7433,0.7432,0.7431,0.7429,0.7428,0.7427,0.7427,0.7426,0.7425,0.7424,0.7424,0.7423,0.7423,0.7422,0.7422,0.7421,0.7421,0.7421,0.7421,0.742,0.742,0.742,0.742,0.742,0.742,0.742,0.742,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7419,0.7418,0.7418,0.7418,0.7418,0.7418,0.7418,0.7418,0.7418,0.7418,0.7417,0.7417,0.7417,0.7417,0.7417,0.7417,0.7417,0.7416,0.7416,0.7416,0.7416,0.7416,0.7416,0.7415,0.7415,0.7415,0.7415,0.7415,0.7414,0.7414,0.7414,0.7414,0.7414,0.7414,0.7413,0.7413,0.7413,0.7413,0.7413,0.7412,0.7412,0.7412,0.7412,0.7412,0.7411,0.7411,0.7411,0.7411,0.7411,0.741,0.741,0.741,0.741,0.741,0.7409,0.7409,0.7409,0.7409,0.7409,0.7408,0.7408,0.7408,0.7408,0.7408,0.7408,0.7407,0.7407,0.7407,0.7407,0.7407,0.7406,0.7406,0.7406,0.7406,0.7406,0.7406,0.7405,0.7405,0.7405,0.7405,0.7405,0.7405,0.7404,0.7404,0.7404,0.7404,0.7404,0.7404,0.7404,0.7403,0.7403,0.7403,0.7403,0.7403,0.7403,0.7402,0.7402,0.7402,0.7402,0.7402,0.7402,0.7402,0.7402,0.7401,0.7401,0.7401,0.7401,0.7401,0.7401,0.7401,0.74,0.74,0.74,0.74,0.74,0.74,0.74,0.74,0.74,0.7399,0.7399,0.7399,0.7399,0.7399,0.7399,0.7399,0.7399,0.7399,0.7398,0.7398,0.7398,0.7398,0.7398,0.7398,0.7398,0.7398,0.7398,0.7398,0.7397,0.7397,0.7397,0.7397,0.7397,0.7397,0.7397,0.7397,0.7397,0.7397,0.7397,0.7396,0.7396,0.7396,0.7396,0.7396,0.7396,0.7396,0.7396,0.7396,0.7396,0.7396,0.7396,0.7396],"g":[9.132,0.6695,0.5005,0.5091,0.5096,0.5105,0.512,0.5133,0.5158,0.5174,0.5206,0.523,0.5268,0.5298,0.5342,0.5376,0.5423,0.5461,0.5511,0.5551,0.5604,0.5646,0.5699,0.5742,0.5796,0.5839,0.5892,0.5935,0.5986,0.6029,0.6077,0.612,0.6164,0.6206,0.6246,0.6285,0.6321,0.6357,0.6387,0.6422,0.6445,0.6478,0.6494,0.6526,0.6534,0.6564,0.6563,0.6592,0.6582,0.6609,0.659,0.6615,0.6587,0.661,0.6571,0.6588,0.6539,0.6532,0.6472,0.6456,0.6386,0.6362,0.6281,0.6248,0.6158,0.6115,0.6017,0.5964,0.5858,0.5796,0.5684,0.5611,0.5494,0.5412,0.5291,0.5201,0.5077,0.4978,0.4854,0.4748,0.4623,0.4511,0.4388,0.4272,0.4151,0.4031,0.3915,0.3786,0.3673,0.3543,0.3436,0.3307,0.3206,0.308,0.2985,0.2863,0.2774,0.2659,0.2576,0.2467,0.2391,0.2289,0.2219,0.2125,0.2061,0.1976,0.1916,0.184,0.1785,0.1718,0.1667,0.1608,0.1561,0.151,0.1465,0.1422,0.1381,0.1344,0.1305,0.1274,0.1237,0.1212,0.1177,0.1156,0.1122,0.1105,0.1073,0.1059,0.1029,0.1017,0.09877,0.09782,0.09502,0.09422,0.09153,0.09086,0.08828,0.0877,0.08522,0.0847,0.08233,0.08186,0.07958,0.07914,0.07696,0.07653,0.07445,0.07403,0.07204,0.07162,0.06973,0.0693,0.06749,0.06706,0.06534,0.06489,0.06326,0.0628,0.06124,0.06077,0.05929,0.05881,0.05741,0.05691,0.05558,0.05508,0.05382,0.05331,0.05211,0.0514,0.05029,0.0496,0.04855,0.04788,0.0469,0.04625,0.04533,0.04469,0.04383,0.04321,0.0424,0.0418,0.04103,0.04044,0.03972,0.03915,0.03847,0.03791,0.03727,0.03673,0.03612,0.03559,0.03501,0.0345,0.03395,0.03346,0.03293,0.03245,0.03195,0.03149,0.03101,0.03056,0.0301,0.02967,0.02923,0.02882,0.02839,0.02799,0.02759,0.0272,0.02681,0.02644,0.02606,0.0257,0.02535,0.025,0.02465,0.02432,0.02399,0.02366,0.02334,0.02303,0.02272,0.02242,0.02213,0.02184,0.02155,0.02127,0.021,0.02073,0.02046,0.0202,0.01994,0.0197,0.01945,0.01921,0.01897,0.01874,0.0185,0.01828,0.01805,0.01784,0.01762,0.01741,0.0172,0.017,0.0168,0.01661,0.01641,0.01622,0.01603,0.01585,0.01566,0.01549,0.01531,0.01515,0.01497,0.01481,0.01464,0.01448,0.01431,0.01417,0.014,0.01386,0.0137,0.01357,0.01341,0.01328,0.01313,0.013,0.01286,0.01273,0.01259,0.01247,0.01233,0.01222,0.01208,0.01197,0.01184,0.01173,0.01161,0.0115,0.01138,0.01128,0.01116,0.01106,0.01094,0.01085,0.01073,0.01064,0.01053,0.01044,0.01033,0.01025,0.01014,0.01006,0.009956,0.009879,0.009775,0.009701,0.0096,0.009528,0.00943,0.009361,0.009265,0.009198,0.009104,0.009039,0.008947,0.008885,0.008796,0.008736,0.008648,0.00859,0.008504,0.008449,0.008365,0.008311,0.008229,0.008178,0.008097,0.008048,0.007969,0.007921,0.007844,0.007798,0.007722,0.007678,0.007604,0.007562,0.007489,0.007449,0.007377,0.007338,0.007269,0.007231,0.007163,0.007127,0.00706,0.007025,0.006959,0.006926,0.006862,0.00683,0.006767,0.006736,0.006674,0.006645,0.006584,0.006556,0.006496,0.006469,0.006411,0.006385,0.006328,0.006303,0.006246,0.006222,0.006167,0.006144,0.00609,0.006068,0.006015,0.005994,0.005942,0.005922,0.005871,0.005851,0.005801,0.005782,0.005733,0.005715,0.005667,0.00565,0.005602,0.005586,0.005539,0.005524,0.005477,0.005463,0.005417,0.005403,0.005359,0.005345,0.005301,0.005289,0.005245,0.005233,0.005191,0.005179,0.005137,0.005126,0.005085,0.005074,0.005034,0.005024,0.004984,0.004974,0.004935,0.004926,0.004895],"a":[20.0,40.0,40.0,50.0,50.0,50.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0]},"999":{"e":[0,5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105,110,115,120,125,130,135,140,145,150,155,160,165,170,175,180,185,190,195,200,205,210,215,220,225,230,235,240,245,250,255,260,265,270,275,280,285,290,295,300,305,310,315,320,325,330,335,340,345,350,355,360,365,370,375,380,385,390,395,400,405,410,415,420,425,430,435,440,445,450,455,460,465,470,475,480,485,490,495,500,505,510,515,520,525,530,535,540,545,550,555,560,565,570,575,580,585,590,595,600,605,610,615,620,625,630,635,640,645,650,655,660,665,670,675,680,685,690,695,700,705,710,715,720,725,730,735,740,745,750,755,760,765,770,775,780,785,790,795,800,805,810,815,820,825,830,835,840,845,850,855,860,865,870,875,880,885,890,895,900,905,910,915,920,925,930,935,940,945,950,955,960,965,970,975,980,985,990,995,1000,1005,1010,1015,1020,1025,1030,1035,1040,1045,1050,1055,1060,1065,1070,1075,1080,1085,1090,1095,1100,1105,1110,1115,1120,1125,1130,1135,1140,1145,1150,1155,1160,1165,1170,1175,1180,1185,1190,1195,1200,1205,1210,1215,1220,1225,1230,1235,1240,1245,1250,1255,1260,1265,1270,1275,1280,1285,1290,1295,1300,1305,1310,1315,1320,1325,1330,1335,1340,1345,1350,1355,1360,1365,1370,1375,1380,1385,1390,1395,1400,1405,1410,1415,1420,1425,1430,1435,1440,1445,1450,1455,1460,1465,1470,1475,1480,1485,1490,1495,1500,1505,1510,1515,1520,1525,1530,1535,1540,1545,1550,1555,1560,1565,1570,1575,1580,1585,1590,1595,1600,1605,1610,1615,1620,1625,1630,1635,1640,1645,1650,1655,1660,1665,1670,1675,1680,1685,1690,1695,1700,1705,1710,1715,1720,1725,1730,1735,1740,1745,1750,1755,1760,1765,1770,1775,1780,1785,1790,1795,1800,1805,1810,1815,1820,1825,1830,1835,1840,1845,1850,1855,1860,1865,1870,1875,1880,1885,1890,1895,1900,1905,1910,1915,1920,1925,1930,1935,1940,1945,1950,1955,1960,1965,1970,1975,1980,1985,1990,1995,1999],"z":[0.3071,0.3,0.2972,0.2946,0.2923,0.2901,0.2881,0.2862,0.2846,0.2831,0.2817,0.2805,0.2795,0.2786,0.2779,0.2774,0.277,0.2767,0.2766,0.2766,0.2768,0.2771,0.2776,0.2782,0.279,0.2799,0.2809,0.2821,0.2834,0.2849,0.2865,0.2882,0.2901,0.2922,0.2944,0.2967,0.2992,0.3019,0.3046,0.3091,0.3158,0.3225,0.3292,0.336,0.3427,0.3494,0.3562,0.3628,0.3695,0.3761,0.3827,0.3892,0.3956,0.402,0.4083,0.4145,0.4207,0.4267,0.4327,0.4386,0.4443,0.4499,0.4555,0.4608,0.4661,0.4712,0.4762,0.481,0.4858,0.4903,0.4947,0.499,0.5031,0.5071,0.5137,0.525,0.5362,0.5473,0.5582,0.5689,0.5794,0.5896,0.5996,0.6093,0.6188,0.6279,0.6367,0.6451,0.6532,0.6609,0.6683,0.6752,0.6818,0.6879,0.6938,0.6991,0.7042,0.7088,0.7131,0.7169,0.7205,0.7237,0.7266,0.7291,0.7314,0.7333,0.7351,0.7365,0.7377,0.7386,0.7394,0.7399,0.7403,0.7404,0.7405,0.7403,0.7401,0.7396,0.7392,0.7385,0.7378,0.737,0.7362,0.7352,0.7343,0.7332,0.7322,0.731,0.7299,0.7287,0.7276,0.7264,0.7252,0.7241,0.723,0.7219,0.7209,0.7199,0.7189,0.718,0.7171,0.7163,0.7155,0.7147,0.7139,0.7132,0.7125,0.7118,0.7112,0.7106,0.71,0.7094,0.7088,0.7082,0.7076,0.707,0.7065,0.7059,0.7054,0.7048,0.7043,0.7038,0.7033,0.7028,0.7023,0.7019,0.7014,0.701,0.7005,0.7001,0.6997,0.6993,0.6989,0.6986,0.6982,0.6978,0.6975,0.6972,0.6968,0.6965,0.6962,0.6959,0.6957,0.6954,0.6951,0.6949,0.6946,0.6944,0.6942,0.6939,0.6937,0.6935,0.6933,0.6931,0.6929,0.6928,0.6926,0.6924,0.6923,0.6921,0.692,0.6918,0.6917,0.6915,0.6914,0.6913,0.6912,0.691,0.6909,0.6908,0.6907,0.6906,0.6905,0.6904,0.6903,0.6902,0.6902,0.6901,0.69,0.6899,0.6898,0.6898,0.6897,0.6896,0.6896,0.6895,0.6894,0.6894,0.6893,0.6893,0.6892,0.6891,0.6891,0.689,0.689,0.6889,0.6889,0.6888,0.6888,0.6887,0.6887,0.6886,0.6886,0.6885,0.6885,0.6884,0.6884,0.6884,0.6883,0.6883,0.6882,0.6882,0.6882,0.6881,0.6881,0.688,0.688,0.688,0.6879,0.6879,0.6878,0.6878,0.6878,0.6877,0.6877,0.6877,0.6876,0.6876,0.6875,0.6875,0.6875,0.6874,0.6874,0.6874,0.6873,0.6873,0.6873,0.6872,0.6872,0.6872,0.6871,0.6871,0.6871,0.687,0.687,0.687,0.6869,0.6869,0.6869,0.6868,0.6868,0.6868,0.6868,0.6867,0.6867,0.6867,0.6866,0.6866,0.6866,0.6865,0.6865,0.6865,0.6865,0.6864,0.6864,0.6864,0.6863,0.6863,0.6863,0.6863,0.6862,0.6862,0.6862,0.6862,0.6861,0.6861,0.6861,0.6861,0.686,0.686,0.686,0.686,0.6859,0.6859,0.6859,0.6859,0.6858,0.6858,0.6858,0.6858,0.6857,0.6857,0.6857,0.6857,0.6857,0.6856,0.6856,0.6856,0.6856,0.6855,0.6855,0.6855,0.6855,0.6855,0.6854,0.6854,0.6854,0.6854,0.6854,0.6853,0.6853,0.6853,0.6853,0.6853,0.6852,0.6852,0.6852,0.6852,0.6852,0.6852,0.6851,0.6851,0.6851,0.6851,0.6851,0.6851,0.685,0.685,0.685,0.685,0.685,0.685,0.6849,0.6849,0.6849,0.6849,0.6849,0.6849,0.6848,0.6848,0.6848,0.6848,0.6848,0.6848,0.6848,0.6847,0.6847,0.6847,0.6847,0.6847,0.6847,0.6847,0.6846,0.6846,0.6846,0.6846,0.6846,0.6846,0.6846,0.6846,0.6845],"g":[7.692,0.5975,0.491,0.4843,0.4819,0.4798,0.4787,0.4766,0.4766,0.4754,0.4764,0.4755,0.4774,0.4771,0.4798,0.4801,0.4834,0.4843,0.4882,0.4894,0.4938,0.4953,0.5,0.5018,0.5067,0.5085,0.5137,0.5155,0.5207,0.5225,0.5278,0.53,0.5352,0.5377,0.5429,0.5454,0.5505,0.5529,0.5578,0.5605,0.5652,0.5679,0.5724,0.575,0.5792,0.5816,0.5855,0.5877,0.5913,0.5936,0.5968,0.5991,0.6019,0.6043,0.6066,0.6091,0.6109,0.6136,0.6148,0.6175,0.6181,0.6198,0.6196,0.621,0.6198,0.6214,0.6192,0.6204,0.6173,0.6178,0.6136,0.6122,0.6068,0.6044,0.5978,0.5943,0.5864,0.5817,0.5728,0.5669,0.557,0.55,0.5392,0.5312,0.5197,0.511,0.499,0.4896,0.4773,0.4675,0.4551,0.4451,0.4329,0.4229,0.4109,0.4011,0.3896,0.3802,0.3692,0.3604,0.3499,0.3417,0.3319,0.3244,0.3152,0.3083,0.2998,0.2936,0.2857,0.2802,0.2727,0.2679,0.2609,0.2566,0.25,0.2462,0.2399,0.2366,0.2306,0.2277,0.222,0.2195,0.214,0.2117,0.2064,0.2045,0.1994,0.1976,0.1927,0.1912,0.1864,0.1849,0.1802,0.1785,0.174,0.1725,0.1682,0.1671,0.1629,0.162,0.1579,0.1561,0.1521,0.149,0.1452,0.1423,0.1386,0.1358,0.1324,0.129,0.1257,0.1221,0.1189,0.1155,0.1125,0.1092,0.1064,0.1033,0.1006,0.09769,0.09515,0.09241,0.09002,0.08744,0.08518,0.08276,0.08064,0.07837,0.07637,0.07425,0.07237,0.07039,0.06863,0.06677,0.06512,0.06339,0.06185,0.06022,0.05878,0.05727,0.05592,0.0545,0.05324,0.05192,0.05075,0.04951,0.04841,0.04726,0.04623,0.04516,0.04419,0.04319,0.04229,0.04135,0.04051,0.03963,0.03884,0.03802,0.03728,0.03652,0.03582,0.0351,0.03445,0.03378,0.03316,0.03253,0.03195,0.03136,0.03082,0.03027,0.02975,0.02923,0.02874,0.02825,0.02779,0.02734,0.02689,0.02647,0.02604,0.02565,0.02524,0.02487,0.02449,0.02414,0.02377,0.02344,0.02309,0.02278,0.02244,0.02215,0.02183,0.02156,0.02124,0.02099,0.02069,0.02045,0.02016,0.01994,0.01965,0.01945,0.01917,0.01898,0.01871,0.01853,0.01827,0.0181,0.01785,0.01769,0.01744,0.01729,0.01706,0.01692,0.01668,0.01655,0.01633,0.0162,0.01598,0.01587,0.01565,0.01554,0.01533,0.01523,0.01502,0.01493,0.01473,0.01464,0.01444,0.01435,0.01416,0.01408,0.01389,0.01382,0.01363,0.01356,0.01338,0.01331,0.01313,0.01307,0.01289,0.01283,0.01266,0.0126,0.01244,0.01238,0.01222,0.01216,0.012,0.01195,0.0118,0.01175,0.01159,0.01154,0.01139,0.01135,0.0112,0.01116,0.01101,0.01097,0.01083,0.01078,0.01065,0.0106,0.01047,0.01043,0.0103,0.01026,0.01013,0.01009,0.009961,0.009923,0.009799,0.009761,0.009639,0.009602,0.009483,0.009447,0.00933,0.009294,0.00918,0.009144,0.009032,0.008998,0.008888,0.008853,0.008746,0.008712,0.008607,0.008573,0.00847,0.008437,0.008336,0.008303,0.008204,0.008171,0.008074,0.008042,0.007947,0.007915,0.007822,0.00779,0.007699,0.007668,0.007579,0.007547,0.00746,0.007429,0.007344,0.007313,0.007229,0.007198,0.007116,0.007086,0.007006,0.006976,0.006897,0.006867,0.00679,0.006761,0.006685,0.006656,0.006582,0.006553,0.00648,0.006451,0.00638,0.006352,0.006282,0.006254,0.006186,0.006158,0.006091,0.006063,0.005998,0.00597,0.005906,0.005879,0.005816,0.005789,0.005727,0.0057,0.00564,0.005613,0.005554,0.005528,0.00547,0.005444,0.005387,0.005361,0.005306,0.00528,0.005226,0.0052,0.005147,0.005122,0.00507,0.005045,0.004994,0.004969,0.004919,0.004895,0.004855],"a":[40.0,10.0,10.0,20.0,30.0,30.0,30.0,30.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,40.0,40.0,40.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,40.0,40.0,50.0,50.0,50.0,40.0,40.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,50.0,60.0,60.0,60.0,60.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,70.0,80.0,80.0,80.0,80.0,80.0,80.0,80.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0,90.0]}}},"exp2":{"Max_Z_Std":[2.435,4.944,4.362,4.816,3.115,4.625,4.549,3.653,3.148,3.554,3.909,2.847,3.962,3.519,4.532,3.418,4.285,4.139,3.993,3.741,4.315,4.431,4.63,4.657,4.808,5.248,4.786,4.518,4.803,5.179,5.697,5.331,5.212,5.492,5.604,5.595,5.291,5.387,5.842,6.309,6.058,6.143,6.202,6.307,6.401,6.437,5.868,6.422,6.213,6.789,6.912,7.085,7.063,7.892,7.274,6.833,7.607,7.489,7.74,7.427,7.928,8.097,8.955,8.194,8.4,8.075,9.41,9.455,7.523,9.62,8.942,8.555,9.206,9.264,8.831,8.705,9.746,9.832,9.877,10.05,9.602,10.26,9.671,10.62,10.68,10.9,10.35,10.39,11.01,11.28,11.51,11.66,11.78,11.91,12.88,12.09,11.54,12.39,12.64,12.75,12.69,12.94,13.03,13.31,12.23,13.44,13.34,13.77,13.83,13.2,14.19,14.34,14.32,14.48,13.55,14.81,14.91,15.01,15.17,16.34,15.47,15.62,16.64,14.28,14.61,15.89,17.16,16.27,16.26,16.62,16.68,16.71,15.77,16.99,18.17,17.34,17.03,17.41,17.79,18.0,17.86,16.18,17.93,16.98,18.26,19.82,19.92,18.84,18.44,20.21,18.93,19.31,19.12,20.67,18.1,19.51,20.74,19.78,20.98,19.38,18.57,20.02,20.12,20.12,20.35,20.38,20.68,20.88,20.88,22.42,21.01,20.65,21.27,22.81,21.41,21.83,21.17,21.67,21.33,21.87,22.01,22.34,22.52,22.32,20.84,22.53,22.14,24.23,22.39,22.77,23.02,22.98,23.06,23.03,23.15,22.97,25.23,23.73,23.31,23.66,24.02,23.94,24.05,24.25,24.38,23.02,26.42,26.38,24.63,24.86,24.43,24.93,25.18,24.9,25.06,26.94,25.1,23.66,24.05,25.43,27.39,23.93,24.08,26.06,21.74,25.81,26.11,24.12,28.2,26.73,28.38,26.17,26.55,26.82,28.68,26.7,26.46,27.1,26.71,27.03,25.13,26.92,27.58,26.96,26.88,27.83,27.25,27.99,27.39,28.21],"Max_Z_Hao":[2.107,2.106,2.996,1.947,3.613,3.574,3.207,3.205,2.776,3.28,3.219,3.058,3.192,3.002,3.075,3.145,2.72,3.021,2.646,2.974,2.519,2.627,2.915,2.593,2.497,2.543,2.457,2.798,2.661,2.071,2.326,2.703,2.974,2.208,2.637,2.632,2.894,2.287,1.879,2.25,1.874,2.255,2.571,2.098,1.832,2.431,2.127,2.654,1.751,2.614,2.38,2.016,1.873,1.85,2.038,2.505,1.976,2.291,2.186,2.26,1.574,1.59,1.885,2.04,1.27,1.798,1.234,1.449,1.946,1.466,1.751,1.44,1.434,1.206,1.195,1.114,1.368,1.193,1.161,1.1,1.5,1.125,1.397,1.323,1.072,1.122,1.02,1.078,0.991,1.08,1.047,1.023,1.469,1.21,1.034,1.444,0.9626,1.242,0.8958,0.9492,0.9153,0.9751,1.131,0.9303,0.9577,0.9008,0.8965,0.9182,0.9263,0.9181,0.894,0.8328,0.882,0.834,1.033,1.026,0.9855,1.023,0.8034,0.8393,0.7811,0.8267,0.7759,0.9636,0.7507,0.7413,0.959,0.7845,0.7799,0.7273,0.787,0.8971,0.7392,0.7201,0.7156,0.8424,0.6834,0.6877,0.6636,0.8511,0.6865,0.8082,0.8186,0.6783,0.8298,0.8161,0.7612,0.7829,0.7629,0.7594,0.6258,0.779,0.7746,0.6163,0.7455,0.7276,0.7254,0.6901,0.603,0.576,0.6816,0.5886,0.7145,0.5759,0.6664,0.5629,0.6967,0.5595,0.6867,0.6611,0.6739,0.7539,0.6648,0.543,0.6518,0.6347,0.6404,0.635,0.7242,0.6182,0.5859,0.6998,0.6096,0.6984,0.5877,0.6863,0.6781,0.7975,0.5492,0.6745,0.5724,0.5488,0.5642,0.7307,0.6593,0.7637,0.6636,0.7417,0.732,0.6483,0.6322,0.9077,0.6117,0.4981,0.4954,0.4907,0.5663,0.8682,0.8561,0.5754,0.6654,0.6655,0.5706,0.5647,0.6597,0.6376,0.8145,0.5356,0.7127,0.6995,0.6052,0.6163,0.6122,0.526,0.6958,0.7609,0.593,0.666,0.5868,0.7299,0.6495,0.489,0.5509,0.6481,0.5594,0.6238,0.6203,0.5272,0.6246,0.5344,0.5195,0.6725,0.5929,0.5956,0.6555,0.5059,0.5765,0.6442,0.6902,0.5666],"Grad_Norm_Std":[2.933,2.22,2.855,3.178,3.179,3.497,5.588,3.883,5.846,6.33,7.175,4.322,7.855,6.391,13.77,8.801,11.02,8.019,11.45,14.11,10.61,17.84,25.57,17.06,22.48,22.68,15.92,20.39,32.96,53.34,48.24,50.27,36.87,41.67,47.23,76.98,79.55,40.79,60.82,64.06,89.89,69.92,102.9,90.39,118.5,75.83,87.72,72.07,125.8,133.2,103.1,122.5,105.0,281.0,169.2,71.11,177.3,161.3,166.6,192.9,187.3,327.8,311.1,283.5,305.4,152.2,264.4,274.8,158.8,456.0,490.2,345.0,624.2,345.5,238.5,102.3,353.2,579.2,510.2,450.3,535.8,644.6,253.4,653.5,477.9,297.4,466.3,543.1,628.0,321.5,511.9,961.8,872.4,1310.0,1281.0,1020.0,795.6,813.6,976.2,1111.0,1157.0,548.9,1245.0,1761.0,741.9,1191.0,1545.0,1406.0,1712.0,1324.0,1821.0,1570.0,2184.0,1185.0,1033.0,2111.0,1937.0,2046.0,2209.0,2707.0,3820.0,1365.0,3699.0,1777.0,2432.0,2453.0,4606.0,1572.0,2533.0,2602.0,3183.0,3512.0,2255.0,2154.0,4159.0,4191.0,3362.0,2318.0,3424.0,6423.0,3610.0,1577.0,4087.0,2309.0,5738.0,4247.0,3832.0,5727.0,3799.0,7095.0,3148.0,4210.0,6233.0,5414.0,3812.0,7049.0,7872.0,6935.0,4887.0,2733.0,4128.0,6661.0,5831.0,5743.0,4741.0,4234.0,5577.0,11940.0,9659.0,7398.0,8056.0,4820.0,4536.0,9485.0,8829.0,5525.0,6143.0,3812.0,7315.0,9211.0,6558.0,11250.0,14280.0,10160.0,4143.0,13850.0,8314.0,8742.0,9543.0,10890.0,8154.0,10110.0,12000.0,4852.0,6895.0,7834.0,9685.0,10560.0,4927.0,11560.0,9680.0,7324.0,11410.0,10440.0,12720.0,6923.0,7447.0,20060.0,9465.0,14210.0,15090.0,11530.0,14880.0,17220.0,13350.0,15710.0,12680.0,10140.0,11880.0,18000.0,13780.0,9796.0,10880.0,9472.0,5036.0,11080.0,15420.0,8343.0,21180.0,21150.0,10620.0,18030.0,16900.0,16830.0,16380.0,17250.0,12740.0,19970.0,18930.0,23720.0,11990.0,17080.0,17950.0,17310.0,10040.0,16400.0,16730.0,25000.0,11760.0,20250.0],"Grad_Norm_Hao":[2.556,2.879,1.911,1.254,0.7616,0.6539,0.4786,0.4687,0.4649,0.3851,0.2387,0.3216,0.369,0.2506,0.2098,0.2722,0.1767,0.1908,0.1944,0.1762,0.1511,0.1886,0.2853,0.143,0.1531,0.1562,0.1091,0.1469,0.2021,0.1857,0.1665,0.1361,0.141,0.1128,0.1445,0.1147,0.1777,0.1337,0.07709,0.1202,0.1047,0.142,0.1197,0.07918,0.1541,0.0944,0.1095,0.1207,0.1206,0.1228,0.165,0.1137,0.09763,0.0762,0.1256,0.1174,0.06656,0.1269,0.1099,0.1069,0.06982,0.0735,0.06226,0.1028,0.05597,0.06752,0.0715,0.05208,0.1033,0.1194,0.09654,0.05019,0.05249,0.07627,0.09823,0.05905,0.05131,0.07495,0.07907,0.06716,0.08077,0.07606,0.06842,0.08819,0.07447,0.08683,0.06139,0.07487,0.07412,0.06984,0.03038,0.06709,0.09323,0.06776,0.1047,0.1102,0.04706,0.07974,0.0766,0.06151,0.05459,0.06204,0.05393,0.04393,0.0788,0.07159,0.05499,0.07685,0.05689,0.06613,0.07233,0.06497,0.04659,0.06629,0.04467,0.03661,0.02995,0.07872,0.04522,0.04227,0.02668,0.05227,0.04791,0.07856,0.06611,0.03545,0.06315,0.04328,0.04642,0.04077,0.07939,0.07511,0.08189,0.07822,0.06252,0.04496,0.0622,0.0589,0.02862,0.0261,0.03896,0.06461,0.07214,0.06876,0.0402,0.05032,0.05747,0.05836,0.04525,0.04978,0.0414,0.05102,0.08106,0.07035,0.04687,0.03514,0.06861,0.04614,0.05146,0.03431,0.0537,0.06332,0.07322,0.07319,0.05505,0.03276,0.05816,0.06057,0.06076,0.04876,0.08549,0.05841,0.07013,0.04374,0.05142,0.03711,0.07218,0.06473,0.04189,0.04405,0.0564,0.04704,0.07198,0.05677,0.04874,0.03581,0.05957,0.0644,0.0218,0.03085,0.05789,0.04536,0.05331,0.07053,0.07384,0.06638,0.0645,0.06284,0.0825,0.04861,0.05352,0.06742,0.07543,0.06053,0.06224,0.06234,0.07634,0.05938,0.07502,0.05777,0.08913,0.1144,0.06358,0.03652,0.1024,0.0636,0.0611,0.05058,0.04086,0.07887,0.04335,0.06785,0.05345,0.04831,0.05267,0.04698,0.07113,0.0611,0.05765,0.06847,0.05512,0.05135,0.05074,0.03986,0.08479,0.1099,0.05225,0.06031,0.05502,0.1018,0.06672,0.06684,0.05568,0.07633,0.1002,0.08839,0.04749,0.07892,0.09207,0.07537],"Reward_Std":[12.0,28.0,12.0,11.0,18.0,14.0,11.0,14.0,9.0,16.0,12.0,8.0,16.0,8.0,10.0,9.0,9.0,11.0,10.0,10.0,10.0,9.0,9.0,10.0,9.0,10.0,9.0,9.0,9.0,8.0,11.0,9.0,9.0,10.0,10.0,9.0,10.0,9.0,10.0,9.0,10.0,9.0,8.0,10.0,9.0,9.0,10.0,10.0,9.0,9.0,9.0,11.0,10.0,10.0,10.0,10.0,10.0,11.0,8.0,9.0,10.0,10.0,9.0,8.0,11.0,11.0,8.0,10.0,10.0,9.0,8.0,10.0,10.0,10.0,9.0,9.0,9.0,9.0,9.0,11.0,14.0,10.0,9.0,11.0,10.0,10.0,10.0,11.0,10.0,8.0,11.0,10.0,8.0,9.0,10.0,12.0,10.0,8.0,9.0,11.0,9.0,10.0,8.0,9.0,8.0,9.0,13.0,8.0,10.0,10.0,11.0,8.0,8.0,10.0,10.0,10.0,10.0,9.0,10.0,10.0,9.0,10.0,10.0,11.0,10.0,9.0,10.0,9.0,8.0,9.0,11.0,11.0,8.0,9.0,10.0,9.0,9.0,8.0,10.0,10.0,10.0,11.0,11.0,10.0,8.0,9.0,10.0,8.0,11.0,12.0,10.0,10.0,9.0,14.0,12.0,11.0,11.0,10.0,11.0,8.0,8.0,9.0,12.0,12.0,8.0,10.0,9.0,10.0,8.0,8.0,9.0,9.0,10.0,10.0,9.0,11.0,11.0,10.0,13.0,9.0,9.0,9.0,8.0,9.0,12.0,9.0,9.0,14.0,8.0,8.0,9.0,9.0,8.0,10.0,9.0,10.0,9.0,10.0,10.0,10.0,10.0,8.0,9.0,10.0,9.0,10.0,10.0,12.0,9.0,10.0,9.0,9.0,9.0,9.0,10.0,10.0,11.0,10.0,10.0,10.0,11.0,9.0,10.0,10.0,8.0,9.0,11.0,11.0,9.0,12.0,9.0,9.0,10.0,10.0,9.0,10.0,11.0,11.0,9.0,8.0,10.0,9.0,9.0,9.0,10.0,10.0,10.0,10.0,10.0,8.0],"Reward_Hao":[13.0,27.0,18.0,19.0,13.0,13.0,11.0,10.0,13.0,12.0,14.0,10.0,9.0,10.0,13.0,15.0,9.0,10.0,13.0,22.0,15.0,11.0,12.0,11.0,15.0,17.0,16.0,13.0,16.0,10.0,11.0,12.0,15.0,24.0,25.0,12.0,21.0,10.0,23.0,12.0,22.0,13.0,11.0,20.0,19.0,15.0,23.0,11.0,13.0,15.0,10.0,31.0,93.0,25.0,19.0,10.0,11.0,34.0,10.0,15.0,17.0,18.0,13.0,13.0,12.0,12.0,11.0,16.0,20.0,13.0,10.0,18.0,21.0,23.0,16.0,13.0,15.0,14.0,13.0,13.0,39.0,28.0,13.0,12.0,20.0,21.0,14.0,18.0,16.0,12.0,28.0,21.0,11.0,11.0,15.0,20.0,17.0,11.0,13.0,19.0,12.0,19.0,11.0,15.0,10.0,15.0,22.0,14.0,26.0,19.0,18.0,12.0,12.0,20.0,17.0,17.0,13.0,12.0,13.0,14.0,15.0,18.0,15.0,13.0,22.0,15.0,11.0,14.0,11.0,14.0,23.0,18.0,9.0,10.0,27.0,12.0,14.0,11.0,17.0,19.0,18.0,13.0,14.0,20.0,12.0,10.0,14.0,9.0,24.0,15.0,14.0,12.0,13.0,10.0,26.0,20.0,18.0,9.0,17.0,9.0,10.0,13.0,16.0,14.0,9.0,13.0,10.0,12.0,10.0,9.0,10.0,9.0,15.0,15.0,10.0,15.0,13.0,11.0,10.0,8.0,9.0,11.0,10.0,10.0,12.0,9.0,9.0,13.0,12.0,10.0,10.0,9.0,9.0,10.0,12.0,10.0,11.0,8.0,14.0,14.0,11.0,9.0,10.0,12.0,9.0,11.0,10.0,13.0,10.0,9.0,9.0,9.0,12.0,10.0,10.0,10.0,10.0,11.0,11.0,12.0,12.0,10.0,14.0,9.0,9.0,9.0,11.0,11.0,9.0,10.0,10.0,9.0,10.0,11.0,9.0,12.0,9.0,11.0,10.0,9.0,11.0,10.0,11.0,9.0,10.0,9.0,12.0,10.0,10.0,8.0],"HAO_Latency_s":[1.679,1.712,1.772,1.709,1.716,1.661,1.756,1.781,1.665,1.743,1.737,1.73,1.693,1.74,1.721,1.706,1.768,1.653,1.622,1.619,1.619,1.623,1.647,1.602,1.613,1.606,1.611,1.611,1.637,1.619,1.648,1.65,1.622,1.607,1.655,1.627,1.597,1.635,1.607,1.603,1.652,1.648,1.61,1.619,1.619,1.653,1.656,1.607,1.633,1.64,1.621,1.625,1.646,1.615,1.601,1.646,1.654,1.637,1.639,1.698,1.668,1.657,1.678,1.674,1.635,1.612,1.667,1.633,1.626,1.625,1.657,1.62,1.637,1.711,1.623,1.632,1.626,1.599,1.632,1.632,1.63,1.65,1.647,1.664,1.663,1.734,1.701,1.675,1.652,1.618,1.643,1.632,1.676,1.612,1.654,1.651,1.647,1.658,1.633,1.643,1.655,1.816,1.759,1.704,1.734,1.77,1.642,1.655,1.61,1.66,1.712,1.641,1.628,1.624,1.596,1.628,1.603,1.618,1.625,1.629,1.645,1.609,1.601,1.625,1.63,1.647,1.568,1.625,1.623,1.639,1.612,1.633,1.623,1.612,1.59,1.609,1.616,1.634,1.613,1.651,1.611,1.623,1.613,1.619,1.612,1.614,1.61,1.606,1.607,1.613,1.651,1.634,1.623,1.603,1.635,1.649,1.63,1.753,1.996,1.765,1.712,1.612,1.679,1.644,1.616,1.602,1.68,1.629,1.623,1.676,1.605,1.635,1.646,1.664,1.618,1.638,1.636,1.712,1.623,1.602,1.632,1.607,1.651,1.602,1.626,1.632,1.625,1.615,1.616,1.613,1.604,1.599,1.634,1.589,1.615,1.619,1.68,1.643,1.589,1.62,1.648,1.612,1.628,1.655,1.62,1.624,1.658,1.629,1.704,1.678,1.631,1.634,1.614,1.603,1.636,1.626,1.603,1.604,1.628,1.639,1.623,1.625,1.619,1.624,1.603,1.644,1.619,1.622,1.609,1.619,1.62,1.595,1.608,1.622,1.58,1.614,1.622,1.617,1.685,1.635,1.627,1.59,1.633,1.637,1.738,1.631,1.72,1.635,1.645,1.652],"Std_Latency_s":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]},"exp3":{"Full_HAO":{"42":{"z":[0.0,3.485,3.647,3.642,3.634,3.631,3.627,3.626,3.55,3.609,3.566,3.595,3.579,3.502,3.562,3.548,3.498,3.492,3.523,3.518,3.474,3.467,3.467,3.463,3.461,3.603,3.453,3.599,3.598,3.492,3.504,3.597,3.504,3.392,3.445,3.59,3.5,3.443,3.549,3.485,3.547,3.549,3.414,3.593,3.462,3.555,3.472,3.487,3.591,3.473,3.556,3.469,3.415,3.453,3.513,3.516,3.519,3.569,3.467,3.613,3.595,3.622,3.623,3.606,3.538,3.526,3.611,3.525,3.529,3.597,3.443,3.548,3.51,3.553,3.51,3.538,3.552,3.44,3.533,3.621,3.53,3.541,3.486,3.571,3.642,3.446,3.429,3.594,3.559,3.435,3.663,3.55,3.474,3.557,3.683,3.589,3.513,3.51,3.562,3.539,3.45,3.412,3.662,3.703,3.71,3.485,3.679,3.679,3.727,3.645,3.593,3.593,3.596,3.584,3.591,3.606,3.601,3.695,3.702,3.61,3.665,3.427,3.575,3.609,3.753,3.6,3.738,3.751,3.561,3.75,3.617,3.62,3.607,3.509,3.594,3.762,3.606,3.525,3.713,3.591,3.717,3.541,3.558,3.716,3.574,3.566,3.522,3.588,3.606,3.589,3.665,3.701,3.583,3.609,3.615,3.614,3.567,3.455,3.609,3.617,3.606,3.76,3.712,3.702,3.527,3.53,3.671,3.661,3.591,3.579,3.523,3.526,3.46,3.585,3.435,3.64,3.576,3.492,3.684,3.563,3.641,3.533,3.5,3.492,3.486,3.584,3.515,3.729,3.71,3.409,3.686,3.576,3.547,3.466,3.443,3.692,3.549,3.54,3.583,3.457,3.503,3.444,3.539,3.489,3.543,3.544,3.537,3.397,3.614,3.61,3.461,3.432,3.559,3.571,3.562,3.498,3.463,3.436,3.51,3.586,3.587,3.529,3.493,3.609,3.403,3.481,3.643,3.479,3.627,3.452,3.323,3.323,3.483,3.396,3.364,3.572,3.463,3.318,3.463,3.47,3.554,3.631,3.606,3.474,3.499,3.478,3.387,3.562,3.484,3.469,3.544,3.533,3.301,3.459,3.429,3.361,3.335,3.585,3.578,3.474,3.573,3.363,3.324,3.363,3.346,3.531,3.57,3.378,3.315,3.4,3.247,3.452,3.51,3.448,3.413,3.352,3.53,3.398,3.372,3.465,3.418,3.51,3.571,3.403,3.328,3.415,3.498,3.424,3.334,3.282,3.346,3.418,3.371,3.324,3.339,3.351,3.319,3.393,3.41,3.435,3.326,3.402,3.29,3.341,3.274,3.428,3.412,3.495,3.42,3.31,3.385,3.309,3.306,3.366,3.262,3.458,3.299,3.363,3.45,3.283,3.325,3.285,3.389,3.333,3.272,3.347,3.295,3.31,3.381,3.387,3.338,3.424,3.429,3.307,3.452,3.417,3.304,3.336,3.458,3.457,3.411,3.445,3.344,3.452,3.451,3.428,3.517,3.394,3.456,3.262,3.183,3.439,3.395,3.386,3.465,3.379,3.322,3.472,3.313,3.417,3.479,3.418,3.28,3.414,3.478,3.464,3.272,3.444,3.359,3.575,3.307,3.342,3.397,3.399,3.473,3.382,3.496,3.482,3.283,3.396,3.505,3.338,3.304,3.298,3.315,3.394,3.492,3.373,3.399,3.485,3.499,3.393,3.334,3.334,3.55,3.493,3.278,3.46,3.278,3.343,3.418,3.308,3.306,3.289,3.47,3.318,3.446,3.465,3.407,3.289,3.273,3.324,3.273,3.412,3.324,3.357,3.469,3.229,3.311,3.354,3.285,3.375,3.347,3.467,3.245,3.299,3.285,3.318,3.27,3.314,3.364,3.446,3.308,3.247,3.459,3.257,3.299,3.406,3.332,3.361,3.338,3.262,3.349,3.303,3.259,3.261,3.288,3.248,3.421,3.306,3.323,3.373,3.287,3.294,3.287,3.258,3.285,3.29,3.293,3.294,3.346,3.239,3.246,3.284,3.434,3.275,3.284,3.309,3.278,3.307,3.43,3.282,3.264,3.346,3.306,3.225,3.289,3.247,3.277,3.3,3.265,3.275,3.304,3.299,3.242,3.315,3.33,3.334,3.429,3.282,3.283,3.437,3.278,3.309,3.319,3.312,3.344,3.38,3.43,3.265,3.319,3.241,3.522,3.346,3.529,3.518,3.307,3.766,3.38,3.777,3.393,3.577,3.659,3.61,3.491,3.805,3.5,3.495,3.504,3.724,3.383,3.527,3.89,3.5,3.525,3.596,3.424,3.518,3.572,3.622,3.456,3.771,3.683,3.479,3.737,3.6,3.715,3.748,3.515,3.54,3.522,3.471,3.503,3.407,3.8,3.779,3.679,3.504,3.564,3.725,3.526,3.483,3.688,3.486,3.46,3.53,3.571,3.587,3.583,3.668,3.381,3.457,3.449,3.402,3.456,3.647,3.615,3.541,3.469,3.454,3.451,3.613,3.351,3.396,3.555,3.51,3.556,3.579,3.397,3.489,3.392,3.504,3.551,3.455,3.502,3.328,3.304,3.323,3.354,3.489,3.424,3.261,3.424,3.483,3.474,3.406,3.468,3.472,3.321,3.328,3.32,3.244,3.266,3.322,3.378,3.417,3.361,3.299,3.341,3.449,3.257,3.233,3.348,3.363,3.34,3.225,3.343,3.384,3.268,3.237,3.217,3.183,3.378,3.36,3.364,3.181,3.313,3.09,3.206,3.126,3.188,3.109,3.172,3.118,3.219,3.245,3.249,3.193,3.208,3.186,3.114,3.102,3.189,3.144,3.155,3.091,3.144,3.174,3.099,3.136,3.055,3.07,3.139,3.185,3.07,3.102,3.065,2.989,3.112,3.101,3.121,3.079,3.137,3.115,3.173,3.05,3.086,3.086,3.217,3.122,3.069,3.09,3.007,3.093,3.09,3.077,3.076,3.106,3.111,3.038,3.02,3.106,3.06,3.097,3.06,2.986,3.051,3.038,2.99,3.108,3.005,2.976,2.998,3.089,3.088,2.994,3.091,3.034,3.057,2.987,3.03,2.951,2.914,2.998,2.941,3.016,2.939,2.947,2.962,2.965,2.928,2.921,2.962,2.924,2.823,2.891,2.876,2.849,2.859,2.892,2.974,2.904,2.976,2.916,2.975,2.9,2.889,2.889,2.958,2.918,2.953,2.921,2.897,2.896,2.9,2.888,2.859,2.947,2.893,2.814,2.945,2.943,2.913,2.86,2.837,2.938,2.923,2.844,2.774,2.843,2.922,2.927,2.822,2.857,2.808,2.754,2.86,2.82,2.923,2.924,2.923,2.803,2.818,2.835,2.883,2.886,2.856,2.9,2.874,2.828,2.821,2.821,2.885,2.888,2.818,2.815,2.786,2.849,2.814,2.821,2.801,2.839,2.801,2.817,2.805,2.797,2.831,2.755,2.841,2.822,2.833,2.834,2.871,2.856,2.837,2.84,2.817,2.767,2.8,2.843,2.79,2.864,2.849,2.835,2.831,2.822,2.818,2.787,2.793,2.852,2.859,2.816,2.8,2.864,2.854,2.871,2.814,2.82,2.849,2.868,2.877,2.83,2.866,2.895,2.868,2.847,2.901,2.863,2.907,2.891,2.82,2.847,2.884,2.902,2.88,2.89,2.81,2.87,2.896,2.822,2.756,2.873,2.825,2.879,2.832,2.91,2.918,2.932,2.903,2.847,2.896,2.845,2.906,2.852,2.913,2.914,2.911,2.943,2.956,2.875,2.888,2.898,2.882,2.9,3.0,2.975,2.934,2.953,2.903,2.975,3.014,2.938,3.013,2.998,2.979,2.967,2.992,3.013,3.015,2.926,2.963,2.933,2.982,3.027,3.038,3.049,3.05,3.057,3.016,3.009,3.048,3.02,3.081,3.076,3.112,3.101,3.075,3.039,3.052,3.069,3.124,3.031,3.08,3.065,3.077,3.119,3.147,3.165,3.169,3.133,3.072,3.091,3.15,3.164,3.189,3.193,3.181,3.202,3.118,3.135,3.172,3.205,3.185,3.182,3.193,3.236,3.248,3.25,3.254,3.187,3.282,3.24,3.189,3.271,3.249,3.177,3.315,3.14,3.134,3.203,3.295,3.285,3.3,3.315,3.157,3.315,3.25,3.377,3.349,3.297,3.346,3.3,3.342,3.332,3.281,3.347,3.261,3.382,3.399,3.407,3.425,3.436,3.417,3.453,3.325,3.371,3.293,3.453,3.454,3.392,3.469,3.366,3.464,3.484,3.486,3.483,3.455,3.455,3.377,3.454,3.499,3.516,3.52,3.529,3.413,3.537,3.531,3.497,3.578,3.574,3.486,3.537,3.562,3.518,3.437,3.555,3.553,3.592,3.495,3.582],"r":[-6.568,-6.968,-8.393,-6.903,-7.029,-9.188,-7.082,-7.508,-7.99,-6.934,-8.58,-8.444,-8.521,-7.956,-7.144,-6.883,-9.225,-6.802,-6.979,-7.618,-7.822,-8.299,-7.489,-9.239,-8.465,-8.189,-6.865,-7.97,-8.083,-8.262,-8.387,-6.734,-8.415,-6.434,-6.89,-7.673,-6.356,-8.481,-9.849,-6.902,-8.767,-8.58,-9.038,-7.316,-9.038,-8.563,-8.515,-8.143,-4.978,-9.156,-7.471,-8.669,-9.984,-7.008,-6.941,-7.78,-7.207,-6.558,-8.458,-6.14,-7.459,-9.584,-9.487,-5.545,-7.967,-5.762,-7.995,-7.327,-5.04,-7.306,-8.334,-8.643,-6.525,-7.616,-7.609,-6.471,-8.333,-5.126,-7.186,-7.362,-5.27,-7.848,-3.095,-7.183,-4.121,-7.221,-7.749,-5.235,-6.277,-4.827,-5.704,-6.419,-4.509,-10.88,-4.669,-5.055,-7.465,-6.829,-5.964,-7.383,-6.353,-7.574,-6.418,-8.113,-9.176,-7.928,-7.295,-7.331,-7.909,-9.572,-9.012,-8.344,-7.783,-5.679,-6.472,-6.601,-5.884,-6.559,-4.781,-7.506,-5.751,-8.199,-7.794,-5.023,-6.055,-5.419,-6.306,-6.113,-7.301,-6.363,-7.328,-8.733,-9.04,-7.525,-4.353,-6.765,-4.394,-5.673,-6.365,-3.653,-6.081,-8.655,-6.618,-6.263,-6.947,-7.09,-10.14,-11.05,-3.411,-5.435,-5.712,-5.388,-11.48,-6.975,-7.45,-6.579,-6.034,-6.379,-7.032,-6.407,-7.622,-3.451,-7.1,-3.385,-5.424,-2.812,-5.64,-5.176,-6.048,-6.209,-6.219,-6.031,-7.834,-3.147,-6.637,-6.1,-5.894,-6.11,-5.053,-4.776,-4.761,-4.355,-6.58,-4.248,-3.169,-5.335,-4.247,-4.341,-3.81,-3.903,-2.25,-3.347,-3.117,-3.297,-4.201,-3.99,-4.304,-3.474,-4.538,-4.768,-5.266,-4.959,-4.394,-4.575,-7.446,-4.202,-6.563,-4.575,-6.045,-5.731,-1.458,-2.465,-3.787,-3.044,-2.122,-1.596,-2.358,-5.886,-2.213,-2.377,-5.528,-1.467,0.3308,-2.827,-2.862,-2.16,-1.943,-2.554,-3.781,-3.061,-3.514,-3.082,-1.634,-1.849,-2.872,-2.384,-2.778,-6.566,-6.162,-6.738,-4.208,-4.804,-5.398,-3.765,-3.075,-4.357,-4.058,-5.767,-4.477,-3.616,-1.585,-2.213,-2.592,-1.895,-5.534,-1.027,-0.2442,-2.281,-2.521,-1.629,-2.92,-1.447,-2.49,-2.676,-4.558,-1.964,-2.493,-5.085,-3.79,-2.644,-3.464,-2.981,-5.963,-3.227,-4.368,-4.36,-3.163,-2.958,-5.248,-3.99,-4.003,-5.172,-4.495,-4.182,-3.856,-3.454,-4.563,-4.418,-4.677,-4.754,-5.07,-5.388,-4.029,-2.742,-2.453,-2.964,-3.608,-6.173,-3.972,-3.135,-3.844,-3.996,-3.619,-4.117,-4.547,-3.866,-4.559,-4.25,-4.623,-3.917,-4.306,-4.214,-4.198,-2.675,-2.481,-2.221,-2.045,-2.158,-1.865,-2.381,-4.095,-1.929,-2.823,-2.44,-2.029,-3.174,-4.223,-3.549,-3.434,-3.227,-4.368,-4.031,-4.235,-3.616,-3.679,-3.835,-8.38,-3.516,-2.62,-3.75,-2.71,-2.403,-2.523,-2.9,-2.307,-9.851,-4.199,-4.058,-4.243,-4.012,-4.131,-10.8,-4.354,-3.749,-3.495,-3.353,-2.745,-4.495,-9.969,-3.679,-4.253,-2.307,-2.39,-6.178,-4.745,-2.222,-2.755,-4.208,-3.689,-3.655,-4.118,-3.6,-3.62,-3.492,-3.909,-3.649,-3.885,-3.877,-3.704,-3.023,-3.771,-4.406,-4.416,-3.757,-3.965,-3.742,-2.711,-3.909,-4.116,-3.938,-3.817,-3.667,-6.116,-4.247,-3.902,-3.382,-5.945,-3.67,-3.503,-3.962,-4.294,-4.248,-3.346,-3.878,-4.732,-4.727,-3.526,-3.45,-3.604,-3.674,-5.839,-2.827,-4.32,-3.651,-3.804,-3.548,-3.241,-2.675,-2.638,-4.206,-4.143,-3.78,-4.164,-4.288,-4.946,-3.301,-3.854,-3.327,-4.299,-3.575,-3.645,-3.983,-3.948,-4.205,-4.461,-3.493,-4.557,-2.019,-4.213,-4.125,-3.942,-4.107,-3.82,-3.712,-2.355,-4.406,-4.239,-4.148,-4.16,-4.422,-4.795,-4.643,-3.823,-15.11,-3.177,-3.993,-3.338,-2.37,-3.083,-4.763,-2.99,-2.422,-4.837,-4.629,-4.725,-2.649,-4.169,-2.251,-4.212,-4.103,-4.157,-4.68,-4.475,-2.033,-5.8,-3.973,-4.759,-3.863,-4.454,-4.028,-9.527,-4.64,-4.084,-3.875,-4.323,-4.322,-4.121,-4.066,-4.031,-3.927,-4.031,-4.626,-4.507,-2.739,-3.206,-4.011,-3.621,-3.315,-2.608,-3.493,-7.951,-8.237,-9.176,-8.836,-5.972,-8.668,-7.576,-6.937,-8.233,-8.922,-9.148,-7.492,-6.899,-8.669,-10.32,-6.742,-7.432,-6.44,-8.114,-7.496,-6.581,-8.875,-8.691,-7.408,-7.14,-6.611,-8.522,-9.283,-8.132,-8.881,-6.94,-6.993,-10.61,-4.817,-5.635,-6.463,-5.47,-7.186,-6.209,-6.857,-8.91,-10.56,-7.491,-5.737,-8.799,-6.223,-7.918,-6.518,-6.544,-9.366,-13.48,-8.612,-7.932,-5.803,-8.881,-6.471,-9.737,-8.024,-8.95,-6.864,-6.021,-5.772,-8.415,-6.859,-5.105,-7.561,-8.15,-6.098,-5.507,-5.401,-6.866,-10.99,-6.07,-5.36,-6.794,-8.491,-2.839,-5.46,-4.653,-5.019,-6.673,-7.291,-6.4,-6.691,-6.592,-10.48,-5.091,-3.547,-4.508,-3.573,-6.784,-7.877,-3.082,-7.996,-9.247,-4.677,-7.197,-3.321,-9.028,-6.126,-6.705,-8.549,-5.623,-7.042,-11.27,-6.544,-6.102,-5.847,-6.608,-5.624,-6.5,-8.113,-5.923,-7.02,-7.809,-6.931,-9.304,-7.042,-9.917,-7.303,-5.924,-7.649,-6.669,-6.194,-8.747,-6.046,-8.879,-7.304,-7.236,-5.167,-10.53,-6.676,-7.448,-6.424,-6.025,-8.91,-7.505,-7.199,-5.572,-5.345,-6.62,-4.428,-6.017,-11.96,-9.193,-11.89,-6.491,-7.292,-4.352,-10.72,-4.801,-10.77,-8.071,-7.27,-7.665,-7.171,-7.274,-6.766,-7.086,-6.808,-5.45,-11.91,-7.498,-7.657,-6.34,-4.857,-7.603,-7.653,-6.739,-5.39,-5.484,-4.674,-5.925,-6.085,-4.444,-5.781,-6.952,-7.396,-7.084,-6.869,-6.355,-6.419,-6.597,-7.518,-5.189,-6.16,-6.569,-6.604,-3.813,-6.109,-7.061,-4.623,-5.353,-3.942,-5.216,-4.904,-4.726,-6.789,-6.047,-6.099,-6.249,-5.867,-10.32,-10.56,-9.842,-9.967,-10.2,-10.33,-10.5,-10.27,-6.452,-6.459,-6.426,-9.935,-9.771,-6.652,-7.237,-5.732,-4.798,-9.9,-6.871,-5.295,-5.671,-4.909,-4.879,-4.12,-4.917,-6.521,-4.329,-4.826,-3.999,-4.478,-4.111,-3.88,-4.095,-6.459,-7.529,-4.197,-3.842,-3.953,-3.922,-4.327,-5.179,-5.622,-6.319,-5.122,-4.772,-5.362,-6.029,-5.984,-4.538,-5.405,-4.011,-4.267,-4.111,-3.766,-4.238,-4.398,-4.134,-5.433,-4.325,-4.149,-4.71,-4.094,-4.107,-4.671,-5.596,-6.037,-4.225,-3.829,-5.644,-4.928,-4.836,-4.843,-10.82,-11.31,-10.68,-6.86,-3.618,-3.966,-4.499,-3.914,-3.891,-7.287,-11.01,-7.029,-7.203,-11.28,-10.95,-4.519,-7.529,-5.712,-5.885,-7.671,-5.95,-4.864,-4.754,-5.425,-5.78,-5.946,-5.026,-4.277,-3.952,-4.75,-4.911,-5.223,-5.117,-5.318,-5.46,-4.792,-5.11,-5.167,-5.457,-5.784,-6.419,-6.084,-5.957,-5.804,-6.764,-5.841,-5.913,-5.711,-6.245,-7.381,-10.48,-6.739,-5.627,-4.904,-4.77,-5.781,-5.259,-6.985,-6.006,-6.01,-5.284,-5.404,-5.269,-5.878,-6.835,-6.078,-6.523,-6.445,-6.473,-6.443,-5.737,-6.631,-6.445,-6.689,-6.532,-6.644,-6.868,-7.389,-6.726,-7.142,-6.709,-6.601,-6.56,-5.905,-6.806,-7.263,-6.746,-6.374,-6.492,-6.862,-7.276,-6.742,-7.55,-6.554,-6.844,-6.833,-6.694,-6.731,-7.343,-6.573,-6.999,-6.986,-7.045,-6.754,-7.547,-7.245,-6.935,-7.843,-7.422,-6.658,-6.579,-6.221,-5.928,-6.666,-6.694,-6.144,-6.021,-5.907,-6.54,-6.37,-6.523,-5.671,-6.35,-5.665,-6.02,-5.963,-6.326,-6.22,-5.865,-6.056,-5.873,-6.032,-6.411,-6.293,-6.413,-6.232,-6.514,-5.792,-5.942,-5.937,-5.908,-5.276,-5.39,-6.156,-5.344,-5.361,-6.072,-5.453,-5.439,-5.266,-0.8181,-4.093,-4.549,-3.386,-3.931,-4.532,-5.069,-4.785,-5.244,-4.43,-4.731,-5.087,-4.077,-4.623,-4.13,-5.432,-4.469,-4.815,-6.149,-4.703,-3.754,-3.904,-4.198,-4.087,-4.024,-3.302,-4.6,-4.399,-0.2455,-2.577,-3.891,-4.104,-4.674,-4.578,-4.594,-4.72,-4.569,-4.378,-4.175,-6.155,-4.495,-4.594,-4.719,-4.44,-4.732,-4.868,-4.369,-4.174,-4.904,-5.196,-4.616,-4.366,-3.991,-6.009,-4.198,-4.034,-4.181,-4.072,-4.408,-4.5,-4.249,-4.286,-4.493,-4.774,-3.971,-4.142,-3.542,-3.847,-3.921,-4.547,-3.761,-4.285,-3.917,-3.974,-3.691,-4.47],"g":[0.0,80.29,66.7,70.0,63.13,57.7,65.75,56.67,47.63,45.37,70.81,76.65,71.31,62.58,73.58,51.42,54.65,48.88,49.75,42.25,44.82,46.89,49.9,38.97,40.6,34.19,29.69,34.33,28.0,38.09,28.85,30.41,36.7,38.58,39.12,31.07,29.06,33.8,32.76,28.03,36.43,33.79,29.05,30.45,32.3,40.47,33.45,31.41,29.11,29.98,28.62,32.95,30.05,33.46,29.43,27.47,29.3,30.21,34.35,28.74,24.95,33.38,28.65,37.88,28.79,29.71,26.76,32.87,24.25,27.12,37.74,33.84,34.01,25.97,27.77,35.91,36.95,29.11,32.92,24.66,33.73,32.33,32.18,28.65,30.78,29.74,27.69,30.68,31.4,24.7,24.62,29.63,31.65,30.11,33.82,38.5,26.15,28.8,30.53,32.53,30.73,30.54,27.89,33.36,22.47,24.17,29.3,29.97,29.35,31.8,28.65,33.0,34.4,20.98,26.57,24.34,31.2,30.41,31.61,31.18,24.64,30.26,28.51,24.93,31.96,29.12,27.88,30.9,29.79,27.29,26.63,26.17,25.11,31.98,26.53,26.9,30.59,31.9,31.06,26.34,21.91,30.71,30.0,25.63,25.18,24.62,30.28,25.38,30.0,26.45,28.68,28.9,27.38,32.19,29.53,29.74,29.48,25.17,26.08,28.21,30.76,28.3,29.86,23.14,24.71,26.89,23.04,26.41,32.81,27.63,31.39,27.06,22.89,26.27,28.71,24.25,22.45,26.99,24.48,27.68,26.07,24.8,27.36,27.49,23.7,25.9,24.08,29.94,29.34,21.07,27.33,22.19,22.82,25.26,27.22,23.49,21.27,24.17,26.72,28.02,28.1,26.55,28.01,27.15,29.32,26.53,24.24,26.83,31.6,27.74,29.24,27.28,34.72,21.7,24.1,20.7,23.54,32.44,23.01,29.46,26.46,27.56,25.37,22.19,28.33,29.22,21.32,24.2,20.45,26.38,30.41,23.36,22.24,25.65,26.45,22.58,24.58,21.14,22.17,28.49,26.38,29.97,21.37,29.74,19.06,22.88,25.54,24.38,20.32,26.08,23.68,24.53,27.1,24.25,25.32,22.84,28.05,31.33,29.49,28.27,20.17,23.79,21.72,24.6,24.53,25.68,28.49,30.74,24.27,26.84,25.17,29.3,27.82,23.07,26.75,21.98,20.97,25.71,23.63,27.91,21.63,20.56,26.91,18.79,30.14,23.93,25.06,23.69,26.08,20.13,21.47,28.13,19.1,26.26,26.48,22.55,22.59,20.39,22.45,21.55,22.98,25.45,21.39,20.79,23.09,22.02,28.99,23.39,20.58,20.94,19.7,21.43,24.25,22.43,27.12,18.78,21.3,20.73,21.66,24.16,23.5,21.27,22.95,25.21,18.05,22.49,18.33,23.75,20.61,26.93,23.34,23.34,21.95,22.12,22.73,23.74,22.98,20.69,24.15,21.97,18.28,22.18,18.22,23.53,23.62,24.44,20.58,20.15,16.87,19.87,19.86,22.82,23.43,17.95,22.57,22.11,24.87,23.41,24.85,19.57,20.43,18.1,20.76,21.69,20.96,21.21,22.05,19.31,17.44,23.91,20.08,21.33,18.36,21.04,21.84,21.4,23.98,21.92,20.76,23.07,20.05,17.33,19.3,17.24,25.87,18.84,24.31,17.9,25.78,19.55,18.23,19.32,17.6,18.21,20.44,18.82,17.29,20.15,18.18,21.63,22.48,22.23,23.1,21.01,22.29,18.99,20.91,22.7,26.45,19.78,21.83,21.92,23.3,20.12,18.65,22.54,21.38,20.26,20.26,27.14,21.96,20.7,18.64,19.43,17.56,25.1,26.28,20.78,21.1,23.21,18.9,21.38,20.11,21.82,20.62,22.14,20.15,19.89,19.97,23.85,20.04,17.04,17.05,22.25,18.24,17.74,20.8,22.34,19.6,19.94,16.85,18.6,23.16,16.46,18.57,20.18,21.22,20.53,22.79,23.74,26.73,19.93,17.44,19.83,24.13,22.51,23.34,20.61,13.36,25.17,23.02,18.92,21.53,20.58,21.0,22.2,22.16,22.83,20.24,17.35,21.39,21.14,17.62,17.21,25.11,20.02,26.37,28.06,15.39,16.27,17.85,23.35,16.26,21.84,20.61,17.36,21.08,18.33,19.62,22.21,20.23,21.91,28.34,19.71,24.78,21.67,20.69,23.6,18.9,23.71,17.46,23.2,21.79,23.66,24.04,19.82,19.31,24.41,20.27,23.77,22.28,28.82,26.16,23.4,30.4,24.6,32.56,16.95,28.02,25.62,26.41,25.84,28.86,25.23,29.15,22.96,29.57,26.25,24.08,27.62,23.67,23.41,26.7,23.49,28.82,26.35,28.49,22.42,24.45,31.38,30.2,30.73,27.79,28.56,26.37,26.49,26.83,27.2,23.64,30.07,28.88,32.93,31.47,26.58,40.54,25.1,27.37,31.89,28.38,29.61,29.7,28.47,25.87,25.23,41.75,28.67,27.19,32.09,29.16,38.37,28.06,31.16,31.27,28.97,29.03,31.71,30.23,36.15,29.28,24.66,30.42,33.37,27.18,32.03,28.04,31.56,30.79,26.77,37.94,29.17,24.84,31.5,34.41,31.47,39.11,26.12,31.54,33.17,33.56,30.22,29.4,39.77,28.27,23.1,30.81,26.49,33.79,29.45,27.7,29.14,37.53,38.85,35.28,31.92,38.3,33.37,37.29,28.04,32.95,35.55,31.05,40.42,33.14,28.79,30.74,36.31,37.06,33.49,25.83,31.22,31.19,29.0,26.27,31.84,35.93,27.34,41.4,39.52,29.51,33.97,36.06,30.97,32.42,28.66,29.55,28.14,37.9,38.63,28.26,27.97,32.37,24.94,39.07,40.96,23.53,29.01,25.78,32.57,31.04,36.37,38.35,32.38,35.79,29.85,29.29,31.38,27.88,28.36,37.18,28.16,31.71,27.37,25.94,33.5,41.35,29.05,33.07,23.82,37.57,28.44,32.34,33.49,40.83,33.95,31.45,34.56,26.67,32.2,36.57,32.6,39.78,34.46,38.67,37.07,29.88,32.35,32.11,35.7,29.2,38.32,36.79,39.09,32.06,31.21,32.68,30.19,31.48,38.17,32.97,36.92,28.36,32.58,35.08,29.96,46.63,35.57,38.16,34.15,26.77,35.58,33.0,29.66,32.23,29.97,35.56,34.2,27.07,30.49,41.08,34.01,24.21,50.76,38.55,38.31,33.93,38.57,31.99,29.45,38.55,23.76,33.07,33.77,34.24,30.63,29.51,31.21,37.49,39.15,35.39,35.56,30.45,36.17,36.99,37.34,36.47,35.87,28.73,37.94,29.28,26.12,29.95,35.24,32.28,38.42,28.8,28.94,36.45,32.34,37.12,35.19,36.56,32.12,41.55,31.9,36.95,43.95,38.26,34.83,31.05,43.17,35.22,37.27,27.9,26.51,32.03,29.74,33.08,42.47,31.76,33.56,39.01,26.24,33.38,36.15,33.73,40.39,31.07,32.38,36.47,32.87,29.36,39.11,36.46,34.01,36.95,28.07,38.99,28.37,33.71,23.15,38.44,35.2,33.68,27.25,30.05,28.41,31.14,37.28,40.14,31.32,32.42,30.78,28.31,39.47,29.58,29.01,33.06,33.63,27.52,31.16,38.13,36.64,28.69,20.18,40.28,43.51,38.09,30.13,39.08,38.78,37.27,29.79,35.78,37.91,35.68,28.33,26.55,38.57,32.24,34.07,30.56,27.1,33.77,32.49,36.38,40.5,37.63,34.87,31.36,38.37,31.29,41.73,44.68,28.9,34.01,45.93,36.94,41.25,35.84,43.26,53.09,34.2,29.84,38.55,34.79,36.37,32.52,35.29,24.05,33.1,39.12,27.27,43.55,32.97,40.22,34.75,30.71,39.21,43.52,41.32,25.69,29.27,34.76,35.47,40.29,27.11,47.84,42.62,46.77,41.68,26.4,26.44,40.11,41.76,37.08,25.62,40.57,28.48,33.26,28.67,47.58,39.77,38.27,27.13,35.95,31.82,30.89,27.82,38.5,39.18,40.08,35.74,39.44,35.9,38.87,32.99,34.7,48.14,34.36,43.6,23.98,31.01,33.06,34.13,35.82,28.47,31.34,37.94,38.75,45.35,31.63,40.63,37.65,31.38,30.3,63.83,29.92,40.64,32.95,46.45,29.05,31.7,40.79,38.25,46.18,40.19,38.81,34.1,44.53,35.85,34.37,42.09,34.88,33.59,37.67,25.52,41.48,35.43,40.94,26.46,32.9,35.1,45.56,36.53,42.99,44.78,42.66,41.26,33.55,39.06,37.63,34.38,34.51,35.95,39.17,34.66,25.21,40.83,53.72,36.59]},"100":{"z":[0.0,2.575,2.848,2.844,2.839,2.834,2.83,2.824,2.821,2.899,2.895,2.887,2.884,2.882,2.877,2.873,2.867,2.862,2.887,2.937,2.878,2.874,2.871,2.775,2.757,2.827,2.747,2.849,2.736,2.842,3.023,3.015,2.729,2.732,2.873,3.0,2.86,2.707,2.853,2.711,2.768,2.752,2.848,2.963,2.96,2.828,2.823,2.95,2.826,3.011,2.975,2.796,2.792,2.991,2.96,2.917,2.978,2.83,2.97,2.821,2.719,2.944,2.791,2.936,2.965,2.773,2.972,2.893,2.933,2.944,2.954,2.921,2.771,2.947,2.925,2.934,2.937,2.889,2.887,2.72,2.812,2.867,2.887,2.873,2.88,2.863,2.877,2.886,2.866,2.702,2.859,2.836,2.835,2.821,2.855,2.853,2.778,2.836,2.836,2.815,2.738,2.824,2.822,2.799,2.734,2.757,2.772,2.769,2.797,2.79,2.781,2.776,2.78,2.775,2.725,2.722,2.743,2.68,2.754,2.562,2.748,2.724,2.663,2.714,2.559,2.675,2.715,2.715,2.501,2.698,2.618,2.67,2.535,2.672,2.657,2.668,2.581,2.598,2.669,2.546,2.6,2.617,2.595,2.588,2.632,2.57,2.587,2.616,2.546,2.594,2.594,2.563,2.564,2.623,2.563,2.547,2.596,2.568,2.633,2.525,2.589,2.567,2.574,2.494,2.567,2.63,2.446,2.627,2.512,2.495,2.609,2.656,2.526,2.641,2.661,2.588,2.541,2.619,2.616,2.617,2.526,2.652,2.55,2.598,2.505,2.603,2.529,2.603,2.507,2.607,2.665,2.68,2.507,2.607,2.665,2.568,2.503,2.552,2.613,2.614,2.554,2.573,2.67,2.541,2.507,2.628,2.544,2.647,2.608,2.627,2.471,2.638,2.684,2.493,2.661,2.645,2.63,2.573,2.574,2.641,2.651,2.597,2.522,2.518,2.479,2.601,2.649,2.653,2.662,2.615,2.522,2.645,2.664,2.528,2.61,2.653,2.595,2.545,2.615,2.562,2.652,2.716,2.557,2.673,2.705,2.713,2.728,2.57,2.685,2.729,2.625,2.659,2.659,2.739,2.524,2.673,2.66,2.745,2.588,2.639,2.73,2.748,2.704,2.595,2.571,2.556,2.67,2.564,2.541,2.691,2.576,2.647,2.539,2.529,2.688,2.637,2.684,2.708,2.668,2.674,2.538,2.743,2.596,2.539,2.515,2.494,2.758,2.564,2.527,2.621,2.57,2.591,2.687,2.729,2.667,2.504,2.622,2.545,2.657,2.502,2.604,2.529,2.645,2.607,2.575,2.777,2.7,2.613,2.447,2.785,2.708,2.729,2.792,2.51,2.805,2.511,2.821,2.559,2.814,2.557,2.483,2.549,2.501,2.489,2.596,2.546,2.572,2.64,2.502,2.508,2.516,2.621,2.856,2.497,2.498,2.68,2.53,2.535,2.676,2.871,2.674,2.526,2.508,2.528,2.649,2.632,2.628,2.571,2.632,2.519,2.706,2.666,2.582,2.543,2.559,2.627,2.556,2.704,2.681,2.56,2.69,2.554,2.569,2.646,2.618,2.626,2.725,2.581,2.59,2.629,2.627,2.699,2.589,2.737,2.674,2.586,2.722,2.725,2.681,2.606,2.717,2.621,2.585,2.746,2.64,2.724,2.617,2.743,2.626,2.735,2.72,2.668,2.674,2.745,2.626,2.68,2.796,2.747,2.61,2.694,2.726,2.651,2.668,2.766,2.816,2.646,2.624,2.646,2.641,2.67,2.684,2.768,2.702,2.798,2.676,2.674,2.761,2.719,2.808,2.86,2.84,2.68,2.676,2.761,2.735,2.692,2.69,2.744,2.829,2.851,2.735,2.719,2.837,2.702,2.891,2.84,2.785,2.764,2.693,2.771,2.902,2.751,2.855,2.745,2.901,2.758,2.735,2.712,2.779,2.882,2.783,2.912,2.824,2.851,2.733,2.794,2.749,2.87,2.736,2.888,2.752,2.843,2.751,2.771,2.794,2.852,2.743,2.776,2.745,2.757,2.767,2.829,2.831,2.903,2.883,2.93,2.859,2.858,2.844,2.848,2.79,2.785,2.849,2.85,2.873,2.832,2.83,2.869,2.867,2.933,2.859,2.85,2.853,2.909,2.907,2.962,2.899,2.973,2.809,2.874,2.907,2.983,2.903,2.933,3.061,3.263,3.522,3.314,3.244,3.521,3.312,3.354,3.52,3.31,3.568,3.341,3.331,3.438,3.54,3.265,3.286,3.217,3.48,3.475,3.323,3.274,3.272,3.301,3.38,3.243,3.194,3.338,3.256,3.254,3.487,3.254,3.3,3.333,3.499,3.29,3.433,3.228,3.41,3.202,3.475,3.258,3.474,3.162,3.362,3.377,3.373,3.273,3.359,3.257,3.248,3.311,3.211,3.199,3.292,3.129,3.407,3.168,3.322,3.3,3.25,3.287,3.299,3.107,3.185,3.168,3.24,3.25,3.33,3.233,3.235,3.195,3.013,3.198,3.193,3.257,3.064,3.259,3.165,3.14,3.231,3.065,3.221,3.209,3.195,3.293,3.085,3.237,3.208,3.202,3.166,3.138,3.104,3.177,3.205,3.058,3.045,3.266,3.124,3.12,3.104,3.194,3.147,2.993,3.087,3.138,3.027,3.191,3.072,3.089,2.906,3.022,3.148,3.118,3.048,2.919,3.121,3.075,3.019,3.023,3.145,3.054,3.068,2.943,3.103,3.098,2.985,2.947,3.04,3.131,3.029,3.09,3.001,3.018,3.086,2.863,2.981,2.849,2.977,3.031,2.92,3.001,2.84,2.937,2.977,2.788,2.919,2.917,2.943,2.975,3.017,3.002,2.879,2.966,2.884,2.88,2.832,2.943,2.811,2.926,2.866,2.912,2.887,2.849,2.879,2.761,2.778,2.89,2.759,2.892,2.767,2.789,2.683,2.843,2.8,2.828,2.837,2.839,2.791,2.728,2.862,2.859,2.864,2.766,2.853,2.8,2.735,2.774,2.611,2.595,2.646,2.752,2.568,2.644,2.713,2.649,2.733,2.719,2.654,2.708,2.658,2.585,2.665,2.528,2.686,2.627,2.635,2.609,2.581,2.62,2.615,2.575,2.569,2.548,2.456,2.492,2.535,2.489,2.578,2.582,2.612,2.606,2.54,2.536,2.447,2.528,2.402,2.544,2.519,2.479,2.473,2.428,2.498,2.45,2.469,2.397,2.445,2.464,2.409,2.524,2.485,2.489,2.526,2.469,2.37,2.429,2.416,2.404,2.369,2.396,2.404,2.402,2.411,2.315,2.28,2.293,2.312,2.346,2.374,2.392,2.432,2.38,2.448,2.334,2.39,2.371,2.424,2.44,2.356,2.392,2.315,2.312,2.394,2.33,2.324,2.373,2.362,2.454,2.331,2.416,2.28,2.334,2.337,2.374,2.3,2.316,2.334,2.291,2.275,2.276,2.311,2.308,2.292,2.319,2.323,2.381,2.321,2.336,2.321,2.288,2.303,2.296,2.369,2.322,2.284,2.267,2.251,2.261,2.308,2.247,2.287,2.265,2.276,2.319,2.28,2.339,2.284,2.286,2.296,2.303,2.336,2.349,2.341,2.277,2.287,2.319,2.32,2.353,2.266,2.372,2.275,2.282,2.369,2.322,2.354,2.288,2.315,2.35,2.289,2.327,2.391,2.313,2.303,2.35,2.35,2.328,2.296,2.303,2.318,2.281,2.337,2.34,2.356,2.444,2.318,2.321,2.437,2.337,2.306,2.329,2.348,2.314,2.311,2.311,2.471,2.332,2.315,2.316,2.33,2.463,2.308,2.32,2.402,2.455,2.323,2.315,2.36,2.427,2.413,2.332,2.413,2.327,2.319,2.313,2.438,2.496,2.43,2.354,2.36,2.421,2.423,2.485,2.338,2.333,2.35,2.302,2.471,2.302,2.431,2.46,2.337,2.278,2.343,2.437,2.461,2.329,2.369,2.516,2.456,2.434,2.498,2.322,2.506,2.351,2.331,2.426,2.297,2.297,2.439,2.48,2.398,2.39,2.217,2.354,2.264,2.269,2.384,2.266,2.32,2.371,2.299,2.436,2.263,2.434,2.294,2.305,2.312,2.396,2.346,2.319,2.326,2.406,2.358,2.448,2.465,2.407,2.426,2.425,2.366,2.356,2.38,2.48,2.458,2.441,2.484,2.418,2.405,2.437,2.456,2.502,2.397,2.57,2.338,2.542,2.503,2.42,2.424,2.541,2.449,2.428,2.498,2.48,2.412,2.447,2.432,2.482,2.469,2.594,2.449,2.481,2.497,2.527,2.521,2.491,2.457,2.453,2.427,2.603,2.54,2.55,2.547,2.463,2.538,2.535,2.6,2.606],"r":[-5.498,-7.873,-6.3,-5.739,-4.92,-2.815,-4.754,-5.402,-6.013,-4.198,-7.187,-3.827,-6.376,-5.429,-4.545,-6.873,-4.139,-6.328,-5.222,-2.818,-3.304,-3.687,-4.207,-5.347,-2.753,-6.598,-4.544,-3.267,-6.193,-6.171,-9.279,-3.876,-2.387,-6.334,-2.066,-4.127,-3.717,-4.879,-3.483,-5.553,-3.293,-5.268,-5.304,-6.58,-4.297,-2.653,-5.883,-2.895,-4.999,-6.767,-4.635,-4.036,-5.376,-5.941,-6.473,-5.5,-2.747,-4.738,-7.039,-7.8,-6.511,-5.052,-3.507,-4.162,-2.835,-6.486,-3.17,-6.275,-2.911,-4.261,-5.463,-3.548,-4.782,-3.944,-5.773,-3.523,-7.372,-3.129,-5.829,-3.119,-1.948,-8.272,-3.3,-2.546,-1.867,-5.844,-5.439,-0.7071,-1.457,-1.809,-4.968,-0.8691,-1.123,-1.678,-4.917,-4.456,-2.228,-5.606,-4.676,-6.554,-2.673,-3.239,-2.656,-2.303,-2.671,-2.895,-6.022,-3.725,-4.445,-6.189,-3.974,-2.394,-3.216,-3.253,-3.564,-2.449,-4.131,-2.862,-2.257,-2.137,-0.7419,-2.253,-1.619,-2.983,-3.533,-1.92,-2.216,-2.525,-2.077,-1.661,-2.572,-2.021,-1.794,-1.51,-2.19,-1.553,-1.221,-0.7015,-0.7935,-0.4328,-1.748,-0.6973,-1.066,-2.653,-3.029,-16.38,-0.1924,-2.05,-0.1933,-2.421,-1.767,-3.523,-1.559,-0.9379,-0.1382,-1.236,-0.9445,-1.009,-1.914,-3.966,-2.594,-2.465,-3.216,-2.028,-2.146,-4.805,-0.09664,-1.573,-2.741,-2.43,-1.982,-2.712,-1.56,-2.04,-2.622,-1.948,-1.294,-1.851,-2.024,-1.831,-0.6184,-2.291,-2.484,-1.947,-2.011,-1.878,-1.421,0.1073,-2.573,-2.472,-0.477,-1.86,-1.866,-1.837,-1.873,-2.036,-2.669,-0.7068,-0.8434,-2.393,-1.864,-2.13,-2.509,-20.5,-2.834,-1.921,-1.799,-2.617,-1.889,-2.571,-2.403,-2.04,-2.932,-2.603,-1.989,-3.056,-3.919,-3.91,-2.592,-3.111,-2.676,-4.2,-3.011,-2.604,-2.566,-2.039,-2.887,-2.534,-2.794,-2.294,-2.668,-3.069,-2.909,-2.094,-3.321,-2.521,-3.105,-3.097,-3.269,-2.748,-1.882,-3.538,-2.587,-2.453,-2.371,-2.403,-2.674,-2.978,-2.227,-2.876,-2.103,-1.719,-3.283,-2.489,-3.087,-3.286,-2.678,-0.2651,-1.895,-2.345,-1.349,-0.3343,-1.632,-2.295,-3.592,-0.6118,-0.7964,-0.2162,-3.292,-2.836,-2.073,-2.666,-0.4579,-4.811,-3.751,-5.133,-5.011,-0.2559,-0.247,-0.1515,-0.2969,-1.148,-1.643,-3.129,-5.304,-5.13,-5.921,-5.744,-3.253,-5.228,-5.586,-7.348,-3.244,-4.887,-4.058,-4.738,-7.487,-5.05,-4.34,-4.545,-7.633,-4.093,-2.151,-3.17,-2.61,-2.917,-2.839,-2.689,-2.338,-4.065,-3.267,-2.285,-0.01661,-0.3716,-1.02,-3.576,-2.977,-3.285,-4.525,-6.429,-1.971,-3.16,0.06174,0.02296,-0.219,-0.6579,-0.0533,-1.281,-1.615,-0.1972,-0.8114,-1.887,-1.879,-3.102,-3.349,-2.988,-0.7092,-0.6005,-5.765,-1.363,-4.934,-7.173,-3.678,-7.663,-7.053,-6.261,-7.454,-6.188,-6.423,-6.373,-6.155,-5.535,-0.5319,-0.6164,-5.299,-1.797,0.1078,-4.757,-0.02464,-4.113,-4.646,-4.851,-3.379,-2.811,-5.106,-4.005,-2.927,-4.882,-6.965,-4.713,-4.842,-3.383,-5.121,-5.216,-1.283,-1.204,-3.592,-3.56,0.1621,-1.073,-1.945,-2.627,-2.159,-1.521,-2.862,-2.181,-1.129,-1.767,0.046,-0.8655,-1.621,-0.0888,-0.2199,-1.35,-2.121,-0.9225,-0.9107,-0.8955,-5.055,-3.734,-0.8006,-0.6969,-3.689,-3.522,-2.503,-1.751,-0.9493,-5.096,-1.352,-1.188,-5.418,-3.049,-6.129,-4.514,-4.282,-7.167,-5.831,-5.405,-5.215,0.5988,-0.6858,-1.551,-1.673,-4.784,-5.37,-2.517,-1.555,-5.923,-5.618,-0.9608,-0.897,-0.2189,-0.9734,-5.426,-0.7982,-5.629,-5.026,-3.047,-1.819,-0.914,-0.06056,-0.7792,0.03059,-0.8897,-5.499,-1.904,-3.119,-3.617,-4.431,-3.246,-0.8462,-3.342,-2.374,-3.747,-2.722,-3.623,-2.135,-2.957,-3.554,-4.284,-3.997,-3.879,-3.979,-1.736,-3.766,-4.426,-4.537,-3.796,-4.091,-3.49,-4.119,-4.207,-4.225,-4.695,-6.473,-5.602,-5.567,-5.065,-4.541,-5.013,-5.424,-4.829,-4.761,-3.76,-5.199,0.09011,-6.547,-5.707,-2.982,-4.206,-5.36,-3.473,-4.902,-3.742,-2.774,-3.445,-8.482,-4.713,-3.889,-5.236,-12.5,-10.55,-12.33,-12.58,-10.41,-11.17,-10.1,-14.3,-9.631,-11.67,-11.28,-10.16,-12.76,-7.354,-11.67,-8.431,-10.99,-9.754,-5.862,-8.658,-10.18,-5.811,-8.042,-11.47,-10.31,-9.676,-8.373,-8.737,-7.893,-7.333,-13.46,-11.03,-8.093,-11.23,-7.35,-8.69,-6.063,-5.924,-2.899,-10.56,-6.895,-3.605,-6.857,-9.732,-8.099,-2.937,-11.16,-7.966,-7.131,-7.872,-5.88,-6.973,-8.058,-4.496,-6.602,-5.745,-3.438,-3.663,-5.001,-5.803,-4.473,-4.382,-4.177,-1.976,-5.245,-6.683,-7.164,-6.796,-8.764,-2.353,-6.366,-7.63,-8.167,-8.345,-4.551,-2.737,-8.596,-2.429,-0.837,-2.77,-6.809,-6.583,-5.492,-6.659,-9.256,-4.053,-5.564,-3.579,-3.681,-6.567,-6.624,-14.35,-4.478,-10.39,-5.59,-8.846,-5.519,-5.292,-3.645,-5.576,-0.1906,-5.846,-3.558,-3.878,-5.866,-4.259,-0.3526,-2.806,-5.328,-3.917,-4.212,-5.797,-6.867,-6.387,-9.83,-5.749,-6.406,-6.855,-4.332,-6.537,-6.876,-3.7,-1.289,-6.073,-4.208,-2.671,-5.864,-8.863,-6.829,-2.745,-5.862,-3.643,-5.458,-5.295,-5.776,-2.747,-4.425,-7.951,-13.51,-6.338,-4.973,-6.225,-4.816,-5.254,-7.753,-4.914,-5.291,-4.468,-4.215,-3.687,-4.532,-4.375,-4.195,-4.159,-3.916,-4.011,-5.366,-4.62,-4.024,-2.071,-3.359,-4.255,-4.302,-3.753,-4.92,-4.793,-2.044,-3.503,-3.376,-3.154,-2.801,-4.72,-4.967,-5.71,-5.501,-3.573,-5.378,-4.703,-4.994,-4.843,-5.571,-7.356,-6.937,-6.898,-3.984,-3.603,-3.885,-3.799,-2.291,-2.141,0.5384,-0.8105,-2.166,-2.409,-1.883,-2.666,-2.812,-2.558,-2.471,-1.968,-1.824,-1.893,-2.236,-1.859,-1.891,-1.912,-2.04,-1.811,-1.754,-1.86,-1.911,-1.734,-2.041,-1.96,-1.906,-1.923,-1.952,-1.805,-1.824,-1.809,-1.786,-2.008,-2.088,-2.001,-1.886,-3.497,-3.675,-2.751,-2.54,-2.018,-2.203,-2.234,-2.488,-1.821,-2.014,-2.987,-2.254,-2.316,-2.972,-3.12,-2.71,-2.432,-4.512,-4.838,-4.138,-4.147,-4.225,-5.062,-4.077,-6.033,-6.359,-5.79,-6.684,-8.556,-9.407,-9.024,-7.889,-5.497,-5.217,-4.921,-5.461,-5.597,-4.956,-5.219,-3.198,-1.856,-2.042,-1.771,-1.984,-1.846,-1.851,-1.993,-1.646,-2.051,-1.9,-1.698,-3.27,-1.842,-1.762,-0.7494,-2.053,-1.884,-2.268,-1.771,-2.142,-1.926,-1.743,-2.101,-2.622,-1.828,-1.731,-1.917,-1.926,-1.801,-1.779,-1.801,-2.077,-1.762,-1.786,-3.069,-5.957,-1.908,-2.103,-2.03,-1.818,-1.822,-2.467,-2.067,-1.93,-2.23,-1.909,-4.14,-0.006964,-2.1,-2.178,-1.75,-2.012,-1.918,-2.018,-1.985,-2.095,-4.669,-1.837,-1.851,-1.779,-1.854,-1.909,-1.849,-1.822,-2.221,-7.419,-7.298,-3.824,-2.9,-4.9,-3.685,-7.516,-3.688,-1.92,-2.291,-1.86,-1.908,-1.938,-1.828,-3.568,-1.985,-3.774,-1.29,-2.258,-1.787,-2.728,-1.711,-1.993,-1.829,-1.868,-1.997,-1.996,-5.346,-3.387,-4.021,-2.244,0.6093,-2.118,-3.625,-3.098,-1.833,-4.29,-2.567,-1.799,-0.8267,-5.961,-1.827,-2.017,-1.867,-1.805,-1.929,-1.98,-2.029,-1.725,-2.892,-1.923,-2.069,-2.03,-1.946,-1.859,-1.771,-2.026,-1.711,-1.795,-1.935,-1.933,-2.195,-1.758,-1.966,-1.859,-1.848,-1.358,-1.962,-1.996,-2.596,-3.209,-5.019,-4.615,-5.746,-3.081,-3.973,-3.327,-4.002,-2.869,-2.784,-1.887,-1.726,-4.565,-1.786,-1.119,-1.812,-2.175,-1.815,-0.281,-2.725,-2.882,-2.716,-2.775,-2.634,-2.251,-3.606,-4.222,-3.856,-4.052,-3.914,-4.146,-4.914,-6.844,-5.836,-6.727,-6.38,-6.027,-6.443,-6.706,-4.687,-5.355,-6.11,-5.424,-7.071,-7.661,-7.597,-5.499,-7.069,-4.665,-5.651,-4.513,-3.041,-2.795,-3.376,-1.994,-2.501,-1.784,0.7089,-3.295,-3.094,-3.039,-1.686,-1.801,-1.305,-1.887,-2.413,-1.983,-1.83,-5.215,-1.912,-0.733,-2.056,-1.985,-1.883,-1.72,-1.982,-1.84,-2.225,-1.789,-2.001,-1.875,-2.155,-1.797,-1.893,-1.942,-3.028,-1.885,-2.185,-1.753,-1.635,-1.772,-1.546,-1.856,-1.817,-2.649,-1.792,-2.356,-1.749,-1.992,-2.054],"g":[0.0,153.2,157.8,147.6,139.5,129.6,122.6,121.4,113.8,95.24,79.74,87.41,68.59,58.18,58.85,57.31,54.93,53.68,44.0,45.12,83.69,72.16,63.91,60.91,60.35,56.04,54.79,49.23,40.85,38.77,57.72,56.02,47.2,45.71,41.08,39.73,35.19,36.76,44.27,37.89,35.28,36.93,34.34,31.43,32.97,36.79,33.36,41.39,34.12,30.69,35.55,32.88,34.67,32.51,32.91,37.26,37.34,33.67,28.97,31.38,32.64,29.2,33.75,36.88,36.46,32.1,29.29,35.01,39.15,24.22,33.71,27.56,31.96,36.34,36.2,30.0,28.75,34.16,32.77,35.91,28.9,25.85,24.95,27.78,30.96,31.79,25.92,32.92,28.85,27.83,27.43,34.26,40.15,32.24,29.02,32.52,32.5,25.26,25.82,24.92,30.82,27.4,23.67,45.01,33.06,27.18,28.82,24.96,29.22,26.84,40.52,28.9,29.02,25.71,31.12,30.99,28.22,34.51,34.18,38.4,28.39,28.62,34.34,25.03,27.46,31.18,34.16,29.17,31.04,32.46,29.28,30.04,23.58,30.27,26.35,35.45,33.29,31.61,32.95,32.02,30.23,30.13,26.37,28.3,26.27,30.36,33.07,27.97,29.15,29.42,29.08,30.61,29.99,28.33,27.6,25.18,22.68,31.76,29.53,27.31,30.17,33.53,27.37,36.2,25.51,28.76,25.54,29.47,24.6,32.19,26.11,27.67,26.8,23.4,24.13,25.01,30.69,28.14,23.65,30.12,21.15,28.86,35.04,39.35,38.79,22.32,25.39,30.76,31.81,31.69,24.62,23.86,27.58,29.29,30.14,29.71,26.46,28.82,33.4,28.29,33.62,26.86,30.63,29.55,21.93,23.58,26.87,23.38,29.41,27.06,20.98,25.43,29.19,24.81,23.19,29.42,35.48,29.01,37.45,40.44,25.92,27.96,28.81,22.98,27.67,26.43,26.1,37.46,33.11,26.48,26.64,35.89,25.53,29.46,22.19,25.17,27.63,25.06,26.43,22.65,25.03,30.37,34.48,31.92,26.77,28.85,20.51,26.49,19.72,27.72,24.18,35.73,31.73,25.46,18.83,38.46,30.34,25.7,28.39,20.47,25.56,20.34,22.01,19.17,23.47,27.26,30.78,21.01,21.57,25.07,21.33,21.99,22.05,22.99,22.02,30.16,24.92,25.53,28.59,20.42,23.08,38.94,22.5,24.34,28.12,27.02,31.67,26.23,26.33,31.89,24.68,25.28,29.55,23.88,25.76,23.27,28.64,24.95,24.56,31.2,24.95,26.79,27.4,27.87,21.94,26.7,31.01,23.57,22.0,21.07,26.84,28.13,20.32,31.17,16.61,32.86,29.31,23.67,25.49,26.65,21.22,22.8,23.92,23.88,24.13,25.19,28.82,24.08,26.8,21.21,25.52,27.6,25.82,22.87,28.36,24.99,24.37,22.43,27.03,21.03,25.33,18.21,23.15,28.68,23.08,20.5,33.34,22.46,22.37,21.17,31.34,26.14,25.1,26.84,19.2,28.05,33.85,21.57,17.02,22.78,20.6,22.88,26.9,27.24,18.69,26.31,24.15,27.1,20.68,20.02,24.61,25.57,16.45,22.39,19.62,25.13,23.25,22.27,32.02,27.53,24.03,25.97,25.04,24.54,21.34,25.43,24.25,20.93,31.48,21.92,26.31,17.3,17.7,25.97,25.98,23.81,19.67,29.41,24.59,21.99,17.44,22.7,17.38,20.19,17.94,22.11,26.23,22.59,25.63,23.34,16.04,23.35,20.22,20.99,21.01,22.39,20.21,17.81,23.75,18.59,24.45,17.02,23.15,26.12,20.16,23.24,19.97,25.83,20.24,23.49,18.2,19.75,31.18,20.56,26.2,19.62,23.93,22.89,21.61,18.89,21.15,19.05,23.49,23.33,21.32,18.73,22.42,17.91,18.4,21.9,22.45,20.87,24.0,18.66,20.61,19.71,21.14,23.68,25.87,26.37,31.91,21.99,20.96,20.17,18.52,18.7,21.53,20.7,24.12,20.44,22.64,18.09,17.47,21.08,19.9,21.4,20.46,18.96,17.3,22.1,25.04,20.97,19.52,19.28,16.59,22.39,20.52,17.59,25.85,18.7,22.01,28.02,20.99,20.92,24.68,17.86,20.92,20.95,21.56,16.74,20.95,20.9,24.75,24.31,22.82,23.06,22.52,21.49,17.39,21.27,25.72,15.56,18.34,28.39,16.12,24.37,29.34,23.61,21.05,25.9,18.98,20.93,25.76,25.85,24.66,24.02,24.48,33.8,27.12,26.78,24.23,24.69,19.75,27.14,21.86,20.16,25.78,20.65,28.03,23.83,30.31,21.51,30.47,25.65,32.9,28.26,34.66,21.26,37.29,28.07,24.69,30.01,30.29,28.82,27.97,32.27,23.87,22.47,21.53,19.39,33.05,24.36,31.09,34.84,28.29,30.71,27.43,19.86,26.33,27.75,23.45,29.23,20.92,25.63,31.27,29.29,33.88,31.21,26.93,25.46,26.28,37.34,33.36,31.02,28.93,41.5,22.96,34.94,29.7,33.85,32.9,27.37,26.48,30.35,27.36,40.06,34.46,30.74,36.31,30.89,26.52,29.72,34.85,38.83,43.91,37.91,28.08,31.62,46.33,25.67,32.74,33.7,32.2,31.95,31.03,39.38,39.76,47.89,38.08,38.77,40.09,34.06,33.44,32.78,40.2,35.03,31.19,31.43,27.79,28.42,31.14,34.11,38.29,44.67,35.88,31.68,54.91,35.63,36.4,43.72,41.65,45.08,45.38,23.81,40.49,45.66,32.0,36.19,42.86,35.9,36.43,46.71,34.02,43.9,31.45,40.28,42.99,35.8,27.84,39.09,39.39,39.24,45.54,34.82,41.17,40.46,22.72,29.2,26.93,45.98,31.25,33.53,42.26,37.26,25.36,34.84,47.43,42.62,32.75,52.71,31.68,39.83,26.82,45.05,49.15,35.11,37.65,33.61,30.98,31.97,36.41,36.17,41.06,34.83,55.17,32.55,36.8,44.31,31.47,39.73,34.82,47.74,48.76,52.88,33.74,36.63,55.89,25.46,32.45,35.55,35.62,30.53,33.94,33.38,37.87,31.38,35.01,32.07,41.41,37.1,32.58,39.43,39.85,37.66,33.15,27.19,37.72,38.61,34.53,35.26,40.4,31.82,34.65,47.28,44.9,30.11,40.67,37.05,32.69,40.51,38.12,30.92,38.96,32.72,50.85,29.62,48.44,35.95,30.53,32.95,34.75,36.89,33.17,38.43,39.61,39.1,46.56,44.83,27.87,32.35,28.71,37.06,33.25,38.06,32.52,36.72,26.69,41.78,36.52,33.63,37.16,38.5,28.92,37.83,26.88,35.17,36.49,27.22,31.57,32.04,32.57,25.95,42.9,33.96,29.21,37.99,28.56,45.31,35.87,31.87,24.42,35.05,32.5,35.31,35.48,36.53,22.76,40.24,27.67,30.52,26.03,37.06,28.77,27.6,37.6,35.82,26.72,41.18,29.98,31.55,32.47,30.4,42.83,31.83,26.56,32.64,36.4,31.24,25.76,31.71,33.93,35.81,29.26,30.5,31.04,29.52,26.83,30.83,40.6,36.76,41.23,32.27,33.38,32.84,37.86,34.58,39.73,24.88,23.82,32.21,32.26,36.45,25.22,30.29,27.29,34.36,35.37,30.17,31.12,25.75,32.92,36.52,30.13,21.39,30.12,32.57,41.54,48.13,40.87,29.47,27.02,30.09,23.51,22.83,31.01,32.37,35.14,22.79,19.72,31.22,25.92,34.65,32.8,29.82,24.08,33.61,31.59,29.16,33.86,31.8,24.14,31.41,29.58,24.23,28.45,26.71,23.01,33.23,32.41,28.14,32.38,25.93,32.74,31.12,25.07,38.76,26.87,23.9,28.72,30.51,36.54,19.79,22.5,22.99,27.26,37.2,29.95,18.24,25.43,23.46,22.64,26.61,25.06,28.09,24.19,21.4,27.14,26.94,22.66,24.17,29.06,21.3,29.39,26.98,28.84,22.21,22.85,27.48,20.31,23.76,32.37,22.2,21.74,26.36,30.06,22.91,25.01,19.48,24.74,27.65,23.22,28.0,29.92,24.77,27.34,27.23,23.77,25.52,27.3,25.78,30.16,26.4,23.15,26.15,27.09,23.94,26.27,27.87,27.01,30.7,32.04,22.27,30.87,30.17,29.16,26.54,27.92,25.2,23.8,21.93,32.57,34.31,28.93,26.65,31.22,27.04,32.45,32.17,34.89,25.2,39.68,34.05,27.71,31.34,24.61,32.77,25.47,27.6,34.45,32.14,31.66,32.16,17.97,23.08,26.24,24.28,30.12,24.64,28.02,25.41]},"2026":{"z":[0.0,2.475,2.462,2.448,2.422,2.415,2.643,2.413,2.619,2.606,2.441,2.579,2.575,2.468,2.414,2.552,2.564,2.536,2.558,2.531,2.552,2.507,2.508,2.562,2.561,2.565,2.655,2.493,2.549,2.575,2.667,2.541,2.674,2.68,2.68,2.684,2.572,2.574,2.705,2.576,2.586,2.634,2.714,2.703,2.642,2.704,2.707,2.57,2.687,2.729,2.396,2.576,2.729,2.581,2.54,2.629,2.694,2.725,2.702,2.698,2.745,2.702,2.594,2.748,2.62,2.687,2.706,2.614,2.739,2.757,2.699,2.721,2.765,2.765,2.672,2.738,2.765,2.781,2.682,2.626,2.769,2.427,2.787,2.737,2.636,2.746,2.79,2.789,2.791,2.722,2.677,2.733,2.652,2.776,2.715,2.806,2.81,2.83,2.737,2.811,2.761,2.826,2.828,2.767,2.844,2.679,2.79,2.817,2.684,2.738,2.773,2.745,2.797,2.833,2.696,2.478,2.876,2.766,2.881,2.78,2.777,2.811,2.84,2.698,2.663,2.85,2.78,2.704,2.814,2.78,2.707,2.864,2.787,2.664,2.712,2.702,2.723,2.697,2.71,2.816,2.9,2.71,2.895,2.641,2.815,2.717,2.857,2.787,2.886,2.422,2.89,2.587,2.715,2.715,2.856,2.67,2.645,2.855,2.883,2.779,2.649,2.86,2.865,2.882,2.863,2.82,2.888,2.897,2.601,2.859,2.88,2.725,2.863,2.826,2.84,2.86,2.621,2.696,2.734,2.785,2.711,2.842,2.737,2.881,2.789,2.785,2.739,2.877,2.492,2.717,2.729,2.52,2.888,2.804,2.873,2.639,2.69,2.65,2.656,2.36,2.658,2.643,2.892,2.855,2.635,2.892,2.892,2.874,2.833,2.79,2.468,2.738,2.626,2.501,2.817,2.868,2.844,2.481,2.86,2.716,2.605,2.862,2.673,2.737,2.506,2.674,2.663,2.734,2.641,2.511,2.872,2.504,2.732,2.73,2.617,2.717,2.831,2.844,2.883,2.661,2.611,2.851,2.788,2.724,2.849,2.848,2.724,2.654,2.607,2.809,2.731,2.845,2.627,2.525,2.706,2.66,2.451,2.874,2.874,2.661,2.827,2.825,2.872,2.543,2.875,2.586,2.628,2.626,2.451,2.412,2.793,2.623,2.658,2.802,2.536,2.655,2.503,2.834,2.663,2.656,2.832,2.605,2.836,2.805,2.733,2.889,2.553,2.84,2.73,2.637,2.679,2.858,2.83,2.591,2.682,2.604,2.863,2.504,2.874,2.538,2.59,2.706,2.704,2.602,2.882,2.676,2.625,2.916,2.64,2.829,2.639,2.695,2.721,2.653,2.599,2.554,2.673,2.541,2.757,2.525,2.633,2.685,2.706,2.839,2.727,2.589,2.754,2.582,2.759,2.701,2.528,2.656,2.765,2.707,2.507,2.677,2.738,2.603,2.755,2.729,2.74,2.691,2.788,2.611,2.578,2.798,2.741,2.814,2.735,2.715,2.812,2.809,2.73,2.751,2.814,2.812,2.986,2.786,2.754,2.753,2.759,2.995,2.548,2.64,2.762,2.657,2.822,2.825,2.726,2.829,2.63,2.774,2.832,2.593,2.753,2.658,2.784,2.663,2.724,2.807,2.619,2.625,2.629,2.64,2.612,2.844,2.806,2.733,2.751,2.752,2.795,2.68,2.851,2.856,2.77,2.765,2.865,2.751,2.868,2.867,2.634,2.868,2.83,2.836,2.805,2.811,2.658,2.823,2.69,2.746,2.795,2.717,2.692,2.796,2.874,2.75,2.815,2.875,2.818,2.854,2.883,2.68,2.797,2.797,2.686,2.778,2.86,2.698,2.832,2.831,2.733,2.664,2.818,2.655,2.839,2.767,2.712,2.66,2.736,2.717,2.889,2.893,2.838,2.806,2.899,2.699,2.821,2.823,2.862,2.843,2.669,2.738,2.676,2.774,2.699,2.844,2.703,2.635,2.878,2.883,2.832,2.852,2.85,2.775,2.885,2.835,2.894,2.831,2.666,2.825,2.844,2.845,2.824,2.881,2.84,2.676,2.735,2.879,2.785,2.714,2.824,2.838,2.882,2.888,2.706,2.891,2.893,2.894,2.84,2.747,2.884,2.794,2.881,2.758,2.694,2.696,2.788,2.674,2.833,2.838,2.814,2.723,2.865,2.732,2.776,2.699,2.894,2.774,2.863,2.725,2.859,2.851,2.848,2.79,2.784,2.759,2.834,2.712,2.846,2.694,2.764,2.757,2.615,2.727,2.757,2.702,2.756,2.708,2.661,2.756,2.725,2.814,2.75,2.788,2.742,2.706,2.748,2.628,2.781,2.689,2.705,2.668,2.768,2.747,2.776,2.741,2.609,2.622,2.687,2.67,2.718,2.63,2.652,2.737,2.659,2.613,2.644,2.719,2.646,2.645,2.648,2.638,2.653,2.663,2.593,2.583,2.66,2.72,2.529,2.59,2.673,2.679,2.623,2.668,2.578,2.544,2.572,2.541,2.584,2.509,2.563,2.706,2.668,2.564,2.52,2.564,2.514,2.583,2.546,2.546,2.503,2.62,2.6,2.605,2.552,2.491,2.594,2.539,2.516,2.536,2.583,2.546,2.573,2.665,2.503,2.556,2.647,2.541,2.566,2.673,2.528,2.567,2.671,2.578,2.685,2.632,2.705,2.586,2.567,2.676,2.52,2.558,2.55,2.576,2.572,2.583,2.692,2.599,2.593,2.683,2.533,2.528,2.694,2.607,2.66,2.6,2.727,2.602,2.539,2.654,2.563,2.535,2.665,2.623,2.536,2.59,2.622,2.686,2.667,2.629,2.568,2.624,2.661,2.642,2.62,2.642,2.647,2.583,2.613,2.58,2.693,2.71,2.609,2.607,2.661,2.601,2.747,2.696,2.587,2.696,2.6,2.787,2.704,2.707,2.759,2.675,2.655,2.689,2.654,2.677,2.633,2.718,2.697,2.619,2.765,2.787,2.741,2.702,2.668,2.67,2.689,2.66,2.569,2.72,2.68,2.775,2.639,2.652,2.714,2.795,2.686,2.727,2.795,2.8,2.734,2.698,2.708,2.8,2.765,2.79,2.704,2.628,2.687,2.698,2.73,2.758,2.794,2.753,2.726,2.715,2.709,2.73,2.741,2.684,2.8,2.715,2.674,2.672,2.713,2.716,2.776,2.734,2.707,2.703,2.718,2.804,2.806,2.747,2.675,2.808,2.812,2.798,2.683,2.678,2.809,2.659,2.742,2.695,2.839,2.788,2.793,2.856,2.714,2.779,2.676,2.692,2.726,2.746,2.753,2.751,2.847,2.713,2.735,2.745,2.746,2.762,2.729,2.686,2.826,2.749,2.744,2.887,2.772,2.714,2.731,2.784,2.779,2.783,2.881,2.747,2.761,2.768,2.804,2.858,2.755,2.793,2.763,2.829,2.78,2.814,2.814,2.832,2.841,2.788,2.816,2.858,2.841,2.764,2.826,2.811,2.878,2.871,2.792,2.883,2.833,2.9,2.855,2.843,2.792,2.827,2.819,2.83,2.861,2.853,2.919,2.832,2.852,2.872,2.938,2.938,2.95,2.854,2.892,2.873,2.933,2.878,2.854,2.919,2.86,2.845,2.891,2.91,2.898,2.925,2.865,2.853,2.895,2.879,2.894,2.946,2.95,2.946,2.906,2.857,2.893,2.86,2.847,2.852,2.955,2.94,2.965,2.966,2.97,2.908,2.911,2.883,2.93,2.895,2.963,2.893,2.893,2.965,2.906,2.973,2.992,2.946,2.996,2.907,2.971,2.909,2.964,2.96,2.981,2.99,2.967,2.934,2.961,2.912,2.971,2.999,2.941,2.972,2.931,2.948,2.984,2.959,2.976,2.994,2.955,2.945,2.975,2.958,3.01,2.948,2.943,2.984,3.029,2.992,2.959,3.003,3.046,3.023,3.011,2.966,2.997,2.967,3.034,2.969,2.971,2.994,2.969,2.969,2.961,2.967,2.971,3.051,2.982,2.978,2.984,2.946,2.949,2.959,2.973,2.98,2.977,3.023,3.04,2.982,2.994,2.997,3.031,3.076,3.037,3.044,3.054,2.999,2.985,2.977,2.983,3.001,3.005,3.02,3.009,3.007,3.01,3.085,3.069,3.053,3.027,3.096,3.055,3.096,3.115,3.053,3.028,3.048,3.021,3.028,3.065,3.014,3.012,3.065,3.019,3.056,3.097,3.02,3.006,3.095,3.011,3.012,3.009,3.013,3.031,2.999,3.025,3.056,3.02,3.02,3.015,3.014,3.025,3.005,3.008,3.013,3.031,3.067,3.006,3.047,3.073,3.076,3.005,3.042,3.067,3.01,3.024,3.004,3.004,2.978,2.992,3.025],"r":[-4.151,-6.197,-3.703,-4.306,-4.968,-4.424,-5.421,-4.819,-3.72,-4.526,-4.522,-4.929,-5.777,-5.071,-3.795,-5.472,-5.498,-3.467,-4.346,-5.783,-5.03,-6.648,-4.578,-4.717,-3.61,-6.014,-4.971,-5.368,-4.382,-3.127,-5.993,-5.173,-5.278,-4.877,-3.907,-4.18,-3.819,-5.076,-4.592,-4.666,-3.062,-5.168,-5.733,-3.028,-4.716,-4.089,-5.01,-6.384,-5.361,-4.721,-2.831,-1.445,-3.516,-5.176,-2.347,-2.435,-2.418,-2.008,-4.52,-2.683,-5.53,-3.284,-2.309,-5.089,-6.369,-4.103,-4.055,-3.387,-4.168,-5.744,-6.717,-4.681,-5.283,-3.457,-4.425,-4.606,-6.157,-1.23,-5.706,-4.687,-5.597,-5.086,-3.282,-4.825,-3.319,-6.741,-4.497,-4.116,-4.839,-8.073,-3.642,-4.511,-1.877,-2.12,-5.548,-5.221,-6.22,-4.892,-5.946,-4.215,-5.847,-4.499,-2.564,-5.116,-3.489,-2.204,-5.674,-1.615,-6.059,-4.565,-5.149,-1.12,-5.658,-4.522,-1.962,-3.216,-6.039,-3.655,-2.396,-0.2873,-3.683,-1.719,-4.571,-3.205,-4.55,-3.295,-3.32,-3.804,-4.125,-6.007,-4.067,-1.559,-5.774,-3.731,-4.644,-3.785,-4.172,1.362,-2.027,-6.092,-2.245,-1.183,-0.8739,-5.205,-4.901,-3.989,-3.992,-5.666,-2.992,-2.642,-2.572,-1.771,-4.128,-3.628,-4.049,-3.665,-4.377,-2.34,-6.53,-1.458,-4.496,-2.991,-1.381,-2.374,-5.14,-2.542,-3.981,-5.127,-5.847,-1.986,-4.922,-2.863,-6.361,-2.534,-2.617,-3.154,-3.735,-2.038,-3.605,-5.034,-4.581,-3.93,-5.771,-2.902,-3.934,-1.88,-1.551,-1.584,-1.18,-0.3767,-2.475,-1.391,-2.158,-1.863,-2.528,-2.747,-1.863,-1.9,-1.941,0.924,-3.304,-3.458,-1.884,-1.829,-1.639,-1.872,-0.05959,-3.077,-1.964,-2.97,-2.574,-3.424,-2.332,-1.664,0.2359,-3.002,-2.284,-0.6868,-0.5133,-1.22,-1.637,-1.693,-1.191,-0.9402,-6.294,-0.3338,-6.475,-6.118,-6.246,-6.018,-1.544,-0.5851,-3.724,-0.2239,-0.3407,-1.181,-1.471,-1.93,-0.9077,-0.6284,-1.044,-0.4838,-0.3,-0.1673,-0.4729,-0.3914,-0.4659,-0.9262,-0.8515,-2.063,-0.405,-0.939,-1.409,-1.711,-1.216,-1.754,-1.577,-2.628,-2.047,-1.776,-1.001,-1.206,-2.029,-1.77,-1.311,-0.648,-1.578,-0.8545,-1.275,-1.115,-1.463,-1.305,-0.6537,-0.2273,-0.7014,-0.1737,-0.5919,-0.8458,0.5068,-0.6956,-1.406,-0.848,-0.118,-1.142,-1.231,-1.645,-3.175,-0.1327,-2.475,-1.484,-1.084,-1.434,-2.379,0.1819,-0.1878,0.003498,-0.3721,-1.541,0.3167,-3.669,-5.333,-4.418,-2.336,-1.445,0.4036,-3.534,-1.198,-0.573,-1.168,0.2003,-1.378,-0.9104,-0.9528,1.639,-0.3291,0.932,-0.8721,1.122,1.042,1.428,-3.457,-2.344,-0.5542,-0.4044,-3.496,-1.504,-1.61,-4.689,-3.334,0.3565,-1.035,0.3752,-1.956,-3.641,-5.652,-3.308,-1.622,-1.755,-2.125,-2.382,-1.667,1.358,-0.1524,-0.6329,-1.348,-1.025,-1.011,1.421,1.559,0.7249,1.104,-0.8832,-0.9355,-0.9154,-0.915,-1.073,-0.5842,-1.747,-0.006565,-0.894,-0.9518,1.001,-1.001,-0.9284,1.481,-2.367,-2.195,1.538,1.547,1.263,-2.89,-3.251,-2.75,-8.286,-4.109,1.51,0.9287,1.316,-2.796,-1.717,-1.727,0.5867,0.5013,1.422,-1.024,1.512,1.176,-0.8861,-0.9091,-0.9472,-0.9031,1.545,-0.9086,-1.496,-1.012,0.3724,-1.2,1.268,1.466,1.424,0.6282,-1.412,0.7741,0.9599,-2.559,-1.398,-0.9029,-1.479,0.6628,-2.114,-1.621,-1.558,-1.55,1.449,-1.037,-1.896,-1.34,-1.253,-1.587,-3.136,-5.539,-1.413,-1.484,-1.04,-0.9557,1.156,1.278,-1.789,-0.77,-2.413,-3.58,-0.9126,-1.453,-1.75,-1.824,-2.065,-3.237,-2.914,-0.4312,-0.901,-0.811,-0.8391,-0.9991,1.284,-0.8941,-1.054,-0.9141,1.766,-0.9151,-0.9531,-0.9123,-0.898,-0.867,-0.9456,1.627,1.419,-0.2172,-0.8346,1.093,-0.6947,1.451,1.538,-0.8967,-0.7913,0.5069,0.9593,-0.9074,0.9855,-0.8922,-0.9409,-0.8496,-2.509,-1.652,-2.055,-1.329,-2.541,-1.591,-3.231,-1.47,-1.017,-1.378,-1.407,-1.903,-2.283,-0.9891,-1.073,-1.311,-1.562,-1.422,-0.9475,-1.691,-1.669,-1.165,-1.159,-1.426,-1.869,-1.729,-0.4722,-0.7419,-1.858,-4.209,-7.177,-9.332,-7.712,-7.95,-7.258,-6.65,-7.066,-7.857,-3.502,-5.959,-8.516,-4.077,-5.112,-6.753,-9.244,-8.936,-5.803,-8.933,-9.475,-4.485,-3.646,-5.142,-3.287,-4.895,-5.291,-3.793,-5.335,-2.36,-5.223,-3.643,-5.768,-5.276,-6.093,-4.921,-2.004,-3.579,-5.632,-2.724,-5.037,-8.328,-9.352,-8.474,-4.386,-4.201,-4.513,-7.465,-4.999,-3.641,-1.3,-1.155,-2.617,-2.391,-1.689,-6.154,-6.703,-4.439,-5.741,-7.454,-0.1973,-2.526,-6.316,-3.362,-3.694,-4.095,-4.14,-5.879,-5.867,-5.308,-5.091,-9.167,-7.358,-3.246,-4.696,-3.66,-3.672,-5.257,-3.582,-7.555,-5.474,-4.126,-2.546,-3.635,-3.951,-4.309,-4.769,-3.891,-5.355,-4.358,-2.748,-1.879,-4.674,-5.38,-3.463,-2.55,-4.322,-7.913,-1.739,-3.33,-3.092,-3.962,-4.602,-3.83,-4.139,-3.813,-3.43,-2.893,-0.7284,-1.422,-0.7184,-0.8438,-4.968,-2.769,-2.336,-3.074,-4.322,-1.68,-1.294,-1.83,0.1938,-2.845,-1.798,-0.9815,-1.358,-1.35,-0.5362,-4.34,-1.207,-2.501,-1.951,-0.6993,-0.4043,0.1486,-1.066,-0.3923,-0.1223,-0.3135,0.1365,-1.703,0.04702,-7.614,-1.243,-2.33,-2.214,-2.67,-0.0786,-1.113,-0.1579,-0.3253,-0.6474,-2.268,0.07236,-0.004028,-1.064,-1.256,-0.4186,-1.792,0.1005,-4.979,-2.656,-2.784,-2.26,-0.1814,-2.265,-0.4957,-0.6981,-0.7005,-1.573,-8.284,-2.46,-2.221,-1.069,-2.779,-2.47,0.2883,-0.378,-0.728,-2.32,-1.839,-0.3794,0.01514,-1.812,-0.1019,-0.02381,0.2256,0.2366,-0.03567,0.02876,-0.3267,0.07093,-1.066,-1.347,-1.506,-0.9152,-1.159,-1.357,-0.97,-0.8711,-0.8921,-0.02193,-0.04227,-1.833,-1.172,-1.468,-0.9916,-0.4331,-1.148,-0.9835,-0.5894,-0.4981,-0.1962,-0.2228,0.2841,-0.2812,-1.936,0.3612,-0.1492,-0.09103,-0.07645,-0.05144,0.4548,0.2172,-0.26,-2.122,-0.2989,-0.2018,0.4094,-7.045,-0.0228,0.3195,0.5905,-0.2561,-0.3989,-0.125,-0.1957,-0.7203,-0.5341,-0.4498,-1.122,-1.485,-1.061,-1.133,-1.232,-0.7376,-1.357,-1.327,-3.186,-1.689,-1.551,-1.548,-1.398,-0.556,-0.3543,-0.564,-1.163,-1.024,-1.316,-5.732,-0.5402,-1.204,-1.096,0.3786,0.2379,-0.1271,-0.4874,0.3261,-0.3842,-0.6509,-0.3383,-0.06912,-0.07667,-0.1965,-0.2348,-0.1267,-0.6427,-0.1983,0.4359,0.3211,-0.1228,-0.1571,-0.2673,-0.3443,0.4449,-0.288,-0.2493,-0.1576,-2.025,-0.9458,-0.5786,0.1548,-0.209,-0.1928,0.2953,0.5923,-2.949,-0.03803,-0.7116,-0.3826,0.7639,0.697,-0.09255,0.5451,0.6327,0.4357,0.2408,0.4682,0.08205,0.3512,0.414,0.2871,1.031,0.4043,-1.208,-1.092,0.9032,0.4901,0.8023,0.8468,0.569,0.313,-1.811,0.2793,-0.03586,0.4502,0.3329,0.3544,0.391,0.792,0.1366,-0.8552,0.3023,0.5291,0.3403,0.3295,0.3554,0.1508,0.7072,0.7406,0.7644,-2.205,-4.684,0.7402,0.8183,0.5452,0.5009,0.2768,0.3969,-0.176,0.7966,-1.019,1.009,0.2413,1.018,-0.2873,0.463,-0.03936,-1.905,-0.4877,-0.8291,0.5777,-0.7975,1.032,0.7394,0.2011,0.004112,0.7097,-2.825,-0.0879,0.7206,0.9465,0.6563,0.7116,0.2746,0.7704,-0.4618,0.6169,0.6663,1.028,-0.4207,0.988,0.3672,0.578,0.6923,-1.714,0.8114,0.7153,0.6783,0.7478,1.014,0.9596,1.018,1.011,0.1936,0.9319,0.7636,0.7412,0.5938,0.05532,-1.97,1.073,0.8238,-0.2827,0.9498,0.8502,0.963,0.6662,0.8985,0.8026,0.9807,0.9058,0.578,1.004,0.7795,0.9805,1.107,0.9267,0.943,0.8953,0.6965,0.7189,-2.167,0.3808,0.9378,0.4542,-6.364,0.2747,1.013,0.2034,0.2417,-2.269,0.6319,0.7182,0.8748,0.6974,0.6349,0.8811,0.8489,0.3635,0.249,0.9995,0.2892,1.024,0.6895,0.6431,1.094,1.021,-1.703,0.9315,-0.6231,0.8604,0.8776,0.6495,1.093,0.8693,1.019,0.3111,0.93,0.9699,1.042,-0.4826,0.8787,0.9879,-1.75,0.7185,0.7401,0.6432,0.7607,0.631,-4.018,0.7462,0.9649,0.9224,1.15,0.8297,0.9241,0.3195,0.4981,-2.19,-2.397,0.9086,0.7204,0.03182,0.8024,0.4228,0.6695,0.6363,0.352,-3.735,0.4664,0.5653,0.2276,-3.849,0.358,0.7669,0.2898,0.7113,0.3548,0.213,0.4252,0.3921],"g":[0.0,169.4,150.0,146.6,166.0,141.6,119.3,97.53,103.7,95.96,74.55,80.49,68.49,64.86,62.04,56.55,54.11,50.87,43.43,40.23,44.07,49.85,37.89,45.51,34.96,34.47,40.22,36.16,35.37,37.74,43.76,41.5,37.16,38.02,38.42,34.9,42.37,36.19,36.26,40.63,36.23,27.66,35.26,32.58,34.84,30.69,35.86,36.19,29.49,26.34,37.21,40.3,34.16,40.33,30.44,26.49,31.01,32.81,36.6,33.19,31.74,31.66,28.26,31.61,34.53,35.6,36.75,28.13,31.67,30.66,26.12,28.93,33.49,29.13,31.22,31.94,34.89,27.32,33.82,36.42,32.18,25.56,32.54,27.87,38.68,27.79,31.28,28.94,32.34,28.36,32.38,35.82,33.11,26.29,36.19,31.12,28.43,30.43,29.68,27.71,29.99,29.4,26.43,33.58,31.77,24.64,27.55,36.62,29.07,30.15,30.22,25.16,32.63,36.61,29.15,26.78,28.39,29.48,29.3,29.97,23.01,23.3,24.36,22.05,30.85,31.94,33.52,29.66,26.97,34.34,34.65,29.67,29.38,24.5,25.24,27.82,34.12,30.68,26.13,31.79,26.21,32.51,25.64,33.39,24.11,38.25,32.13,33.52,31.17,25.43,34.3,29.55,34.12,28.23,20.42,34.28,27.15,23.75,25.38,31.32,24.84,24.76,25.7,28.2,36.99,30.93,27.82,23.16,30.66,24.01,32.29,27.17,26.07,25.91,23.37,31.42,30.6,25.3,26.33,21.8,26.29,27.14,21.67,23.6,27.06,22.05,24.6,20.8,26.79,29.13,23.95,26.78,24.62,25.53,22.88,29.04,32.89,23.86,21.39,25.35,27.61,27.75,28.85,24.64,24.01,25.27,27.51,26.53,25.74,29.61,20.55,26.19,28.62,25.53,24.73,27.72,23.08,27.15,22.81,34.65,26.37,25.22,26.47,27.69,23.49,23.98,19.23,22.7,28.0,28.26,24.54,26.72,28.4,25.22,21.59,24.06,25.09,25.38,19.88,28.15,31.28,23.03,27.3,24.34,20.89,25.59,26.52,24.38,29.14,20.88,24.38,24.57,34.54,32.58,28.47,25.79,26.42,24.55,23.82,23.93,19.97,29.88,24.36,25.09,23.53,26.03,22.01,26.77,24.27,27.44,28.05,30.56,25.81,18.85,29.59,25.13,28.68,21.76,28.79,25.51,23.19,20.7,22.0,19.1,24.02,23.48,27.19,25.61,28.32,23.01,23.47,23.96,28.87,23.94,25.48,22.22,29.14,24.6,22.98,18.76,23.6,24.07,31.68,25.16,26.13,22.71,25.56,26.01,26.48,25.8,25.25,23.72,22.55,28.2,26.37,22.05,31.86,22.48,23.39,23.08,23.16,23.45,23.98,17.6,25.75,23.55,22.63,23.49,20.96,30.52,30.01,24.36,23.44,25.84,26.31,24.35,24.53,19.81,17.05,21.74,27.67,21.64,27.03,18.31,28.75,29.04,17.67,24.92,20.55,21.38,27.68,19.32,19.04,20.21,21.07,29.29,20.23,20.77,31.44,19.06,22.63,27.16,27.35,23.83,18.41,23.64,22.39,22.68,18.09,19.32,23.21,23.74,25.02,28.92,23.5,20.32,19.81,21.8,27.26,22.06,22.1,28.42,19.9,21.65,19.97,27.11,16.37,22.19,23.57,24.41,21.33,25.13,19.6,17.88,30.69,24.2,25.09,20.29,21.14,22.07,21.22,19.32,20.43,23.79,18.65,19.57,23.85,20.66,21.07,19.05,25.82,27.31,16.28,18.98,29.16,27.13,17.46,20.38,20.52,28.83,20.44,22.82,20.07,30.06,26.64,22.3,18.8,18.44,23.92,25.7,22.69,18.26,21.38,20.94,26.91,27.91,21.9,22.94,18.77,23.84,22.54,21.34,21.36,21.72,19.92,24.21,21.33,20.67,20.19,21.32,23.01,21.01,21.12,20.74,18.44,19.78,19.46,24.97,19.77,25.0,21.62,21.78,25.19,22.99,21.23,16.94,25.68,25.74,24.0,27.71,21.53,24.74,23.18,22.07,20.74,20.3,18.5,25.75,22.33,18.13,21.24,18.78,21.43,23.64,24.77,18.57,19.3,20.36,23.64,24.25,21.31,17.64,19.59,21.84,25.9,19.95,18.36,17.65,31.82,17.88,22.03,16.5,24.65,22.8,16.11,16.63,25.9,20.87,22.95,23.2,21.16,22.74,22.6,24.22,28.36,28.83,23.01,28.39,23.09,24.24,23.02,24.3,26.15,29.38,23.76,28.1,30.17,24.52,24.64,27.21,22.64,19.4,26.14,25.51,27.24,23.3,20.23,36.55,30.07,13.77,28.61,23.47,24.52,25.86,25.53,27.61,19.83,20.88,23.7,25.0,23.53,25.92,26.17,25.56,20.4,25.71,25.04,21.84,21.53,21.35,30.39,22.74,32.41,29.95,31.08,26.02,28.33,23.95,26.17,26.77,27.35,25.05,40.52,26.29,24.71,26.41,30.42,24.92,24.41,30.1,31.81,25.42,27.82,33.66,31.38,26.07,24.31,31.18,29.83,32.0,24.09,28.54,20.58,33.16,29.12,21.74,28.81,28.91,35.23,27.21,29.97,27.75,38.74,36.11,25.36,21.76,23.89,25.99,28.67,29.55,25.59,24.08,37.73,32.49,30.47,29.02,32.08,28.02,29.13,24.94,34.04,25.31,30.86,25.82,21.57,33.22,27.65,22.18,27.17,33.09,33.99,38.02,25.11,26.11,32.15,24.24,36.72,33.47,25.97,22.95,34.4,31.59,21.93,24.06,23.88,26.53,26.53,27.71,35.54,27.14,28.72,30.27,34.36,33.24,24.02,30.7,23.25,32.27,35.32,30.48,24.67,27.17,31.08,28.94,37.01,24.01,28.43,29.0,28.58,29.4,21.85,25.43,23.84,25.79,30.57,27.71,27.66,30.34,25.93,25.75,30.89,26.89,25.7,43.21,28.95,36.1,28.49,37.46,27.86,39.52,28.63,34.82,31.36,26.24,34.18,33.39,29.94,24.92,34.9,31.88,31.37,35.7,28.38,28.96,34.55,30.48,25.71,25.15,28.31,26.08,33.36,44.67,30.16,26.63,29.91,26.01,36.49,38.94,27.34,36.74,27.83,30.71,24.35,36.75,34.24,26.07,28.24,24.52,32.33,31.38,27.1,23.36,35.23,35.63,31.8,31.71,24.08,25.62,30.75,31.49,35.65,38.09,35.43,33.97,24.25,24.53,23.65,34.63,22.86,30.92,29.82,17.23,25.38,28.48,32.39,33.92,27.78,24.24,28.2,21.62,29.72,21.18,28.91,27.87,33.24,25.35,24.69,25.97,29.34,28.99,25.75,32.51,24.66,25.71,26.26,24.46,26.25,26.69,24.72,27.66,33.73,18.65,22.71,33.28,29.61,25.84,26.27,25.65,21.61,23.37,26.48,19.49,28.62,24.54,25.06,26.89,29.26,24.91,25.1,25.3,23.41,21.6,22.73,24.16,22.53,29.27,23.04,26.77,22.31,21.33,24.17,23.17,17.77,21.62,25.02,20.54,20.96,19.05,20.3,21.3,24.94,19.78,21.36,15.94,27.59,23.78,27.27,22.37,22.89,21.4,25.45,31.86,28.67,27.06,18.58,21.67,23.78,28.87,26.2,22.76,23.61,22.58,16.33,21.92,18.09,22.86,23.34,24.4,24.06,19.57,17.18,22.24,22.26,24.25,14.14,20.58,22.32,24.46,20.02,19.9,25.86,22.57,21.6,15.49,15.8,19.59,20.92,22.83,27.92,17.4,19.31,18.26,28.47,28.86,22.13,20.57,19.37,20.75,20.34,18.89,20.03,15.35,16.2,22.85,18.05,18.37,17.13,25.2,21.92,23.01,18.73,19.8,15.95,21.44,15.93,16.93,17.43,13.06,21.04,20.84,23.86,27.36,22.13,19.86,21.2,18.47,16.75,24.17,22.45,22.27,22.64,16.84,15.03,15.87,19.01,17.42,18.36,18.02,20.46,22.02,21.65,16.78,19.14,16.92,17.44,19.76,18.79,22.93,22.02,15.43,21.85,19.3,22.38,25.3,16.66,19.39,21.93,19.39,19.41,20.19,20.23,18.2,21.82,13.73,18.57,19.09,22.86,20.85,17.53,16.24,21.19,21.29,15.59,20.05,18.85,19.44,20.54,21.71,17.12,16.66,19.27,18.34,23.4,22.27,22.2,17.03,20.84,17.47,19.35,22.21,22.97,19.9,24.99,18.38,21.98,13.94,23.33,21.86,13.93,12.47,21.19,15.8,17.5,18.94,13.59,24.53,22.37,22.47,15.15,20.74,23.51,18.62,23.7,23.38,21.73,24.54,19.64,17.86,24.9,22.12]},"7":{"z":[0.0,2.15,2.146,2.143,2.14,2.137,2.13,2.129,2.155,2.163,2.16,2.155,2.154,2.149,2.133,2.114,2.129,2.134,2.121,2.126,2.124,2.111,2.12,2.119,2.173,2.171,2.168,2.166,2.183,2.181,2.178,2.173,2.1,2.169,2.166,2.164,2.161,2.137,2.068,2.149,2.146,2.124,2.113,2.128,2.135,2.135,2.2,2.195,2.194,2.141,2.12,2.115,2.131,2.109,2.106,2.171,2.044,2.118,2.163,2.207,2.11,2.155,2.104,2.143,2.19,2.059,2.089,2.164,2.11,2.112,2.057,2.119,2.142,2.194,2.181,2.061,2.181,2.171,2.127,2.172,2.213,2.211,2.081,2.081,2.157,2.153,2.011,2.139,2.05,2.051,2.196,2.148,2.115,2.141,2.079,2.075,2.066,2.111,2.162,2.068,2.111,2.084,2.104,2.163,2.096,2.144,2.034,2.136,2.143,2.078,2.05,2.132,2.07,2.109,2.057,2.102,2.114,2.07,2.065,2.06,1.988,1.959,2.079,2.049,2.039,2.07,2.039,2.012,2.061,2.056,2.008,2.022,2.055,1.933,1.999,1.985,1.964,2.047,2.028,1.99,1.995,2.033,1.93,2.004,2.023,1.979,2.017,2.016,1.997,1.981,1.977,1.967,1.997,2.005,1.992,1.964,1.95,2.02,1.99,1.969,2.011,2.014,2.021,1.998,2.05,2.027,2.029,1.951,1.986,2.038,1.927,2.019,2.038,1.985,1.988,1.993,1.99,2.015,2.083,2.06,2.002,2.008,1.976,2.063,2.014,2.015,2.012,2.017,2.096,2.007,2.1,2.077,2.018,2.014,1.984,2.013,2.102,2.024,2.051,2.043,2.046,2.025,2.015,2.109,1.979,2.015,2.063,2.021,2.008,2.068,1.91,2.065,2.062,2.068,1.999,2.075,2.039,2.044,2.038,2.017,2.014,2.067,2.028,2.024,2.008,2.043,1.961,2.068,2.038,1.966,2.07,2.05,2.034,2.064,2.042,1.975,2.035,2.018,2.096,2.018,2.047,2.057,2.074,2.059,2.038,2.054,1.981,2.064,2.059,2.066,2.06,2.062,2.07,1.973,2.102,2.031,2.128,2.058,2.109,2.089,2.031,2.06,2.006,2.116,2.044,2.039,2.121,2.12,2.06,2.053,2.02,2.111,2.047,1.974,1.999,1.974,2.012,1.976,1.984,2.025,2.056,2.066,1.957,1.991,2.033,2.006,2.068,1.974,2.036,1.994,2.068,2.032,2.042,2.0,2.046,1.952,2.055,2.012,2.063,2.094,1.997,1.978,2.055,2.021,1.985,1.938,2.021,2.017,2.019,1.979,2.024,2.046,2.067,1.987,2.004,2.03,2.014,1.965,2.031,2.007,2.027,2.087,2.032,2.06,1.969,2.028,1.936,1.972,2.043,1.971,2.057,1.986,2.011,1.969,1.942,2.017,1.977,1.988,1.991,2.021,2.101,2.001,1.965,2.05,2.098,2.039,2.021,2.046,2.072,2.114,2.026,2.012,2.031,2.055,1.997,2.022,2.116,2.034,2.031,2.15,2.02,2.028,1.972,2.016,2.03,2.05,2.037,2.109,2.04,2.025,2.128,2.04,2.134,2.047,2.017,2.047,2.167,2.105,2.093,2.189,2.086,2.059,2.079,2.159,2.203,2.046,2.191,2.05,2.086,2.077,2.101,2.163,2.076,2.087,2.061,2.09,2.092,2.226,2.103,2.159,2.092,2.111,2.097,2.084,2.2,2.14,2.104,2.174,2.124,2.111,2.102,2.209,2.148,2.119,2.121,2.134,2.256,2.11,2.141,2.142,2.159,2.141,2.254,2.219,2.249,2.159,2.156,2.191,2.15,2.15,2.271,2.165,2.148,2.171,2.181,2.132,2.16,2.188,2.179,2.323,2.275,2.185,2.189,2.286,2.172,2.246,2.281,2.225,2.224,2.226,2.221,2.217,2.243,2.272,2.172,2.261,2.234,2.354,2.242,2.248,2.253,2.25,2.359,2.24,2.244,2.306,2.25,2.234,2.251,2.236,2.38,2.234,2.25,2.282,2.315,2.257,2.257,2.224,2.286,2.241,2.269,2.262,2.239,2.297,2.253,2.243,2.251,2.26,2.25,2.251,2.276,2.258,2.292,2.268,2.257,2.292,2.284,2.258,2.427,2.385,2.31,2.426,2.394,2.399,2.392,2.323,2.406,2.305,2.553,2.523,2.43,2.53,2.351,2.51,2.359,2.384,2.504,2.427,2.429,2.431,2.392,2.402,2.585,2.583,2.473,2.542,2.51,2.391,2.465,2.46,2.554,2.494,2.504,2.442,2.534,2.459,2.542,2.494,2.431,2.509,2.437,2.434,2.448,2.499,2.533,2.602,2.458,2.516,2.48,2.55,2.502,2.59,2.454,2.475,2.5,2.481,2.561,2.614,2.4,2.459,2.587,2.44,2.481,2.562,2.531,2.548,2.508,2.525,2.466,2.488,2.467,2.601,2.556,2.531,2.572,2.482,2.527,2.616,2.573,2.64,2.564,2.562,2.559,2.611,2.545,2.521,2.564,2.544,2.573,2.594,2.574,2.58,2.643,2.619,2.515,2.513,2.555,2.662,2.596,2.53,2.559,2.588,2.511,2.649,2.576,2.561,2.551,2.533,2.539,2.581,2.537,2.613,2.488,2.538,2.574,2.607,2.65,2.519,2.599,2.541,2.59,2.578,2.527,2.481,2.584,2.575,2.54,2.637,2.548,2.516,2.554,2.53,2.603,2.526,2.59,2.553,2.516,2.604,2.509,2.558,2.556,2.542,2.582,2.537,2.589,2.501,2.595,2.56,2.513,2.524,2.594,2.53,2.569,2.575,2.581,2.579,2.671,2.567,2.672,2.589,2.615,2.608,2.536,2.581,2.678,2.591,2.595,2.648,2.668,2.571,2.631,2.576,2.578,2.629,2.571,2.626,2.652,2.65,2.545,2.6,2.608,2.565,2.581,2.633,2.562,2.435,2.612,2.647,2.663,2.479,2.604,2.554,2.606,2.617,2.539,2.538,2.565,2.591,2.575,2.629,2.578,2.592,2.535,2.556,2.567,2.594,2.535,2.523,2.55,2.531,2.554,2.634,2.546,2.57,2.6,2.549,2.598,2.494,2.524,2.624,2.61,2.578,2.6,2.555,2.623,2.512,2.583,2.592,2.603,2.54,2.567,2.595,2.552,2.565,2.533,2.548,2.471,2.565,2.55,2.507,2.593,2.552,2.642,2.61,2.604,2.525,2.575,2.605,2.53,2.615,2.583,2.592,2.513,2.502,2.599,2.558,2.549,2.464,2.636,2.556,2.565,2.592,2.54,2.554,2.6,2.58,2.558,2.546,2.539,2.615,2.692,2.632,2.608,2.557,2.603,2.601,2.628,2.614,2.634,2.65,2.631,2.65,2.628,2.613,2.596,2.703,2.718,2.595,2.64,2.608,2.623,2.605,2.628,2.639,2.56,2.608,2.619,2.624,2.632,2.65,2.646,2.714,2.58,2.653,2.623,2.617,2.635,2.728,2.68,2.684,2.671,2.63,2.627,2.663,2.665,2.684,2.689,2.671,2.64,2.636,2.67,2.733,2.681,2.671,2.65,2.711,2.631,2.654,2.709,2.624,2.71,2.685,2.683,2.679,2.7,2.667,2.683,2.598,2.674,2.676,2.609,2.661,2.672,2.673,2.667,2.716,2.71,2.729,2.688,2.706,2.686,2.743,2.684,2.742,2.759,2.729,2.709,2.753,2.777,2.763,2.754,2.768,2.762,2.73,2.743,2.747,2.789,2.71,2.81,2.755,2.759,2.725,2.788,2.795,2.796,2.755,2.749,2.771,2.825,2.813,2.818,2.77,2.801,2.793,2.823,2.81,2.788,2.8,2.779,2.734,2.801,2.8,2.763,2.805,2.822,2.844,2.8,2.851,2.809,2.84,2.859,2.851,2.798,2.833,2.845,2.837,2.795,2.834,2.82,2.865,2.731,2.604,2.847,2.842,2.865,2.869,2.846,2.853,2.874,2.891,2.879,2.695,2.852,2.856,2.869,2.711,2.851,2.891,2.857,2.821,2.898,2.846,2.865,2.86,2.863,2.915,2.933,2.896,2.911,2.87,2.92,2.943,2.935,2.903,2.912,2.921,2.674,2.898,2.888,2.905,2.876,2.939,2.819,2.946,2.896,2.894,2.956,2.958,2.956,2.984,2.992,2.995,2.991,2.818,2.978,3.018,3.003,3.023,2.999,2.947,2.949,2.985,2.967,2.953,3.006,2.964,3.006,2.891,3.011,2.856,2.997,2.949,3.012,2.99,3.031,2.986,2.971,2.942,2.998,3.0,2.969,2.98,2.962,2.918,2.936,2.947,2.892,2.809,2.939,2.979],"r":[-6.151,-5.135,-5.669,-5.426,-7.256,-7.035,-6.211,-8.78,-3.864,-7.05,-6.014,-7.044,-6.965,-5.126,-8.961,-7.081,-4.26,-3.722,-3.558,-3.653,-7.147,-4.865,-4.527,-2.65,-3.213,-5.267,-2.473,-3.018,-2.791,-2.993,-1.888,-4.651,-4.592,-1.936,-5.964,-2.21,-3.823,-1.98,-2.404,-4.5,-2.621,-3.258,-2.028,-2.829,-6.069,-2.547,-1.755,-1.558,-5.5,-4.081,-8.806,-0.8352,-3.82,-3.44,-2.879,-2.586,-1.266,-1.534,-2.971,-4.253,-3.221,-2.133,-2.589,-1.193,-2.428,-2.147,-3.407,-2.68,-2.739,-2.905,-2.741,-3.828,-2.075,-3.194,-2.032,-2.315,-1.769,-3.303,-3.578,-4.625,-3.176,-3.022,-4.006,-3.448,-2.62,-1.696,-4.124,-3.772,-5.835,-6.923,-2.737,-2.267,-4.136,-5.332,-3.153,-2.388,-5.577,-2.566,-5.833,-4.422,-4.473,-5.135,-7.266,-2.621,-1.278,-3.149,-1.713,-7.001,-2.425,-6.628,-4.253,-1.611,-3.019,-3.898,-4.514,-3.878,-3.838,-3.611,-3.922,-3.722,-3.67,-2.135,-3.525,-1.622,-2.795,-3.39,-5.371,-3.826,-2.877,-3.159,-10.48,0.145,-3.506,-4.32,-7.436,-3.866,-7.401,-2.066,-4.375,-1.544,-3.755,-1.227,-7.093,-7.404,-3.875,-7.223,-2.572,-3.418,-1.838,-2.604,-7.236,-3.052,-7.322,-1.686,-4.995,-4.908,-4.087,-3.4,-6.172,-2.91,-6.933,-7.161,-3.192,-7.29,-3.416,-7.124,-4.757,-7.239,-11.1,-3.982,-5.206,-3.659,-6.979,-2.135,-2.584,-3.812,-5.097,-0.6359,-0.7645,-3.236,-4.546,-5.001,-7.083,-5.987,-6.408,-6.782,-6.29,-5.587,-4.852,-5.209,-5.98,-5.799,-3.852,-8.481,-4.071,-3.659,-3.861,-3.975,-7.407,-4.599,-7.425,-5.704,-4.982,-3.246,-8.169,-4.282,-2.962,-4.152,-3.266,-3.018,-4.729,-4.011,-2.26,-2.786,-2.668,-3.082,-5.025,-6.086,-7.305,-6.149,-5.788,-5.511,-5.96,-5.824,-8.623,-5.15,-4.751,-6.447,-6.58,-7.575,-7.249,-8.199,-7.153,0.1275,-5.567,-6.125,-5.977,-0.05474,-3.872,-3.594,-6.017,-5.923,-3.702,-4.292,-5.403,-4.659,-5.317,-9.928,-6.141,-7.918,-5.507,-10.18,-5.947,-4.186,-5.66,-4.468,-5.077,-6.284,-6.242,-8.149,-7.102,-9.596,-9.992,-9.035,-7.348,-7.396,-7.334,-7.252,-8.594,-6.812,-9.185,-8.098,-9.713,-11.03,-8.946,-9.215,-8.4,-9.317,-7.365,-8.233,-11.27,-7.855,-8.68,-7.803,-7.8,-7.722,-6.535,-7.61,-7.824,-7.634,-5.731,-6.278,-6.351,-8.177,-7.747,-6.129,-8.951,-7.898,-5.823,-5.341,-7.818,-9.872,-10.8,-7.445,-8.22,-7.962,-7.907,-7.929,-7.639,-7.466,-9.33,-7.738,-7.715,-7.406,-7.083,-7.389,-5.732,-4.074,-2.805,-2.845,-7.484,-7.509,-4.449,-10.23,-7.685,-7.573,-6.364,-7.271,-6.061,-8.862,-4.928,-7.787,-6.697,-8.007,-6.795,-8.206,-6.447,-7.72,-7.063,-9.171,-2.04,-6.883,-7.654,-7.565,-5.301,-9.216,-5.325,-10.09,-10.21,-10.65,-10.25,-8.759,-7.079,-10.34,-5.741,-4.888,-5.638,-11.21,-11.69,-8.558,-11.3,-9.685,-5.953,-6.471,-8.653,-11.74,-10.03,-11.33,-10.53,-11.6,-8.625,-9.806,-9.369,-8.228,-9.887,-8.731,-9.875,-7.434,-7.631,-7.465,-8.231,-6.879,-8.156,-5.842,-7.315,-8.763,-9.111,-9.487,-4.025,-7.851,-8.009,-8.411,-9.565,-8.904,-8.546,-6.353,-5.841,-7.287,-7.684,-8.699,-10.12,-10.1,-9.558,-5.661,-5.992,-8.561,-7.754,-7.939,-5.227,-4.958,-7.444,-6.986,-8.845,-11.74,-6.009,-7.839,-9.124,-9.365,-5.702,-8.799,-4.463,-7.908,-7.874,-7.509,-6.034,-9.257,-5.092,-5.953,-8.278,-6.877,-7.708,-8.11,-8.811,-4.462,-3.708,-8.327,-6.252,-3.987,-6.62,-5.413,-3.057,-5.846,-5.923,-5.691,-5.886,-5.033,-5.615,-5.473,-5.554,-5.736,-5.76,-5.372,-2.547,-5.184,-5.049,-5.322,-2.521,-1.453,-5.223,-5.373,-3.79,-5.457,-2.507,-5.202,-2.938,-4.476,-4.446,-4.195,-5.22,-2.775,-1.58,-4.317,-4.455,-5.057,-9.844,-3.522,-1.288,-2.373,-1.743,-1.753,-4.619,-3.989,-1.891,-4.333,-4.923,-2.433,-1.478,-4.235,-1.784,-4.781,-4.505,-2.173,-4.686,-5.237,-5.31,-3.619,-6.538,-4.882,-5.506,-5.134,-9.117,-4.153,-8.258,-3.966,-9.839,-7.423,-9.321,-4.104,-6.3,-7.835,-7.679,-4.257,-3.38,-7.666,-5.452,-5.211,-6.852,-4.89,-6.771,-6.31,-5.611,-4.623,-4.343,-2.706,-4.223,-5.667,-4.525,-6.913,-6.617,-4.713,-5.284,-4.167,-3.982,-3.756,-3.59,-3.425,-4.528,-5.076,-6.934,-4.758,-4.468,-3.29,-3.154,-4.351,-5.74,-4.955,-5.704,-2.723,-4.736,-6.924,-2.996,-4.985,-4.704,-4.259,-6.469,-3.766,-2.804,-4.925,-4.965,-4.092,-6.757,-7.527,-5.161,-7.481,-4.358,-2.633,-2.884,-5.053,-3.839,-5.112,-2.361,-3.335,-2.439,-4.828,-4.357,-3.531,-3.616,-5.604,-3.217,-3.859,-3.637,-3.944,-3.628,-5.252,-3.986,-4.121,-4.386,-3.187,-3.964,-4.536,-5.174,-5.48,-5.343,-3.548,-7.72,-3.28,-3.975,-4.442,-3.83,-0.9531,-5.264,-4.57,-3.874,-4.367,-4.109,-3.056,-2.912,-2.954,-3.912,-3.516,-5.849,-3.422,-3.733,-4.958,-2.168,-3.028,-2.625,-3.727,-4.134,-12.04,-3.096,-6.129,-4.632,-8.952,-9.049,-10.02,-10.08,-9.568,-9.707,-10.93,-7.973,-9.68,-2.701,-6.718,-8.32,-5.444,-9.711,-8.687,-10.13,-10.92,-11.65,-9.72,-11.05,-11.19,-8.353,-10.5,-11.02,-11.58,-11.16,-10.22,-9.199,-6.661,-8.483,-4.028,-1.883,-3.248,-5.036,-4.327,-3.572,-2.917,-3.811,-3.13,-6.631,-8.834,-9.976,-5.838,-4.867,-5.125,-5.401,-4.749,-5.125,-4.667,-4.182,-4.825,-6.384,-9.784,-9.254,-4.464,-4.167,-3.345,-3.273,-3.261,-4.019,-1.801,-2.729,-3.771,-1.889,-2.679,-3.159,-3.944,-2.316,-4.321,-4.454,-4.852,-3.804,-2.661,-3.934,-2.956,-4.464,-3.808,-5.163,-4.969,-7.224,-8.422,-9.086,-8.369,-6.891,-7.449,-6.959,-6.215,-3.085,-3.834,-1.77,-2.713,-2.507,-1.945,-3.431,-3.576,-3.945,-3.974,-4.346,-4.44,-5.813,-5.142,-3.391,-3.185,-3.559,-2.812,-1.734,-2.955,-1.871,-1.621,-1.288,-1.329,-1.62,-1.52,-2.445,-1.634,-1.2,-1.661,-3.611,-6.105,-9.728,-9.077,-3.605,-3.291,-6.801,-2.782,-2.106,-1.659,-3.664,-3.601,-3.023,-2.723,-1.06,-0.9629,-6.34,-6.758,-6.362,-2.758,-7.466,-5.489,-3.615,-1.386,-3.229,-4.327,-3.786,-2.586,-3.379,-2.535,-2.934,-3.609,-2.859,-3.12,-3.295,-3.57,-4.804,-3.442,-3.496,-3.045,-3.203,-3.276,-1.904,-4.36,-3.329,-3.026,-2.07,-2.088,-2.882,-2.071,-1.91,-2.263,-3.182,-2.038,-2.203,-1.829,-3.038,-4.924,-3.977,-3.267,-4.211,-3.289,-2.105,-3.224,-4.049,-3.711,-4.302,-3.682,-2.945,-3.849,-3.792,-3.926,-5.388,-4.008,-3.342,-1.714,-3.322,-2.075,-4.521,-4.426,-4.009,-4.278,-3.131,-4.01,-3.534,-3.049,-3.707,-3.493,-4.042,-2.927,-2.014,-2.602,-1.951,-2.135,-1.964,-1.963,-2.852,-2.295,-2.033,-1.84,-2.172,-3.644,-3.58,-2.054,-2.299,-1.85,-2.024,-1.917,-2.382,-1.962,-1.776,-2.912,-2.229,-1.91,-1.968,-2.568,-2.932,-2.178,-2.137,-2.048,-2.754,-3.88,-1.94,-1.995,-2.025,-3.158,-1.957,-1.9,-1.972,-1.964,-1.894,-2.093,-2.259,-2.497,-3.107,-2.154,-3.093,-2.476,-2.099,-1.856,-2.413,-1.975,-3.38,-3.425,-3.453,-3.113,-3.188,-3.32,-3.68,-3.565,-3.439,-3.619,-3.502,-3.436,-4.712,-4.675,-4.285,-2.322,-1.907,-2.157,-2.028,-2.958,-4.156,-2.329,-2.18,-2.065,-2.281,-2.306,-2.161,-2.023,-2.042,-2.135,-1.986,-1.913,-2.09,-1.851,-1.747,-2.464,-3.197,-1.939,-1.739,-1.81,-2.617,-1.859,-2.675,-2.144,-3.054,-1.861,-1.929,-2.118,-2.127,-2.134,-2.201,-1.966,-1.976,-1.984,-2.138,-1.757,-1.969,-2.548,-2.065,-2.127,-3.411,-7.457,-2.261,-2.141,-1.965,-2.176,-2.162,-1.883,-2.003,-2.571,-2.155,-1.977,-2.345,-7.313,-3.711,-3.067,-1.988,-4.636,-9.126,-3.443,-3.1,-3.468,-3.441,-4.216,-3.431,-3.513,-3.532,-3.41,-3.299,-3.168,-3.319,-3.546,-3.638,-3.171,-5.308,-3.148,-3.218,-3.638,-4.074,-1.885,-1.979,-2.968,-2.212,-3.45,-3.513,-3.268,-3.06,-2.062,-3.346,-3.059,-1.979,-1.983,-2.783,-2.585,-3.274,-1.932,-2.363,-2.589],"g":[0.0,124.0,127.3,120.0,98.63,94.81,84.43,88.31,79.03,71.74,66.47,54.19,57.22,61.55,52.03,41.44,49.76,39.55,43.96,39.94,42.59,36.04,37.78,35.88,37.06,35.3,33.68,33.09,34.5,33.03,34.0,31.87,36.78,34.26,33.04,30.18,30.09,36.44,29.02,28.34,37.44,27.03,27.02,29.58,29.96,31.06,34.37,33.42,38.51,31.63,27.3,30.45,31.01,43.73,33.52,31.91,26.4,33.02,29.94,27.21,28.8,34.48,38.07,31.91,31.85,27.58,29.48,29.65,29.0,38.23,27.01,25.75,28.44,23.96,26.21,35.92,31.43,33.01,33.61,33.8,28.12,25.15,28.86,34.79,32.89,28.39,28.94,24.85,31.83,26.7,28.74,38.32,32.98,25.06,24.55,29.58,32.14,34.25,25.33,31.32,30.02,30.89,29.84,33.57,34.95,36.16,31.29,36.36,26.3,30.32,27.11,27.27,21.49,27.13,32.92,35.14,28.33,26.02,28.29,24.66,24.31,27.55,22.32,22.01,29.65,26.7,29.88,29.21,24.07,19.58,22.52,29.46,23.4,30.19,25.84,25.06,29.35,28.02,28.54,27.64,24.38,20.87,34.41,25.25,28.61,32.1,20.85,34.08,27.0,29.4,22.91,27.95,24.54,22.52,23.74,27.99,27.66,20.48,28.94,24.95,26.91,25.55,31.41,25.99,24.66,20.57,24.07,27.45,26.36,23.21,21.36,30.04,22.78,19.97,23.85,22.13,24.87,24.21,20.95,22.81,24.38,23.98,25.9,27.63,22.5,30.59,29.49,29.76,22.12,21.38,24.69,31.54,24.38,23.22,23.11,26.1,25.1,24.65,21.86,24.79,26.91,26.71,26.63,25.06,27.61,30.25,30.29,28.08,21.7,24.81,20.95,29.3,22.91,28.09,23.01,29.45,25.93,24.4,28.85,27.91,20.03,27.49,23.94,25.66,27.96,22.88,27.78,28.52,27.12,29.37,25.28,24.02,24.88,15.55,29.34,24.74,23.9,20.82,23.68,25.96,22.97,23.73,21.97,23.55,25.0,25.73,27.72,28.22,27.47,32.01,25.05,20.12,27.81,21.16,24.19,20.81,22.08,31.41,23.19,27.89,30.48,22.7,20.67,23.5,24.84,20.88,23.35,24.87,24.97,24.78,26.41,27.85,24.58,27.73,26.15,27.02,25.56,27.97,21.26,25.5,19.77,25.66,25.38,19.88,22.97,27.43,25.11,24.12,27.6,26.26,28.72,26.88,18.39,27.33,22.96,26.29,21.45,22.04,26.3,19.4,20.17,20.09,20.99,20.82,23.99,22.8,21.64,21.77,20.05,26.17,25.89,18.0,20.83,19.47,20.01,19.71,19.0,24.48,27.2,29.26,17.21,24.34,28.14,23.4,23.51,26.47,19.27,27.01,20.46,23.44,23.5,23.67,23.41,22.18,26.28,21.43,21.73,19.68,22.09,21.06,23.35,19.84,24.04,22.62,23.35,26.37,25.1,21.26,25.49,19.69,26.09,26.68,25.3,25.2,17.98,27.87,21.37,21.71,23.11,21.4,20.72,28.21,24.66,24.62,18.44,18.43,18.45,38.08,26.63,28.64,23.08,25.3,26.87,21.33,22.7,27.88,26.3,17.54,23.28,22.75,18.28,23.48,21.62,21.88,30.49,25.82,24.68,18.05,18.62,26.89,19.51,23.73,23.0,19.29,24.79,23.65,21.47,25.51,26.18,19.54,20.8,24.45,19.55,21.41,21.1,20.83,24.44,20.66,24.98,17.67,24.47,22.77,23.74,20.44,21.01,24.7,22.22,27.39,20.33,23.14,21.45,20.85,20.19,21.92,22.34,22.92,19.81,17.64,24.13,20.7,17.97,18.99,21.76,22.61,22.66,21.7,21.01,22.08,18.4,22.83,16.98,25.62,22.98,21.42,20.95,20.52,18.71,18.85,26.13,28.09,18.87,15.6,22.09,18.31,15.08,21.81,23.4,21.05,22.06,19.62,20.86,18.72,18.01,26.48,25.09,23.83,20.63,20.99,22.83,15.19,22.15,16.78,20.58,21.58,21.08,24.69,23.5,24.46,22.73,20.45,22.61,24.27,24.97,23.08,23.16,18.17,21.11,21.43,21.58,25.25,19.97,20.54,15.88,22.22,20.85,22.66,20.71,19.36,28.62,22.75,17.48,20.46,19.71,18.83,23.98,19.56,27.33,20.16,21.98,18.88,17.14,22.37,21.05,23.41,24.54,23.74,21.62,30.11,23.31,20.55,16.32,21.53,20.3,20.39,24.54,19.56,18.15,23.43,17.85,21.56,20.53,27.19,30.9,24.16,27.5,20.67,20.28,20.51,23.4,24.69,22.3,24.33,25.58,27.89,19.85,29.5,19.98,26.3,25.23,26.25,23.45,19.28,27.67,27.34,30.5,25.22,24.16,21.05,22.66,26.68,25.52,27.54,22.46,34.68,21.9,29.59,24.29,24.61,25.46,29.46,21.36,26.3,31.26,22.22,25.4,29.42,32.43,22.0,25.96,22.92,28.9,25.66,19.19,27.24,26.8,20.83,26.89,26.08,25.88,24.63,25.15,31.56,24.01,22.2,26.83,22.68,29.18,29.24,25.85,24.97,28.7,27.99,24.49,21.82,23.27,31.26,23.8,29.48,23.76,23.99,28.25,23.91,28.96,29.96,28.9,25.33,31.75,33.95,34.28,23.79,25.1,28.35,25.02,23.92,24.82,27.44,18.73,31.71,23.88,30.01,25.91,28.45,29.33,32.23,27.91,24.95,26.52,24.94,20.69,21.45,36.95,24.47,34.9,26.1,20.28,23.78,24.24,27.1,32.24,22.43,28.04,24.97,25.15,28.27,23.74,29.94,29.3,28.14,23.34,30.7,24.15,24.61,32.92,23.73,26.11,31.79,27.55,25.2,33.59,21.07,21.66,24.83,37.55,30.75,26.09,30.14,29.1,33.79,30.24,29.75,28.3,30.4,27.41,37.1,23.88,29.96,24.35,31.24,29.18,31.04,28.11,31.5,28.2,30.29,22.75,30.22,23.5,41.73,27.12,27.22,25.73,32.74,27.1,26.91,26.26,30.14,25.41,31.59,29.3,22.73,29.38,30.1,26.54,26.27,27.59,27.99,31.68,20.41,25.71,30.09,25.21,30.31,27.86,25.25,32.47,29.25,38.52,22.7,27.65,29.16,26.28,32.29,29.14,29.44,21.67,28.09,28.06,27.92,28.01,22.66,26.37,27.77,31.17,27.18,27.25,23.57,30.78,23.74,22.36,29.35,39.67,28.82,24.75,30.19,33.76,22.09,30.17,24.7,24.7,30.57,26.78,24.05,28.12,34.13,23.56,22.29,21.96,41.18,24.7,28.53,27.31,26.01,28.93,26.08,21.77,21.68,26.69,28.57,32.12,25.86,22.01,24.83,25.39,36.76,32.19,30.7,28.35,27.75,22.57,29.04,24.09,26.97,25.83,24.4,29.77,24.84,25.21,33.94,27.59,33.93,23.78,20.35,29.64,30.99,26.37,28.38,31.15,22.04,29.27,22.67,30.8,28.64,26.11,26.7,25.53,27.41,21.56,34.57,26.47,34.64,32.94,32.06,26.78,28.04,30.09,23.56,32.88,28.38,29.5,22.46,22.72,32.63,29.94,32.78,25.92,26.83,18.71,24.36,26.87,27.71,27.45,22.84,23.25,18.03,19.63,22.59,20.91,25.04,20.07,23.69,29.88,22.84,20.85,23.73,25.96,20.73,23.1,18.21,24.49,24.74,23.84,26.29,22.29,21.17,24.25,26.44,25.28,25.74,22.9,23.17,27.37,26.53,23.62,26.38,30.82,26.67,30.69,22.12,23.68,28.24,31.83,23.82,22.27,27.07,31.35,22.63,21.43,27.01,30.9,22.44,25.71,24.49,21.01,21.83,26.54,23.03,26.53,29.71,23.39,23.52,26.84,28.36,21.62,27.55,22.37,23.93,23.97,27.29,21.83,28.46,23.21,24.31,22.18,21.31,25.65,20.57,26.0,21.72,22.56,23.27,21.64,19.82,24.79,26.35,20.25,26.66,25.29,30.64,26.05,22.27,24.45,23.15,24.31,24.2,22.5,20.67,23.4,20.11,21.16,28.56,25.22,20.62,17.44,26.24,26.91,24.69,18.55,16.95,31.61,29.11,28.75,19.95,24.82,24.09,28.19,20.24,20.21,18.97,22.61,26.28,22.54,26.86,30.86,17.06,25.82,22.99,18.44,18.12,20.8,26.06,24.72,22.98,18.46,23.76,23.08,21.2,17.11,17.61,25.13,20.96,28.13,24.63,23.63,23.12,18.74,21.38,23.7,27.06,28.34,21.02,29.39,21.25,23.5,21.51,22.66,21.86,25.94,30.54,20.5,18.77]},"999":{"z":[0.0,1.958,1.956,1.954,1.951,1.949,1.945,1.941,1.937,2.031,1.931,2.025,2.023,2.023,1.925,2.02,2.018,2.016,1.933,2.025,2.021,1.998,1.924,1.92,2.002,1.984,1.983,1.987,1.905,1.966,1.882,1.88,1.954,1.909,1.849,1.883,1.955,1.953,1.952,1.837,1.891,1.873,1.884,1.927,1.935,1.896,1.888,1.924,1.922,1.906,1.848,1.877,1.87,1.869,1.84,1.779,1.862,1.873,1.857,1.847,1.794,1.854,1.841,1.785,1.83,1.855,1.748,1.801,1.8,1.829,1.847,1.845,1.843,1.824,1.778,1.785,1.803,1.682,1.796,1.802,1.745,1.766,1.711,1.831,1.709,1.784,1.664,1.787,1.814,1.676,1.729,1.775,1.715,1.636,1.793,1.72,1.744,1.747,1.684,1.776,1.69,1.773,1.652,1.712,1.669,1.666,1.71,1.757,1.657,1.71,1.721,1.662,1.719,1.708,1.684,1.635,1.685,1.593,1.677,1.675,1.687,1.619,1.596,1.629,1.703,1.662,1.659,1.639,1.581,1.659,1.649,1.672,1.669,1.641,1.666,1.637,1.66,1.546,1.584,1.664,1.655,1.628,1.599,1.594,1.596,1.619,1.59,1.568,1.529,1.514,1.588,1.582,1.607,1.605,1.599,1.638,1.577,1.62,1.621,1.556,1.519,1.55,1.623,1.57,1.49,1.612,1.582,1.562,1.602,1.557,1.528,1.58,1.572,1.55,1.531,1.545,1.527,1.557,1.479,1.44,1.579,1.471,1.511,1.523,1.494,1.55,1.506,1.459,1.444,1.437,1.551,1.442,1.429,1.504,1.438,1.443,1.479,1.481,1.389,1.473,1.514,1.534,1.487,1.456,1.528,1.458,1.525,1.448,1.444,1.442,1.454,1.447,1.431,1.508,1.442,1.458,1.439,1.443,1.435,1.42,1.431,1.398,1.451,1.424,1.412,1.412,1.46,1.387,1.397,1.436,1.452,1.409,1.375,1.383,1.412,1.335,1.358,1.436,1.386,1.385,1.378,1.389,1.429,1.388,1.379,1.403,1.397,1.396,1.385,1.367,1.373,1.402,1.387,1.367,1.365,1.381,1.351,1.387,1.374,1.384,1.415,1.413,1.394,1.38,1.387,1.381,1.358,1.397,1.394,1.396,1.374,1.437,1.413,1.417,1.428,1.396,1.445,1.419,1.395,1.454,1.458,1.437,1.402,1.41,1.42,1.424,1.439,1.406,1.452,1.411,1.411,1.411,1.412,1.406,1.444,1.409,1.421,1.414,1.429,1.422,1.407,1.414,1.406,1.432,1.435,1.423,1.429,1.439,1.437,1.436,1.424,1.418,1.435,1.441,1.437,1.445,1.436,1.443,1.442,1.437,1.444,1.45,1.461,1.444,1.459,1.464,1.466,1.46,1.462,1.468,1.47,1.475,1.478,1.47,1.463,1.476,1.476,1.48,1.492,1.488,1.494,1.5,1.501,1.506,1.507,1.508,1.511,1.508,1.519,1.524,1.531,1.535,1.533,1.539,1.541,1.546,1.543,1.547,1.548,1.551,1.563,1.561,1.558,1.558,1.567,1.56,1.57,1.572,1.574,1.576,1.578,1.579,1.58,1.592,1.589,1.6,1.599,1.598,1.605,1.63,1.621,1.619,1.621,1.625,1.628,1.642,1.633,1.643,1.642,1.669,1.646,1.658,1.654,1.667,1.67,1.686,1.679,1.682,1.676,1.691,1.694,1.696,1.689,1.696,1.699,1.716,1.723,1.712,1.721,1.711,1.729,1.727,1.735,1.73,1.743,1.745,1.744,1.742,1.746,1.749,1.758,1.767,1.779,1.772,1.77,1.768,1.761,1.783,1.779,1.788,1.791,1.798,1.79,1.8,1.809,1.814,1.804,1.804,1.808,1.814,1.808,1.809,1.8,1.824,1.831,1.821,1.833,1.837,1.829,1.835,1.838,1.839,1.831,1.828,1.826,1.843,1.847,1.857,1.865,1.868,1.871,1.868,1.877,1.892,1.893,1.891,1.899,1.897,1.894,1.904,1.903,1.9,1.897,1.903,1.915,1.924,1.914,1.936,1.925,1.936,1.932,1.928,1.931,1.947,1.951,1.952,1.944,1.95,1.958,1.971,1.972,1.964,1.973,1.966,1.967,1.964,1.98,1.976,1.988,1.982,1.984,1.988,2.147,1.985,2.006,2.137,2.011,2.124,2.015,2.139,2.206,2.25,2.167,2.211,2.257,2.218,2.21,2.161,2.18,2.248,2.239,2.212,2.209,2.27,2.235,2.257,2.191,2.223,2.252,2.258,2.266,2.287,2.271,2.184,2.296,2.27,2.244,2.283,2.294,2.295,2.267,2.284,2.267,2.254,2.251,2.25,2.27,2.333,2.27,2.284,2.335,2.315,2.336,2.31,2.327,2.286,2.272,2.333,2.34,2.35,2.328,2.342,2.328,2.346,2.312,2.276,2.342,2.312,2.312,2.369,2.353,2.354,2.378,2.384,2.372,2.38,2.363,2.39,2.365,2.391,2.336,2.403,2.399,2.395,2.357,2.353,2.363,2.378,2.387,2.365,2.357,2.381,2.392,2.401,2.427,2.424,2.369,2.417,2.42,2.403,2.354,2.411,2.443,2.431,2.398,2.415,2.422,2.473,2.462,2.452,2.442,2.412,2.457,2.439,2.413,2.462,2.433,2.486,2.493,2.453,2.452,2.497,2.474,2.481,2.466,2.473,2.448,2.442,2.484,2.5,2.495,2.482,2.456,2.49,2.472,2.516,2.518,2.524,2.475,2.494,2.466,2.504,2.499,2.485,2.528,2.538,2.48,2.532,2.508,2.511,2.483,2.455,2.487,2.533,2.526,2.531,2.526,2.522,2.529,2.521,2.504,2.533,2.566,2.575,2.575,2.595,2.599,2.583,2.572,2.569,2.6,2.522,2.592,2.616,2.598,2.568,2.637,2.622,2.628,2.616,2.639,2.67,2.66,2.653,2.621,2.591,2.635,2.62,2.609,2.602,2.62,2.642,2.655,2.62,2.636,2.613,2.619,2.661,2.652,2.675,2.666,2.686,2.696,2.667,2.71,2.672,2.717,2.713,2.723,2.731,2.732,2.738,2.704,2.741,2.698,2.727,2.744,2.741,2.736,2.706,2.675,2.701,2.74,2.783,2.761,2.782,2.754,2.772,2.776,2.769,2.738,2.809,2.801,2.807,2.836,2.808,2.817,2.802,2.842,2.834,2.764,2.819,2.815,2.836,2.843,2.868,2.903,2.899,2.83,2.877,2.837,2.805,2.865,2.865,2.841,2.856,2.85,2.856,2.88,2.849,2.831,2.866,2.882,2.88,2.855,2.911,2.912,2.939,2.817,2.934,2.813,2.926,2.919,2.911,2.953,2.962,2.948,2.968,2.976,2.989,2.973,2.978,2.925,3.011,3.013,3.02,3.012,2.984,2.985,2.976,3.003,3.022,3.0,3.022,3.024,3.035,3.083,3.042,3.004,3.08,3.061,3.085,3.089,3.059,3.048,3.071,3.085,3.097,3.121,3.116,3.125,3.116,3.101,3.097,3.155,3.124,3.109,3.158,3.071,3.09,3.141,3.145,3.174,3.149,3.177,3.198,3.232,3.227,3.232,3.25,3.19,3.196,3.186,3.223,3.245,3.247,3.223,3.253,3.272,3.256,3.268,3.241,3.29,3.283,3.282,3.277,3.274,3.304,3.264,3.285,3.299,3.351,3.304,3.332,3.369,3.311,3.392,3.393,3.38,3.371,3.354,3.412,3.384,3.356,3.35,3.399,3.369,3.369,3.426,3.405,3.411,3.449,3.466,3.434,3.446,3.435,3.434,3.432,3.421,3.445,3.424,3.446,3.443,3.445,3.454,3.475,3.475,3.466,3.456,3.509,3.491,3.457,3.475,3.506,3.509,3.517,3.502,3.518,3.505,3.498,3.529,3.538,3.569,3.545,3.528,3.548,3.536,3.557,3.542,3.551,3.566,3.567,3.556,3.586,3.565,3.563,3.601,3.597,3.553,3.539,3.575,3.611,3.618,3.628,3.613,3.6,3.599,3.621,3.614,3.614,3.568,3.586,3.578,3.594,3.581,3.578,3.58,3.609,3.618,3.599,3.595,3.62,3.63,3.627,3.599,3.61,3.641,3.616,3.627,3.647,3.627,3.648,3.627,3.634,3.642,3.648,3.636,3.662,3.651,3.677,3.67,3.663,3.657,3.686,3.684,3.682,3.668,3.661,3.699,3.674,3.669,3.684,3.66,3.704,3.678,3.73,3.729,3.728,3.718,3.718,3.713,3.698,3.727,3.734,3.732,3.732,3.727,3.717,3.727,3.724,3.71,3.723,3.688,3.685,3.684,3.666,3.661,3.66,3.675,3.658],"r":[-5.876,-6.541,-6.157,-6.652,-6.376,-7.959,-6.726,-6.993,-5.752,-7.564,-6.52,-6.317,-6.854,-7.459,-5.175,-5.884,-5.183,-6.526,-6.315,-7.826,-7.31,-5.406,-5.149,-7.622,-7.944,-7.092,-6.536,-6.586,-5.647,-3.096,-6.404,-5.166,-6.35,-4.615,-4.136,-4.714,-5.075,-7.326,-4.348,-5.881,-5.119,-6.668,-4.027,-4.462,-6.271,-3.741,-3.844,-3.755,-6.968,-7.278,-7.097,-3.782,-4.152,-5.696,-3.27,-4.782,-4.593,-5.912,-4.561,-6.938,-5.957,-3.82,-8.815,-3.651,-5.196,-3.716,-6.043,-5.947,-6.816,-6.326,-5.152,-4.266,-4.599,-2.513,-5.881,-4.092,-4.046,-3.057,-4.59,-3.575,-3.153,-6.91,-2.159,-7.368,-7.456,-5.838,-7.77,-9.079,-3.254,-4.167,-7.14,-6.708,-5.352,-3.525,-2.58,-7.224,-5.085,-7.224,-3.644,-5.68,-2.778,-3.899,-5.256,-2.272,-3.802,-5.454,-7.057,-7.842,-7.347,-7.578,-8.223,-5.707,-4.868,-5.56,-9.171,-7.982,-6.488,-9.377,-5.707,-5.657,-2.232,-2.345,-5.951,-4.589,-5.39,-4.697,-5.861,-4.114,-4.407,-3.799,-10.28,-4.168,-3.036,-2.972,-5.491,-3.719,-5.493,-4.745,-5.476,-4.831,-5.064,-5.098,-5.028,-6.277,-4.868,-6.636,-4.9,-5.786,-4.132,-6.2,-9.958,-6.449,-6.89,-5.75,-6.08,-9.009,-5.426,-9.242,-7.112,-5.221,-7.295,-6.421,-6.661,-10.18,-9.793,-10.13,-9.583,-4.134,-7.056,-6.86,-9.388,-6.671,-6.639,-6.143,-6.256,-7.668,-4.808,-6.301,-6.314,-6.685,-6.819,-5.031,-6.835,-8.869,-7.859,-8.041,-6.625,-4.957,-6.984,-5.839,-5.79,-4.987,-6.269,-5.71,-6.393,-6.084,-5.57,-3.894,-5.754,-6.224,-6.424,-8.132,-7.176,-6.329,-5.645,-7.788,-5.897,-7.189,-7.762,-7.107,-6.577,-5.01,-4.675,-4.835,-3.89,-7.029,-4.754,-5.235,-6.052,-6.344,-6.967,-5.494,-6.289,-5.551,-6.782,-5.502,-5.809,-5.416,-6.047,-4.465,-5.382,-4.589,-4.779,-6.709,-5.481,-2.195,-3.488,-4.668,-4.977,-5.259,-4.774,-3.436,-5.298,-2.012,-5.359,-6.964,-8.323,-6.82,-5.119,-4.941,-7.419,-6.755,-5.369,-6.448,-4.678,-5.608,-5.048,-4.924,-5.854,-4.692,-6.463,-7.109,-7.283,-7.864,-5.626,-8.187,-6.779,-8.862,-4.473,-4.467,-4.231,-4.243,-4.688,-8.702,-8.669,-8.718,-5.134,-6.547,-5.379,-5.295,-7.25,-6.679,-5.469,-5.877,-7.324,-7.435,-7.222,-9.01,-7.738,-4.595,-4.401,-7.913,-6.048,-5.942,-5.824,-7.275,-4.614,-8.44,-4.817,-7.127,-6.46,-3.888,-5.59,-3.028,-7.983,-8.518,-7.751,-7.667,-5.736,-7.652,-4.599,-8.222,-5.883,-6.61,-6.414,-6.623,-6.598,-6.347,-6.686,-3.269,-6.331,-8.384,-6.947,-7.327,-7.229,-6.294,-6.251,-6.23,-6.274,-3.964,-5.724,-6.868,-6.276,-4.838,-5.953,-5.514,-5.868,-7.188,-6.174,-5.635,-5.633,-4.863,-6.426,-7.571,-7.538,-7.161,-6.679,-6.16,-5.637,-5.576,-2.643,-4.552,-5.428,-5.051,-5.129,-5.228,-4.57,-6.898,-4.676,-4.42,-2.588,-5.542,-4.714,-5.754,-6.099,-5.86,-6.676,-4.832,-5.957,-7.645,-7.589,-7.272,-5.992,-5.67,-6.388,-7.226,-6.629,-7.976,-7.021,-6.603,-6.109,-6.905,-5.918,-6.255,-6.887,-6.937,-4.871,-5.994,-6.1,-6.61,-6.431,-4.434,-4.799,-6.258,-3.748,-5.357,-3.871,-3.989,-4.553,-4.216,-4.146,-7.808,-6.471,-4.157,-5.289,-3.715,-5.145,-3.677,-3.098,-3.489,-3.84,-4.208,-4.387,-4.328,-4.187,-5.145,-5.644,-4.555,-5.122,-3.804,-6.636,-2.625,-3.467,-2.47,-3.739,-4.087,-3.4,-3.865,-3.735,-3.774,-2.347,-4.021,-3.781,-4.896,-4.066,-4.061,-3.773,-5.019,-4.692,-4.764,-4.322,-4.465,-2.116,-3.983,-5.031,-4.787,-5.029,-5.002,-4.768,-5.286,-5.177,-5.186,-4.648,-4.593,-4.593,-3.684,-2.247,-3.969,-3.294,-5.749,-5.877,-5.445,-6.415,-4.09,-4.031,-6.61,-6.394,-5.735,-4.08,-4.633,-4.828,-1.995,-0.9252,-1.936,-3.124,-3.843,-5.087,-5.267,-6.042,-6.455,-5.071,-3.951,-3.901,-5.557,-3.935,-4.037,-1.976,-4.209,-4.984,-5.166,-1.281,-1.736,-1.493,-4.421,-5.873,-1.992,-3.571,-3.961,-3.366,-3.108,-3.961,-3.543,-3.879,-5.9,-6.824,-5.874,-5.149,-5.121,-5.029,-7.99,-5.947,-7.385,-8.253,-9.054,-7.97,-3.047,-2.899,-6.044,-7.455,-6.713,-6.145,-6.149,-4.765,-5.788,-7.619,-4.318,-6.106,-4.729,-3.642,-6.427,-4.765,-5.475,-2.252,-4.015,-5.723,-6.756,-4.112,-3.887,-5.917,-9.588,-4.548,-9.037,-10.47,-4.72,-5.546,-4.56,-4.565,-6.779,-6.989,-4.39,-6.922,-7.466,-6.175,-5.218,-7.249,-5.064,-1.367,-5.144,-2.774,-7.632,-3.008,-6.07,-5.76,-3.954,-3.456,-3.345,-1.294,-7.5,-4.436,-3.65,-6.338,-7.469,-7.042,-7.752,-6.294,-8.701,-1.406,-7.04,-7.356,-7.012,-6.962,-6.803,-6.076,-6.671,-5.523,-5.47,-1.761,-6.068,-6.3,-2.967,-4.282,-3.287,-6.134,-8.722,-10.74,-7.157,-5.135,-6.678,-5.008,0.4067,-3.806,-3.188,-9.064,-6.956,-6.876,-7.851,-5.764,-1.494,-7.94,-3.309,-4.278,-6.629,-5.955,-5.419,-6.281,-6.476,-2.086,-4.388,-4.503,-5.266,-5.722,-4.354,-2.157,-6.374,-2.528,-1.624,-7.467,-7.398,-4.725,-5.555,-5.504,-5.682,-5.265,-5.44,-3.478,-7.22,-5.696,-5.611,-5.158,-4.627,-6.54,-4.811,-7.826,-4.583,-1.967,-7.503,-6.25,-7.121,-5.961,-10.07,-6.558,-6.895,-5.513,-5.876,-6.722,-7.9,-6.359,-6.938,-6.394,-5.753,-6.94,-6.831,-5.752,-5.628,-5.119,-5.411,-5.936,-5.956,-4.874,-5.018,-5.509,-4.684,-4.314,-5.392,-4.74,-4.233,-4.354,-4.181,-4.531,-4.46,-6.258,-5.1,-4.262,-4.585,-4.987,-5.324,-5.75,-5.013,-4.841,-5.53,-5.205,-4.779,-4.99,0.5852,-4.815,-4.682,-4.286,-3.756,-3.282,-4.372,-4.075,-4.047,-1.093,-3.897,-3.529,-2.916,-3.006,-2.883,-4.258,-4.283,-4.259,-2.863,-3.516,-3.629,-4.11,-4.281,-3.556,-3.447,-3.482,-3.396,-3.28,-4.289,-3.624,-4.282,-2.664,-1.377,-2.409,-2.523,-4.715,-3.958,-4.035,-2.287,-5.244,-3.337,-2.997,-3.12,-4.039,-4.747,-4.092,-5.305,-5.137,-7.48,-0.13,-4.736,-3.091,-2.592,-5.703,-2.665,-5.592,-5.281,-4.74,-3.846,-9.399,-1.681,-4.087,-12.48,-9.693,-6.896,-6.788,-2.427,-2.461,-3.79,-3.269,-5.313,-2.213,-2.529,-1.759,-2.429,-4.342,-1.76,-1.961,0.7349,-1.969,0.7154,-1.82,-1.718,-1.951,-1.877,-2.261,-1.849,-2.267,-1.553,-1.687,-1.58,-1.629,-1.726,-1.77,-1.566,-1.928,-1.592,-1.572,-1.597,-1.619,-1.699,-1.552,-1.783,-1.632,-1.664,-1.355,-1.997,-2.319,-2.753,-1.789,-3.23,-3.357,-1.568,-1.394,-3.576,0.451,-0.8626,-0.7006,-0.2359,-1.922,-2.841,-2.756,-0.8131,-0.9221,-0.8802,-3.231,-0.9217,0.5928,-0.9285,-1.461,-1.783,-0.8053,-0.7598,-0.915,-0.956,-3.788,-8.637,-12.68,-0.5323,-1.082,0.6842,-1.816,-0.8117,-1.145,0.3678,-0.5502,-5.111,-0.773,0.6746,-0.6982,-4.827,-0.7156,-3.657,-11.23,-8.437,-4.754,-8.975,-0.7958,-0.9543,-0.8521,-1.097,-1.009,-0.984,-0.858,-0.1893,-4.229,-9.365,-7.866,-5.552,-5.668,-11.74,-8.526,-11.79,-11.4,-9.569,-13.12,-10.95,-7.443,-3.765,-4.303,-4.131,-2.752,-2.778,-2.548,-6.594,-2.375,-2.214,-4.714,-1.704,-4.345,-2.365,-2.14,-4.275,-2.278,-4.874,-2.372,-0.8381,-2.24,-1.922,-1.28,-2.094,-1.155,-2.545,-2.364,-4.881,-1.62,-1.487,-1.938,-4.435,-2.198,-2.403,-1.236,-2.567,-1.055,-1.797,-2.016,-2.641,-0.1833,-0.3245,-0.5955,-0.7613,-1.918,-2.003,-2.009,-1.74,-1.761,-3.582,-3.716,-4.848,-3.819,-3.842,-0.1233,-0.5074,-3.775,-1.329,-4.14,-3.714,-3.706,-3.683,-3.098,-1.928,-1.656,-1.885,-4.057,-3.206,-4.785,-3.789,-4.089,-3.996,-3.635,-3.954,-1.997,0.04676,-2.916,-0.4738,-3.179,-2.969,-2.767,0.05747,-2.908,-0.5363,-0.429,-0.3935,-0.09337,-3.392,-3.904,-0.7406,-0.3202,-0.2439,-0.3982,-3.431,-0.7416,-0.4678,-3.802,-1.01,-0.761,-0.4507,-0.6714,-3.894,-0.625,-0.5765,0.06767,-4.145,0.04926,0.08439,-1.303,-1.215,-0.4625,-1.045,0.08369,0.1628,-0.08929,0.05943,-0.8351,-1.465,-4.562,-3.864,-3.854,-4.01,-3.919,-0.2164,0.08991,-0.1016,0.1151,-0.1906,-1.749,-0.1885],"g":[0.0,159.5,158.4,145.6,143.4,131.0,130.7,126.9,123.8,115.6,77.35,85.24,88.74,76.29,74.68,75.17,52.75,66.37,51.83,50.37,52.1,43.99,43.65,49.31,43.66,37.05,44.16,39.48,35.43,36.04,33.25,40.9,40.0,37.68,36.78,36.59,37.33,45.8,31.77,46.76,43.13,35.83,34.4,40.3,39.43,42.06,33.09,37.76,33.33,37.82,36.73,33.74,31.57,37.13,34.4,29.43,29.35,29.17,31.37,43.83,30.59,38.66,39.42,30.5,46.87,40.46,31.33,35.54,32.95,32.69,28.39,40.68,33.6,36.49,31.15,31.9,31.86,32.46,34.84,35.41,27.01,35.69,32.63,31.07,30.96,36.58,41.26,31.55,32.44,31.79,29.05,27.44,28.28,25.42,33.33,32.8,29.53,26.52,28.47,29.72,31.21,30.2,35.43,29.16,36.86,26.73,35.07,36.65,25.44,31.88,32.41,34.36,30.37,37.22,28.36,34.83,35.83,29.91,29.66,26.86,29.24,28.7,26.03,33.49,28.38,30.6,29.9,38.84,31.16,29.18,32.45,32.66,36.19,28.71,31.32,26.8,28.92,33.42,30.16,28.5,31.71,26.62,26.95,32.48,25.06,31.46,33.88,28.76,22.25,23.39,27.82,35.31,28.28,27.39,24.72,35.32,27.38,27.71,25.3,33.66,31.35,19.07,29.44,28.23,32.85,28.18,28.8,25.74,27.5,25.57,25.64,31.1,30.87,25.22,23.66,32.71,29.34,32.85,21.36,26.43,29.58,34.32,22.62,22.35,26.82,24.3,26.43,25.87,29.83,28.18,37.12,27.1,26.75,31.73,25.96,26.76,29.83,22.07,23.94,26.67,35.08,24.22,28.15,25.19,34.9,32.74,25.24,28.71,25.3,27.42,27.89,33.86,31.53,28.17,28.11,23.58,27.01,22.7,28.48,24.86,31.91,30.39,32.56,25.72,24.86,20.0,28.21,25.52,18.81,22.32,31.58,24.17,32.2,21.62,25.73,32.9,28.88,21.78,24.1,31.62,25.03,25.57,27.23,29.13,30.69,19.46,29.23,23.73,28.07,23.81,28.38,28.28,28.59,23.9,23.11,30.61,24.27,28.13,27.77,28.31,32.67,34.24,29.1,32.95,28.54,18.0,30.95,25.52,22.72,28.19,29.52,19.22,24.58,19.46,16.61,32.88,35.99,34.21,27.0,25.98,28.19,25.16,28.54,26.77,27.94,19.85,31.66,28.2,23.33,27.33,23.42,29.33,24.83,22.38,19.04,28.4,23.91,33.98,23.42,27.75,33.76,21.87,30.95,24.83,26.92,24.4,27.62,26.34,33.76,25.82,27.27,31.55,26.5,30.65,30.53,32.18,36.37,22.8,28.06,28.6,24.32,25.66,25.42,21.47,33.07,22.41,30.4,31.73,23.52,30.88,25.85,26.26,27.12,29.1,35.06,21.83,25.86,21.57,26.88,26.46,22.32,21.56,27.57,20.76,23.17,34.18,25.34,26.07,23.29,28.62,25.67,28.68,28.85,27.14,22.65,22.31,31.16,34.25,23.29,22.27,22.62,26.58,25.39,29.57,29.35,24.11,23.28,29.69,28.43,29.2,37.89,26.74,32.16,24.53,26.36,22.05,31.0,23.67,26.05,22.73,26.08,29.8,27.22,38.53,23.04,24.94,19.68,23.32,20.9,27.75,32.97,26.61,20.96,23.49,33.15,27.64,22.09,29.06,28.22,23.65,21.59,22.46,26.1,28.57,26.41,26.9,27.61,29.3,35.74,23.18,27.54,32.25,30.18,21.77,20.69,36.02,20.84,27.1,32.26,34.7,19.93,23.08,25.15,26.82,26.67,38.49,24.5,30.7,21.52,25.22,22.59,29.92,25.61,29.98,22.14,26.45,23.26,24.97,22.08,25.68,33.24,29.7,31.05,35.74,28.49,26.39,24.84,28.55,26.81,20.77,24.77,32.05,32.69,31.11,33.89,29.53,25.73,25.5,27.83,25.95,35.36,26.11,24.23,25.68,21.83,31.76,32.52,34.41,26.4,29.42,24.23,28.54,26.99,31.07,22.24,29.19,23.79,37.68,34.94,27.24,26.66,22.18,19.81,20.5,30.12,34.11,24.61,27.77,26.35,20.97,27.52,33.75,22.56,34.0,31.15,22.53,25.97,23.35,23.79,21.05,27.69,26.08,41.09,31.28,20.56,25.31,23.42,27.19,31.37,34.47,23.72,23.55,23.84,22.98,33.66,22.05,27.86,26.94,23.48,23.18,28.65,17.66,29.05,26.9,25.53,24.22,36.4,28.56,31.02,29.56,35.01,31.59,28.56,32.58,24.3,28.64,31.07,28.38,30.12,27.72,27.94,24.97,27.82,20.64,22.5,31.25,23.36,25.42,31.87,30.43,39.26,26.73,26.51,35.29,25.94,29.37,39.81,28.23,22.27,24.32,25.55,29.36,37.21,30.74,30.44,35.33,36.69,36.41,30.67,31.74,30.72,28.9,26.18,29.5,27.29,32.33,31.69,26.58,26.72,35.12,25.56,27.84,25.84,28.03,25.89,31.6,29.12,29.86,38.68,30.81,28.56,34.56,34.81,24.25,27.18,25.23,30.13,30.1,45.39,29.01,37.96,33.78,38.56,33.28,34.23,34.46,26.13,20.44,31.95,34.26,32.49,27.15,23.24,23.87,35.86,34.38,25.08,32.54,21.58,30.58,27.11,27.13,28.67,36.03,31.36,34.27,34.63,32.5,28.81,39.65,28.18,30.9,33.35,32.13,28.14,30.42,46.43,32.9,27.77,29.88,27.68,41.5,27.0,24.77,30.61,30.41,33.41,40.14,31.43,33.65,32.89,38.77,30.53,32.58,35.87,31.44,27.04,28.75,40.79,34.27,32.94,39.5,29.19,39.07,33.71,31.81,33.77,41.63,32.64,26.28,31.99,36.22,37.58,31.37,28.28,29.88,39.16,29.98,40.04,30.25,30.31,28.37,41.33,34.41,39.39,32.08,38.22,28.25,35.43,33.24,28.76,26.36,33.88,26.66,28.71,34.68,42.63,26.86,26.47,22.97,26.61,29.32,32.49,25.79,32.21,30.84,21.52,33.27,41.67,42.78,29.47,32.87,30.23,38.82,36.54,26.66,39.18,42.9,29.34,32.91,30.25,29.89,32.06,32.34,31.05,29.65,36.13,39.26,36.03,33.72,37.45,35.96,32.88,25.9,29.83,41.15,28.41,41.13,40.78,34.63,41.14,28.91,44.58,27.31,33.81,31.69,23.93,32.61,33.85,27.28,37.16,37.46,32.66,33.35,31.05,46.05,35.68,30.37,41.32,37.72,25.76,42.81,30.84,29.68,30.11,26.74,25.34,26.82,33.57,34.08,26.79,29.16,34.93,30.59,27.8,34.54,31.04,37.45,31.4,31.54,27.38,33.8,25.59,24.34,24.88,27.2,32.51,36.76,33.16,36.34,26.93,30.83,28.0,34.73,24.36,33.91,38.41,36.07,26.03,32.44,34.35,30.86,30.63,24.69,42.96,26.49,25.3,25.5,22.88,43.03,29.4,27.4,26.06,28.24,29.87,41.26,29.54,28.2,25.31,37.35,32.78,28.73,29.71,32.38,32.64,29.94,32.38,29.2,25.46,35.19,26.79,43.44,25.56,30.31,25.27,25.75,30.94,26.5,27.88,30.61,44.37,29.66,27.9,31.98,29.25,45.26,32.88,38.16,36.35,26.56,26.73,21.21,35.66,29.76,27.97,33.89,36.02,36.46,27.71,29.59,30.76,24.84,35.2,31.35,36.73,30.28,29.52,28.72,29.8,28.08,27.17,23.1,29.69,28.85,28.93,25.66,26.31,24.4,28.16,28.19,29.71,30.03,24.53,25.39,39.44,29.7,33.84,35.98,26.53,21.53,37.1,29.67,28.44,23.96,35.24,35.25,30.64,32.09,35.9,21.22,25.96,24.11,39.13,32.93,37.48,29.53,25.77,27.02,26.41,28.45,31.24,27.06,26.15,43.19,35.43,28.1,28.32,32.03,32.8,30.05,27.33,36.02,39.8,30.05,34.49,38.92,37.56,43.65,24.01,36.32,46.57,37.8,38.54,39.6,29.75,32.17,26.31,30.85,33.46,38.46,29.67,30.43,31.8,30.36,24.72,31.84,37.18,32.61,23.52,31.68,28.86,26.73,28.84,24.95,33.37,29.67,29.08,28.65,32.17,28.16,41.07,33.54,23.14,29.44,31.03,27.02,34.22,37.52,24.58,33.16,30.8,39.51,32.93,32.86,37.36,28.92,37.52,32.01,28.04,32.59,35.96,32.05,32.81,23.69,37.55,29.08,36.51,37.65,27.85,26.91,31.08,36.63,34.71,30.96,37.74,31.43,37.98,31.6,37.24,36.29]}},"Centering_Only":{"42":{"z":[0.0,3.534,3.337,3.453,3.603,3.181,3.085,3.108,2.846,2.831,3.138,3.011,2.886,2.853,2.748,2.604,2.546,2.564,2.522,2.572,2.428,2.703,2.596,2.915,2.862,2.669,2.878,2.699,2.65,2.766,2.852,2.844,2.874,2.993,2.922,3.074,3.012,2.856,2.971,3.188,3.013,2.973,3.041,3.121,3.174,3.283,3.204,3.04,3.327,3.158,3.139,3.384,3.184,3.066,3.202,3.166,3.161,3.119,3.135,3.156,3.237,3.427,3.227,3.27,3.251,3.332,3.298,3.281,3.317,3.354,3.358,3.318,3.34,3.486,3.369,3.396,3.41,3.416,3.473,3.507,3.517,3.419,3.514,3.658,3.489,3.661,3.604,3.737,3.481,3.724,3.666,3.839,3.553,3.777,3.603,3.663,3.735,3.851,3.742,3.673,3.796,3.675,3.84,3.652,3.739,3.688,3.791,3.717,3.822,3.74,3.777,3.647,3.726,3.801,3.816,3.709,3.928,3.938,3.796,3.813,3.642,3.779,4.019,3.922,4.017,3.853,3.836,4.118,3.998,3.992,4.155,4.003,4.018,4.014,4.036,4.163,4.079,4.213,4.045,4.038,4.175,4.011,3.946,4.202,4.029,4.13,4.082,4.253,3.955,4.09,4.031,4.013,3.961,4.083,4.146,3.969,4.18,3.943,3.998,4.188,3.87,3.835,4.008,4.225,4.247,4.038,4.238,4.265,4.091,4.095,4.1,4.332,4.263,4.117,4.228,4.043,4.232,4.379,4.303,3.992,4.09,4.112,4.119,4.058,4.029,4.149,4.06,4.1,4.348,4.184,4.183,4.159,4.288,4.07,4.023,4.211,4.067,4.211,4.044,4.243,4.32,4.287,4.399,4.167,4.153,4.274,4.093,4.38,4.522,4.273,4.245,4.39,4.41,4.308,4.224,4.351,4.226,4.162,4.217,4.432,4.28,4.355,4.462,4.315,4.276,4.195,4.086,4.323,4.318,4.172,4.321,4.08,4.41,4.361,4.335,4.424,4.466,4.314,4.42,4.392,4.248,4.355,4.201,4.22,4.305,4.026,4.327,4.506,4.616,4.431,4.59,4.262,4.531,4.22,4.417,4.555,4.194,4.482,4.323,4.376,4.287,4.497,4.676,4.226,4.431,4.229,4.262,4.288,4.4,4.292,4.195,4.359,4.276,4.533,4.188,4.318,4.287,4.398,4.567,4.292,4.295,4.581,4.202,4.164,4.274,4.553,4.167,4.59,4.328,4.263,4.471,4.169,4.759,4.328,4.269,4.4,4.256,4.474,4.287,4.069,4.375,4.197,4.326,4.241,4.595,4.424,4.257,4.172,4.364,4.22,4.128,4.534,4.585,4.15,4.022,4.863,3.992,4.327,4.778,3.897,4.061,4.156,4.212,4.197,4.157,4.094,3.964,4.216,4.41,4.217,3.965,4.019,4.132,3.94,4.24,4.025,4.177,4.18,4.239,4.305,3.905,3.931,3.782,4.341,4.214,4.198,4.227,3.802,4.119,4.118,3.825,3.989,4.158,3.784,4.314,4.309,3.729,4.092,3.759,3.874,4.246,3.927,3.783,3.895,3.858,3.798,3.756,3.801,4.027,4.116,3.75,4.141,4.152,3.687,3.746,3.82,3.686,3.946,3.889,3.989,4.082,3.817,4.153,4.074,3.759,4.008,3.757,3.972,4.244,4.246,3.801,4.104,3.976,4.03,3.939,4.14,3.975,4.043,4.017,4.12,4.026,3.947,4.041,4.134,4.105,3.87,3.879,4.033,3.918,3.89,3.828,4.084,3.892,3.887,4.23,3.889,4.148,4.333,3.723,4.047,3.839,4.236,3.809,3.985,3.78,3.82,4.063,4.141,3.672,3.733,3.93,4.014,3.709,4.303,4.045,3.916,4.187,3.853,4.282,3.957,4.289,3.758,4.108,3.826,3.921,3.791,4.133,4.022,3.766,3.91,4.09,3.827,3.822,4.214,3.822,3.743,3.672,4.232,3.972,3.681,4.262,3.737,3.699,4.083,4.275,3.825,3.706,3.847,3.768,3.838,3.807,3.751,3.594,3.758,3.657,3.737,3.738,3.612,3.621,3.741,3.664,3.943,3.68,3.694,3.552,3.965,3.669,3.671,3.51,3.513,3.68,3.663,3.677,3.665,3.592,3.539,3.631,3.627,3.572,3.619,3.614,3.607,3.506,3.888,3.962,4.169,3.743,4.326,3.902,4.321,3.939,3.72,4.293,3.954,4.694,4.0,4.004,4.424,4.456,4.544,4.643,5.057,4.743,4.167,4.26,4.518,5.012,4.063,4.635,4.56,4.335,4.313,4.495,4.727,4.165,4.299,4.688,4.174,4.889,4.556,5.217,4.764,5.015,4.975,4.548,4.342,4.377,4.682,4.564,4.374,4.496,4.575,4.331,4.657,5.015,4.682,4.946,4.747,4.707,4.546,4.368,5.062,4.707,4.493,4.428,5.138,4.791,5.0,4.571,4.71,4.959,4.59,4.69,4.958,4.349,4.981,4.524,4.798,5.096,4.878,5.063,5.005,4.979,4.909,5.146,5.148,4.539,5.077,4.91,4.495,5.062,4.391,4.4,4.668,4.686,4.756,4.811,4.823,4.665,4.608,4.949,4.589,4.766,4.92,4.59,4.821,4.929,4.673,4.721,4.986,4.935,4.844,4.869,4.9,5.125,4.801,5.18,5.084,4.887,4.987,5.098,4.766,5.271,5.175,5.283,4.742,5.095,4.77,4.807,5.273,5.179,4.947,4.929,4.73,5.158,4.884,5.052,4.781,4.868,4.97,4.894,4.844,4.953,4.884,5.224,4.942,4.892,4.874,5.176,5.088,5.034,5.141,4.977,4.942,5.053,5.241,4.851,5.05,4.947,5.084,5.254,5.035,5.1,5.026,5.041,5.174,4.905,4.956,4.9,5.307,5.197,5.475,5.349,5.083,4.919,5.151,4.86,5.362,5.648,5.212,4.978,5.118,4.89,5.047,5.337,5.066,5.096,5.188,5.503,5.212,5.081,5.368,5.356,5.512,5.319,5.465,5.1,5.239,5.453,5.147,5.368,5.165,5.152,5.093,5.157,5.337,5.185,5.004,5.279,5.181,5.099,5.434,5.385,5.203,5.178,5.154,5.186,5.405,5.517,5.447,5.26,5.181,5.153,5.228,5.385,5.328,5.086,5.173,5.473,5.378,5.083,5.294,5.236,5.682,5.337,5.481,5.557,5.602,5.553,5.329,5.507,5.112,5.725,4.972,5.374,5.251,5.271,5.428,5.6,5.608,5.447,5.557,5.879,5.32,5.406,5.323,5.118,5.262,5.281,5.552,5.469,5.354,5.391,5.294,5.555,5.141,5.104,5.218,5.142,5.396,5.269,5.265,5.634,5.445,5.615,5.562,5.566,5.489,5.153,5.305,5.357,5.364,5.254,5.425,5.299,5.276,5.272,5.247,5.609,5.469,5.305,5.408,5.429,5.275,5.192,5.027,5.116,5.241,5.356,5.38,5.621,5.177,5.38,5.511,5.409,5.202,5.516,5.853,5.643,5.577,5.573,5.716,5.618,5.75,5.406,5.979,5.844,5.969,6.136,6.294,6.416,5.984,5.907,6.083,6.079,5.79,5.91,6.226,6.135,5.892,6.309,6.183,6.099,6.606,6.386,6.362,6.339,6.319,6.338,6.582,6.74,6.67,6.093,6.668,6.669,6.43,6.456,6.393,6.442,6.631,6.64,6.805,6.674,6.636,6.602,6.631,6.57,6.681,6.7,6.959,6.755,6.792,6.606,6.377,6.559,6.483,6.655,6.657,6.615,6.659,6.76,6.706,6.392,6.595,6.72,6.496,6.552,6.493,6.446,6.366,6.297,6.462,6.452,6.775,6.406,6.535,6.264,6.744,6.63,6.576,6.663,6.457,6.488,6.634,6.497,6.508,6.582,6.321,6.279,6.24,6.557,6.605,6.62,6.631,6.821,6.575,6.455,6.617,6.252,6.443,6.655,6.373,6.14,6.411,6.145,6.323,6.44,6.298,6.587,6.162,6.393,6.356,6.269,6.267,6.362,6.347,6.161,6.41,6.55,6.405,6.404,6.131,6.177,6.378,6.441,6.247,6.551,6.57,6.437,6.385,6.591,6.488,6.575,6.352,6.075,6.455,6.358,6.349,6.48,6.437,6.414,6.256,6.201,6.023,6.124,5.945,6.401,6.13,6.24,6.068,6.138,6.078,5.868,5.903,6.134,6.208,6.24,5.791,6.203,6.312,6.509,6.338,6.137,6.313,6.263,6.046,6.341,6.12,5.988,6.477,6.338,6.127,6.216,5.773,5.993,6.024,6.055,5.983,6.029,5.785,5.657,5.939,5.897,5.64,5.98,6.106,5.869,5.887,5.806,5.787],"r":[-6.568,-6.968,-8.393,-5.647,-5.943,-9.607,-4.146,-7.11,-9.097,-5.674,-6.651,-8.376,-9.352,-7.872,-6.692,-8.688,-7.91,-8.376,-7.234,-7.966,-6.28,-6.954,-7.85,-8.047,-6.674,-8.288,-7.581,-7.632,-7.714,-7.889,-7.787,-6.314,-7.303,-6.382,-4.796,-6.967,-7.095,-8.62,-6.233,-5.418,-7.598,-7.961,-4.549,-6.322,-6.347,-6.995,-7.85,-5.815,-6.617,-7.401,-8.508,-6.2,-7.185,-6.409,-4.823,-5.445,-5.85,-9.458,-7.19,-6.705,-5.532,-4.739,-4.432,-4.753,-6.24,-6.747,-4.163,-6.055,-4.832,-5.654,-5.753,-7.512,-3.931,-7.563,-9.106,-6.496,-7.359,-7.02,-4.32,-6.326,-5.022,-6.269,-7.047,-6.906,-3.951,-6.671,-1.814,-2.61,-5.081,-4.877,-3.751,-5.215,-4.044,-7.571,-5.853,-6.848,-3.082,-4.25,-5.539,-3.998,-7.685,-5.882,-1.221,-5.445,-2.546,-5.114,-4.117,-5.741,-0.4474,-5.951,-5.153,-4.114,-3.819,-3.829,-4.55,-2.146,-4.612,-1.308,-4.976,-5.591,-4.069,-2.541,-3.485,-10.38,-3.13,-4.655,-2.466,-5.409,-3.214,-2.986,-3.088,-2.963,-5.151,-3.255,-2.685,-2.342,-3.259,-4.089,-2.648,-2.379,-2.799,-2.596,-2.738,-3.64,-2.539,-5.062,-2.9,-2.163,-3.688,-2.999,-2.437,-1.739,-3.389,-4.085,-3.206,-4.254,-2.498,-3.918,0.7654,-0.8418,-4.414,-1.929,-0.1226,-2.792,-3.678,-3.198,-2.275,-2.582,-4.78,-3.352,-2.008,-2.176,-5.794,-2.395,-0.5585,-2.501,-1.916,-3.802,-5.878,-2.758,0.6785,-3.797,-3.058,-2.973,-2.621,-2.845,-4.505,-1.319,-2.811,-2.534,-3.159,-5.442,-1.58,-2.513,-5.867,0.0632,1.365,-2.026,-2.999,0.02,-5.716,-6.483,-5.651,-5.548,-6.348,-5.857,-4.658,-5.006,-2.456,-8.526,-2.237,-2.497,-2.074,-0.04065,-3.396,-2.417,-2.604,-1.857,-1.124,0.6665,0.1655,-2.457,-2.938,-0.05317,-1.213,-2.243,-1.696,-0.456,0.6712,-1.659,-0.08091,-0.1587,-2.003,-2.283,-4.078,-2.183,-1.754,-4.245,-2.332,-2.643,-4.639,-0.3555,-2.642,-2.622,-1.409,-1.22,-2.157,-2.875,1.428,0.8176,-3.489,-2.466,-0.1283,-0.5316,0.0567,-2.141,-0.2651,-2.516,1.952,-1.351,-5.541,-2.796,-5.749,0.2186,-1.109,0.8109,1.298,-2.461,-4.254,-2.267,-5.913,-1.22,-2.152,-4.271,-2.325,-2.675,0.01653,-5.747,-2.442,-2.013,-5.374,-0.9155,-0.9436,-5.979,-0.07917,1.974,-3.037,0.8162,-2.015,1.859,-1.829,-2.005,-1.914,-2.169,-2.174,-2.941,-2.16,-0.6886,-2.365,-1.603,-1.79,-1.893,-2.138,-2.235,-2.152,-1.646,-0.8018,1.803,1.019,-2.364,-1.464,0.2149,-2.246,-1.549,0.299,-2.009,-2.087,-2.431,2.023,-2.237,-2.203,-2.228,-0.378,1.854,-1.957,-3.037,1.035,-1.972,-2.341,-0.6431,-1.588,-2.421,1.966,-2.562,-1.324,2.118,1.072,2.026,1.831,2.028,0.6125,-0.1777,-0.176,-3.26,2.045,-1.628,0.005408,1.871,-3.149,-2.32,-1.106,-1.327,-0.7516,-2.236,-2.161,-2.244,-2.425,0.7044,-1.086,-2.029,-2.243,1.95,-2.001,-2.782,-1.764,1.694,-3.693,2.097,-0.9062,1.92,-2.427,-2.009,-2.928,-0.9001,-2.486,1.776,-1.403,-3.094,-2.856,-2.321,-1.269,-3.068,-1.114,-4.159,0.5397,-2.781,2.025,-1.648,-0.5392,-2.597,0.2544,1.966,1.874,1.941,1.474,2.151,1.022,1.488,1.717,-0.9543,-1.12,0.5615,-2.993,1.39,-0.01076,-2.347,1.853,-1.596,-0.9637,1.638,0.4776,-0.2661,0.08874,1.978,-2.711,-2.261,-0.5057,-0.3237,0.505,0.4918,2.009,1.683,1.55,1.925,1.142,-1.838,1.839,0.5501,1.903,0.4287,1.015,1.957,2.085,1.899,1.871,0.9055,0.6771,0.5357,1.918,1.127,-0.5115,-0.976,2.124,-2.958,-1.508,1.824,1.927,1.962,1.825,-1.818,1.779,1.979,2.058,1.342,-0.09594,-1.97,2.053,2.096,1.873,1.638,2.127,0.2333,1.77,1.914,1.979,0.6783,1.963,-3.06,-0.2801,1.729,1.936,-0.09445,1.706,-0.6138,1.515,1.81,1.895,1.782,1.669,1.686,0.9843,-0.9107,1.969,1.117,1.768,-2.829,1.677,2.137,1.986,0.9794,1.91,1.622,1.671,-0.4803,-0.8249,0.661,1.448,1.685,1.862,1.555,-9.998,-10.07,-6.653,-6.719,-7.981,-6.875,-7.028,-8.066,-10.2,-8.738,-9.567,-6.791,-7.719,-7.719,-8.596,-6.305,-7.998,-7.065,-5.653,-6.227,-3.403,-9.065,-7.335,-8.042,-5.626,-7.247,-6.581,-7.278,-7.398,-7.075,-7.137,-7.368,-8.729,-8.174,-5.959,-6.63,-6.845,-7.437,-4.462,-5.768,-5.181,-3.605,-7.261,-10.28,-4.359,-4.368,-7.005,-7.164,-4.784,-5.519,-8.087,-6.842,-6.6,-8.035,-3.03,-10.1,-4.165,-3.056,-4.161,-6.429,-5.023,-3.711,-3.005,-3.155,-4.116,-5.239,-6.325,-4.189,-4.868,-4.708,-5.392,-2.166,-7.835,-5.437,-7.265,-4.819,-3.82,-2.36,-4.97,-5.109,-7.546,-5.353,-4.763,-8.109,-1.98,-1.68,-1.818,-5.707,-2.895,-5.755,-9.007,-6.985,-4.878,-9.167,-8.685,-2.414,-3.088,-6.861,-4.434,-2.891,-6.408,-1.079,-4.48,-3.845,0.05603,-3.455,-6.464,-4.494,-5.843,-3.904,-5.713,-8.115,-1.684,-4.262,-5.228,-4.537,-6.418,1.412,-6.174,-5.412,-4.842,-2.327,-2.463,-6.588,-1.648,-3.748,-2.649,-6.363,-7.432,-3.856,-5.401,-5.929,-3.966,-5.569,-4.732,-5.976,-2.367,-3.85,-4.361,-4.551,-4.816,-1.98,-1.675,-4.143,-5.104,-4.199,-3.935,-5.712,-2.265,-3.735,-3.893,-7.017,-9.557,-5.455,-1.564,-2.378,-7.62,-4.05,-2.066,-7.79,-3.628,-4.288,-3.737,-3.719,-4.034,-5.804,-3.317,-6.845,-1.508,-3.47,-5.626,-3.796,-5.872,-1.169,-3.749,-4.171,-4.009,-4.372,-2.007,-6.274,-4.767,-4.451,-1.527,-2.213,-4.3,-3.546,-0.7932,-3.89,-3.768,-2.723,-4.313,-1.604,-6.225,-5.222,-4.676,-1.506,-1.547,-4.64,-5.231,-1.488,-0.3759,-1.46,-4.132,-1.997,-2.132,-2.582,-4.049,-4.587,-1.976,-1.631,-1.874,-1.699,-2.106,-1.305,-1.378,-0.2079,-3.307,-4.936,-4.979,-6.333,-2.899,-2.234,-2.052,-4.035,-4.339,-4.016,-4.211,-1.687,-0.2207,-3.998,-2.039,-2.903,-1.635,-1.639,-3.683,-4.105,-4.844,-4.039,-5.247,-3.596,-5.973,-5.727,-4.526,-4.749,-5.463,-3.529,-4.533,-4.455,-4.93,-3.282,-5.177,-5.795,-3.914,-4.134,-7.003,-5.254,-5.595,-6.875,-6.942,-5.226,-4.208,-7.785,-6.756,-4.755,-6.36,-7.384,-7.088,-4.102,-3.236,-3.592,-2.851,-5.222,1.204,-3.877,-5.188,1.52,1.599,1.54,0.2655,-2.713,1.54,-2.825,-3.848,-4.601,-2.131,-0.9301,-2.995,1.513,-4.459,1.492,-4.24,-6.765,-5.195,-4.774,0.929,-3.591,-4.097,-5.963,-5.425,-5.597,-5.028,1.02,1.408,-4.678,1.628,1.508,1.568,1.083,1.261,1.525,1.618,-5.614,-5.339,1.458,-2.729,-5.509,1.454,-0.8212,-2.065,-3.918,-5.615,0.6257,-2.047,-5.571,1.517,1.49,-2.935,-4.927,-10.12,-5.436,-2.358,-4.237,-6.643,-2.791,-4.748,-3.905,-2.403,-5.909,-6.546,-4.064,0.5665,-2.823,-5.078,-3.868,-5.261,-2.558,-8.448,-5.245,-7.334,-4.533,-2.657,-2.052,-2.413,-5.467,-2.08,-2.238,-2.166,-2.152,-6.028,-2.109,-2.191,-3.868,-4.391,-2.78,-4.894,-3.479,-8.119,-2.421,-2.917,-2.25,-11.87,-6.471,-8.375,-8.718,-7.951,2.032,-8.426,-2.037,0.01511,0.4052,-2.139,0.2175,-5.497,-3.103,-0.1931,-1.06,0.6068,0.4631,-2.098,0.3331,0.7164,0.5017,0.9638,-0.4747,-2.167,0.6041,0.6497,-1.135,-0.7824,0.1977,-0.6913,-4.972,-2.663,-2.909,-5.229,-3.672,-5.925,-4.806,-5.267,-5.153,-3.244,-5.113,-3.117,0.3962,-3.101,0.1101,-4.683,-2.49,-4.607,-2.742,-2.568,0.6261,-0.3245,0.4559,-2.587,-3.092,-3.148,0.4102,0.7803,0.07196,0.7348,0.6377,0.3178,-2.088,0.2417,-2.616,-3.355,-3.449,0.772,-6.585,-4.964,-3.104,-3.56,-5.789,-4.871,-5.124,-2.973,-4.919,-1.478,0.1711,-2.629,-3.858,-2.377,-2.513,-5.279,-2.277,-2.469,-0.7339,-2.729,-2.874,-2.081,-2.033,-2.799,-2.955,0.5505,-5.42,0.691,-3.025,0.6262,-4.814,-1.108,-2.792,0.325,-3.347,-3.858,0.9011,-3.215,-4.654,-3.528,-1.956,-3.458,-3.075,-3.516,-3.318,-3.324,-2.255,-0.6474,-0.7896,-3.402,-3.081,0.8365,0.7813,-2.581,-0.6354,-5.603,-0.7818,0.7611,-1.837,-2.608,0.633],"g":[0.0,50.29,36.77,30.77,51.97,33.21,33.51,25.93,27.45,28.54,40.53,27.44,23.43,24.8,23.17,29.61,16.84,19.9,17.88,20.89,21.39,17.94,20.31,16.91,20.73,21.05,13.55,21.63,15.11,19.6,19.18,20.57,15.41,21.38,20.34,17.27,16.81,16.49,15.84,17.8,18.06,16.22,15.5,15.87,16.84,19.59,17.44,15.54,14.11,19.14,11.81,17.43,16.22,12.61,12.88,12.89,15.12,15.0,14.02,14.7,11.35,11.02,11.78,15.17,12.9,10.4,10.66,11.77,9.856,12.8,13.74,11.06,14.56,14.41,14.59,15.56,19.24,14.27,13.14,9.756,13.33,13.31,11.58,11.84,12.41,12.81,14.38,11.75,10.95,13.46,10.78,12.5,14.28,14.3,12.03,11.22,12.07,11.36,9.772,14.99,14.82,10.62,11.7,9.802,9.387,13.64,11.05,11.86,11.74,10.2,11.63,12.58,11.36,12.47,14.3,13.02,13.46,11.62,11.86,10.28,13.06,11.7,12.34,9.25,13.21,10.54,11.95,13.41,14.4,9.023,9.287,12.56,9.0,8.588,9.662,10.45,9.793,8.609,11.75,8.251,9.691,8.184,12.79,9.466,8.588,10.17,9.54,9.506,11.28,10.62,9.029,10.59,8.761,9.658,10.57,12.78,12.73,9.873,8.584,10.4,9.429,10.86,12.54,9.769,9.565,11.08,10.18,11.23,10.57,9.054,9.264,9.391,8.434,9.771,10.2,8.354,12.78,10.17,9.983,11.1,10.42,10.17,11.29,10.71,8.934,11.21,8.82,11.84,10.5,10.34,9.184,9.834,8.095,10.29,9.1,11.19,7.008,10.68,9.848,9.348,9.481,9.882,11.75,7.986,9.861,9.594,7.417,8.668,13.42,10.1,10.5,9.317,11.55,8.875,9.884,7.721,10.76,7.827,8.059,8.249,7.966,10.54,11.88,9.528,9.7,11.0,8.656,9.402,9.934,8.654,8.584,7.923,7.992,10.41,10.61,8.512,8.555,8.04,10.29,7.259,12.25,10.57,9.545,9.591,10.35,8.741,8.687,6.022,8.163,8.053,7.738,9.046,7.948,10.98,7.485,11.42,6.597,11.02,8.774,9.118,8.326,10.25,8.246,8.886,8.01,9.037,8.32,10.31,8.173,6.97,6.061,9.867,7.875,7.481,8.029,8.361,7.047,9.027,8.051,8.253,8.157,8.846,5.792,6.818,6.53,6.424,6.733,7.452,5.371,6.393,7.048,6.542,9.402,6.398,5.532,6.813,5.958,6.742,7.437,6.304,8.563,6.877,7.617,7.835,6.837,8.383,7.69,6.728,4.965,7.494,7.988,7.427,7.536,6.841,8.036,9.297,8.869,6.437,5.589,5.366,6.267,5.599,5.34,7.115,4.677,6.826,7.242,6.764,6.495,7.385,5.416,5.986,7.051,5.724,6.327,6.585,5.773,6.35,6.863,6.317,6.446,6.76,5.732,6.683,6.47,5.014,5.892,5.833,5.078,5.442,5.686,6.053,4.72,5.585,6.046,6.299,4.878,7.229,5.111,3.833,4.879,5.598,5.261,6.803,4.428,5.426,4.615,4.751,5.397,5.529,5.537,6.196,5.543,5.934,4.593,5.245,5.509,7.064,6.487,4.455,5.202,4.222,6.203,3.794,6.484,5.243,5.454,5.209,5.165,6.249,6.617,7.122,3.779,4.41,4.756,4.967,4.683,4.781,6.98,5.333,4.647,7.416,6.429,5.97,5.19,6.466,4.824,6.734,5.634,5.352,5.374,4.134,5.381,6.775,6.399,4.933,4.179,4.322,4.932,4.811,5.06,6.419,6.834,8.973,5.499,7.302,5.149,5.655,6.989,5.142,5.052,5.41,4.64,3.744,4.472,5.916,4.5,4.439,3.631,5.425,4.256,4.16,6.165,5.636,4.345,5.328,4.524,6.422,4.783,5.068,6.369,4.52,6.588,5.703,3.609,5.04,5.353,8.43,4.956,5.236,6.784,5.654,6.898,5.082,4.746,4.217,8.237,7.064,3.962,4.548,6.836,5.985,6.022,6.922,5.097,6.985,5.495,6.409,5.732,5.956,4.746,8.243,4.352,5.643,8.315,4.236,6.523,6.603,6.522,4.839,4.905,6.048,4.511,6.179,8.348,5.923,6.454,4.074,7.232,7.612,5.436,6.082,7.92,6.686,8.147,7.381,5.716,7.747,7.319,8.723,7.607,10.38,8.689,8.78,8.819,11.72,7.89,8.351,7.434,8.929,9.812,10.5,12.1,9.919,7.707,11.49,11.24,6.046,7.738,8.756,10.62,9.338,8.529,14.96,13.37,11.16,8.812,8.054,8.896,9.76,9.222,8.635,9.219,6.381,10.82,10.73,9.11,9.534,11.32,12.63,14.2,13.72,8.181,8.846,8.801,10.46,8.539,9.685,9.519,14.06,16.93,11.79,9.165,11.89,11.92,8.527,7.743,12.06,12.66,12.41,11.06,12.87,10.27,8.603,12.48,9.305,9.141,8.669,8.002,12.38,10.49,9.624,8.005,10.86,12.58,10.58,8.052,8.419,11.11,10.51,10.59,14.4,9.54,14.34,12.0,15.2,11.59,11.06,11.89,9.796,8.817,10.09,10.12,8.844,10.48,10.72,12.22,14.5,15.75,12.77,8.982,10.15,13.69,10.64,9.958,9.615,10.48,10.87,10.35,12.82,12.75,10.06,12.91,11.9,11.58,9.793,11.54,12.41,14.0,14.31,10.22,12.21,13.82,14.23,12.01,10.41,13.47,11.89,9.78,10.31,8.523,16.07,11.56,9.342,14.37,12.26,13.25,10.86,9.706,11.64,11.8,10.24,11.17,11.09,10.12,12.32,11.25,14.59,8.412,10.64,10.87,10.46,11.2,10.58,12.14,11.22,11.3,12.04,10.03,8.914,11.29,8.759,13.42,11.59,11.25,11.67,8.624,12.26,13.91,8.59,9.056,11.04,12.99,11.81,14.44,10.78,10.94,12.66,11.39,14.6,8.52,13.06,10.17,10.51,11.32,9.607,9.785,12.52,9.998,12.11,12.16,10.6,10.57,11.73,10.74,12.35,10.72,10.81,12.15,12.96,9.109,10.88,11.54,8.898,10.37,11.81,9.634,12.59,9.882,9.118,11.1,8.998,13.25,10.97,10.73,12.77,11.4,12.18,8.823,13.99,9.398,12.19,11.85,9.36,9.858,14.91,11.09,13.37,10.86,11.66,13.02,15.54,14.37,14.46,12.18,11.19,16.17,12.35,14.51,13.88,10.39,10.33,14.46,11.78,12.83,12.37,12.29,11.36,11.55,11.01,13.66,8.949,10.79,12.09,10.52,9.195,9.357,17.25,10.83,10.41,11.68,16.44,10.07,8.917,9.365,14.43,12.44,13.88,15.15,12.73,15.24,8.807,15.5,12.64,15.54,15.58,16.55,12.27,11.66,13.52,15.33,14.61,11.77,11.88,12.74,12.47,12.02,12.53,11.79,10.47,12.25,17.04,13.77,11.96,11.05,15.27,11.74,8.467,12.73,15.71,12.13,11.3,11.92,13.25,15.98,12.15,13.32,14.21,13.21,9.15,10.32,17.19,11.72,16.44,13.05,11.36,13.11,16.52,13.95,12.53,11.89,13.09,8.534,9.273,10.26,10.82,12.53,12.65,12.57,16.14,11.48,13.48,11.69,10.82,14.58,11.75,12.84,12.66,9.72,10.62,9.854,12.11,9.036,11.47,11.32,13.16,12.35,10.78,14.83,12.7,9.647,9.876,13.76,14.25,13.68,11.34,20.8,13.66,20.67,20.85,14.38,15.48,15.85,13.01,13.45,16.06,15.96,10.57,17.28,19.65,17.32,15.32,14.12,21.64,16.65,18.16,10.54,16.67,9.459,13.44,24.43,16.52,15.35,13.09,15.28,13.13,11.92,10.94,10.2,14.32,14.27,12.35,11.08,10.15,15.63,16.25,16.01,21.48,10.26,11.14,10.05,11.6,11.57,14.97,12.2,10.4,14.44,14.57,18.87,17.87,11.73,18.27,10.6,14.45,13.52,18.38,12.22,22.91,16.68,12.44,16.14,8.832,14.3,15.4,14.93,12.62,17.07,11.94,13.54,13.22,15.43,16.25,12.38,11.09,12.93,9.217,10.34,7.629,12.73,10.03,9.194,10.73,11.84,11.33,8.958,11.24,13.26,8.745,12.16,9.583,17.48,11.36,12.67,15.66,9.94,11.4,11.88,9.482,9.238,10.54,10.16,9.034,14.34,13.81,11.31,7.709,11.71,8.614,13.66,9.755,12.12,13.71,7.599,7.386,6.821,12.0,8.92,5.332,11.28,10.11,8.471,6.56,7.421,10.35,9.372,10.66,10.18,12.48,7.646,11.17]},"100":{"z":[0.0,2.652,2.943,2.931,2.912,2.896,2.886,2.882,2.874,2.873,2.832,2.918,2.841,2.936,2.871,2.934,2.949,2.812,2.924,2.922,2.939,2.948,2.923,2.94,2.954,2.948,2.938,2.942,3.096,3.087,3.33,3.329,3.226,3.128,2.94,3.291,3.14,3.117,3.188,3.182,3.122,3.157,3.198,3.333,3.358,3.231,3.302,3.38,3.222,3.482,3.592,3.444,3.476,3.622,3.703,3.652,3.644,3.663,3.605,3.671,3.754,3.765,3.781,3.895,3.831,3.802,3.946,3.878,3.897,3.924,4.11,3.97,3.83,4.163,4.011,3.955,4.068,3.979,3.851,3.948,3.95,4.27,4.023,3.811,4.237,3.946,4.055,4.003,4.108,4.126,4.406,4.37,4.192,4.352,4.377,4.241,4.123,4.394,4.396,4.362,4.248,4.234,4.407,4.275,4.56,4.618,4.346,4.639,4.746,4.825,4.976,4.718,4.888,4.723,4.607,4.737,4.932,4.966,4.985,4.77,4.863,4.982,4.9,4.915,4.725,4.862,4.671,4.722,5.11,4.691,5.146,4.991,4.886,4.965,5.096,5.234,4.977,5.029,4.944,5.151,5.021,4.79,5.053,4.995,4.968,5.096,5.286,4.949,5.093,5.164,5.184,5.047,5.076,4.997,5.314,5.048,5.098,5.17,5.423,5.23,5.114,5.256,5.207,5.292,5.482,5.39,5.381,5.441,5.286,5.343,5.433,5.455,5.458,5.181,5.229,5.158,5.414,5.328,5.414,5.408,5.472,5.489,5.471,5.444,5.582,5.552,5.362,5.372,5.493,5.4,5.472,5.532,5.769,5.362,5.603,5.584,5.581,5.583,5.376,5.598,5.586,5.579,5.428,5.481,5.509,5.481,5.297,5.424,5.553,5.567,5.716,5.376,5.53,5.328,5.39,5.137,5.53,5.619,5.513,5.374,5.634,5.236,5.412,5.336,5.441,5.198,5.407,4.973,5.234,5.472,5.32,5.363,5.404,5.116,5.326,5.423,5.375,5.363,5.521,5.556,5.289,5.56,5.276,5.507,5.423,5.489,5.45,5.207,5.19,5.324,5.131,5.269,5.383,5.296,5.155,5.385,5.414,5.272,5.507,5.487,5.216,5.249,5.27,5.389,5.275,5.468,5.413,5.146,5.203,5.084,5.234,5.201,5.367,5.16,5.16,5.164,5.188,4.957,5.183,5.205,5.336,5.123,5.124,5.199,5.328,5.119,5.183,5.113,5.242,5.237,5.233,5.106,5.233,5.395,5.434,5.33,5.166,5.281,5.318,5.369,5.373,5.312,5.329,5.26,5.266,5.277,5.28,5.309,5.317,5.249,5.117,5.037,5.101,5.313,5.469,5.467,5.256,5.343,5.372,5.196,5.271,5.316,5.184,5.355,5.401,5.386,5.284,5.384,5.213,5.122,5.268,5.18,5.175,5.401,5.35,5.164,5.128,5.329,5.044,4.966,5.215,5.23,5.158,5.084,5.207,5.311,5.289,5.248,5.173,5.072,5.122,5.209,5.237,5.172,5.208,5.076,5.174,5.176,5.208,5.071,5.343,5.303,5.295,5.433,5.431,5.419,5.346,5.338,5.498,5.339,5.226,5.384,5.308,5.333,5.08,5.208,5.09,5.336,4.922,5.2,5.089,4.995,5.269,5.272,5.183,5.319,5.382,5.279,5.229,5.33,5.264,5.163,5.212,5.29,5.257,5.342,5.114,5.162,5.142,5.15,5.055,5.212,5.221,5.099,5.153,5.155,5.083,5.197,4.969,5.19,5.202,5.301,5.309,5.259,5.17,5.365,5.132,5.312,4.98,5.251,5.149,5.172,5.229,5.254,5.287,5.381,5.304,5.469,5.082,5.218,5.183,5.052,5.262,5.205,5.125,5.058,5.072,5.305,5.203,5.242,5.204,5.109,5.069,5.075,5.081,5.131,5.094,5.214,5.189,5.022,5.085,5.052,4.866,4.994,4.931,5.023,5.011,4.828,5.146,4.88,4.825,5.092,4.845,5.022,5.087,5.034,5.076,4.891,5.004,4.973,5.076,5.136,4.848,4.974,5.011,4.931,4.817,4.966,4.897,4.843,4.815,4.922,4.789,4.678,4.703,4.812,4.816,4.763,4.904,4.808,4.895,4.798,4.87,4.774,4.805,4.731,4.823,4.79,4.892,4.669,4.712,5.913,6.214,6.159,5.626,6.409,6.291,6.066,6.359,6.015,6.085,5.001,6.005,6.107,6.194,5.997,6.346,5.732,6.238,6.061,6.343,6.227,6.019,6.184,5.863,5.93,6.051,6.242,6.043,5.919,6.004,6.064,5.924,5.894,6.12,6.28,5.817,5.73,6.432,6.146,6.113,6.306,6.17,6.181,5.684,6.04,6.287,6.348,5.636,6.013,5.697,6.098,5.684,5.69,5.745,6.136,5.614,5.708,5.997,5.723,5.785,6.174,5.803,6.086,6.129,5.929,6.269,5.978,5.875,5.744,5.868,5.977,6.034,6.123,6.009,6.201,5.717,5.689,5.662,5.463,5.584,6.128,5.76,5.971,6.031,5.964,5.619,5.64,6.124,6.104,5.919,5.657,5.861,5.886,5.675,5.901,5.63,6.458,5.67,6.032,5.455,5.944,5.757,6.159,5.698,5.931,6.347,6.076,5.916,5.916,5.517,6.217,6.194,5.566,5.794,5.721,5.883,5.602,5.797,5.768,6.254,5.535,5.511,5.712,5.805,6.084,5.975,5.729,6.01,5.663,5.931,5.837,5.989,5.629,5.917,5.848,5.766,5.486,5.564,5.918,5.586,5.937,5.566,5.602,5.708,5.952,5.345,5.778,5.973,5.55,5.94,5.744,5.749,5.894,5.931,5.967,5.832,5.538,5.392,5.581,5.398,5.469,5.817,5.934,5.43,5.704,5.656,5.769,5.387,5.494,5.596,5.637,5.597,5.727,5.743,5.945,6.045,5.671,5.528,5.497,5.503,5.649,5.606,5.801,5.799,5.659,5.975,5.745,5.604,5.812,5.841,5.652,5.836,5.31,5.614,5.361,5.639,5.462,5.538,5.528,5.457,5.539,5.886,5.687,5.403,5.386,5.42,5.501,5.51,5.341,5.571,5.303,5.748,5.346,5.571,5.468,5.487,5.911,5.441,5.573,5.495,5.644,5.733,5.427,5.578,5.443,5.546,5.476,5.245,5.503,5.15,5.469,5.605,5.372,5.541,5.401,5.57,5.313,5.526,5.33,5.425,5.527,5.756,5.455,5.431,5.444,5.388,5.33,5.624,5.618,5.599,5.513,5.545,5.571,5.352,5.641,5.462,5.536,5.396,5.419,5.587,5.534,5.564,5.57,5.512,5.665,5.561,5.597,5.589,5.497,5.431,5.49,5.41,5.513,5.443,5.403,5.378,5.584,5.418,5.397,5.638,5.716,5.494,5.45,5.672,5.463,5.54,5.369,5.479,5.43,5.523,5.405,5.378,5.546,5.632,5.475,5.464,5.487,5.501,5.454,5.489,5.352,5.472,5.588,5.363,5.523,5.615,5.572,5.602,5.825,5.564,5.526,5.569,5.455,5.603,5.402,5.516,5.499,5.474,5.687,5.421,5.405,5.472,5.59,5.517,5.476,5.501,5.361,5.493,5.333,5.477,5.611,5.49,5.718,5.719,5.514,5.503,5.523,5.488,5.407,5.499,5.472,5.452,5.582,5.312,5.539,5.428,5.432,5.524,5.506,5.539,5.4,5.489,5.51,5.479,5.297,5.388,5.601,5.319,5.505,5.475,5.505,5.495,5.399,5.424,5.474,5.378,5.415,5.462,5.518,5.402,5.324,5.389,5.483,5.448,5.455,5.516,5.355,5.782,5.379,5.519,5.568,5.468,5.76,5.698,5.485,5.346,5.333,5.401,5.409,5.807,5.428,5.432,5.545,5.755,5.482,5.491,5.479,5.468,5.448,5.433,5.495,5.375,5.362,5.651,5.358,5.502,5.316,5.403,5.524,5.359,5.333,5.384,5.371,5.377,5.361,5.39,5.409,5.38,5.663,5.46,5.464,5.523,5.332,5.468,5.489,5.489,5.547,5.541,5.472,5.5,5.763,5.404,5.435,5.846,5.509,5.426,5.544,5.591,5.579,5.489,5.578,5.614,5.504,5.472,5.463,5.428,5.471,5.43,5.584,5.432,5.291,5.51,5.442,5.808,5.597,5.597,5.579,5.519,5.512,5.47,5.589,5.571,5.676,5.567,5.607,5.598,5.647,5.571,5.583,5.479,5.765,5.505,5.467,5.537,5.591,5.551,5.577,5.786,5.587,5.677,5.621,5.577,5.677,5.606,5.716,5.722,5.71,5.605,5.599,5.657,5.735,5.643,5.647,5.654,5.619,5.569,5.604,5.955,5.62],"r":[-5.498,-7.873,-6.164,-5.78,-4.601,-3.061,-4.43,-5.402,-4.635,-4.658,-7.187,-4.813,-5.818,-4.786,-5.68,-2.894,-5.364,-3.863,-4.735,-8.03,-4.557,-5.676,-4.745,-4.047,-3.628,-7.801,-4.868,-5.696,-3.936,-6.912,-9.474,-6.12,-4.084,-6.484,-2.334,-6.806,-4.331,-6.279,-4.927,-4.73,-6.517,-3.666,-5.717,-4.025,-6.087,-6.48,-5.794,-3.577,-3.036,-2.328,-4.648,-2.405,-3.736,-2.777,-3.077,-1.679,-2.107,-0.2379,-1.478,-6.449,-2.71,-1.474,-5.133,-3.263,-2.228,-2.289,-2.094,-0.6502,-3.097,-3.434,-4.068,-3.98,-0.7201,-3.05,-3.874,-4.788,-3.849,-4.609,-2.762,-1.928,-1.587,-4.327,-3.528,-1.977,-3.103,-5.752,-7.323,-2.055,-1.993,-0.416,-5.825,-1.69,-3.109,-0.8954,-5.177,-2.178,-1.458,-1.786,-3.072,-3.761,-2.478,-2.812,-4.028,-2.949,-3.335,-3.139,-5.768,-3.263,-3.718,-7.749,-5.986,-3.186,-1.078,-2.808,-4.183,-2.322,-3.903,-1.823,-0.9217,-3.219,-1.179,-1.655,-0.4872,-2.526,-16.26,-2.475,0.7063,-1.594,-1.406,-1.648,-1.666,-4.978,-3.554,-3.741,-2.651,-0.5668,-2.681,-2.564,-3.298,-2.887,-6.323,-1.725,-3.628,-3.325,-3.722,-4.288,-2.925,-1.547,-3.302,-2.883,-4.631,-4.543,-4.105,-2.016,-2.475,-4.218,-6.341,-4.171,-3.643,-4.955,-1.034,-4.429,-1.462,-2.317,-9.088,-4.176,-4.474,-1.334,0.1028,-7.344,-0.8747,-3.683,-0.09268,-2.252,-6.759,-5.504,-5.917,-0.9328,-5.814,-7.55,-1.211,-0.7957,-3.583,-3.628,-3.416,-3.918,-3.606,-5.324,-2.795,-3.299,-1.763,-3.588,-0.7284,-2.483,-3.941,-5.001,-2.1,-2.935,-3.097,-6.209,-0.667,-6.65,-3.876,-3.64,-3.336,-3.077,-3.525,-4.396,-1.666,-4.107,-3.989,-0.1851,-3.982,-3.044,-0.9955,-2.397,-2.431,-2.7,-4.408,-5.072,-2.977,-1.826,-0.9195,-3.121,-4.993,0.3333,-6.846,-4.668,-2.663,-2.392,-7.372,-2.418,-3.86,-3.914,-2.284,-0.2476,-0.986,-5.004,-2.309,-0.3232,-1.689,-1.401,-1.757,-2.953,-3.995,-2.786,-1.206,-5.42,-0.6643,-5.759,-3.912,0.09711,-3.046,-5.3,-3.036,-1.991,-3.536,-4.801,-10.15,-4.422,-3.768,-2.54,-5.688,-1.747,-2.095,-5.239,-3.339,-3.784,-1.486,-0.8803,-2.025,-5.045,-3.934,-2.462,-5.648,-1.301,-1.827,-5.785,-4.83,-1.406,-3.57,-2.253,-4.964,-5.281,-0.8624,-2.089,-3.744,-3.592,-2.647,-2.056,-3.298,-1.108,-3.444,-0.3437,-1.847,-3.704,-1.587,-1.38,-3.861,-0.2297,-4.219,-3.669,-1.742,-5.681,-5.324,-1.609,-1.309,-2.679,-0.5809,-2.858,-4.283,-2.939,-2.863,-3.437,-3.753,-2.886,-3.978,-3.005,-2.897,-4.901,-1.745,-2.102,-3.257,-2.892,-3.957,-5.662,-4.895,-3.857,-2.513,-2.662,-2.754,-4.003,-3.431,-2.32,-3.265,-2.671,-5.383,-3.963,-1.218,-4.476,-3.618,-4.839,-2.745,-1.701,-2.768,-3.33,-4.306,-3.488,-3.645,-2.575,-5.018,-0.5742,-2.476,-6.635,-2.569,-4.961,-3.308,-2.21,-2.179,-0.6563,-0.602,-2.8,-3.142,-0.1106,-1.141,-2.379,-1.745,-6.414,-0.5107,-1.512,-2.71,-1.33,-1.017,-7.22,-1.874,-1.913,-5.262,-1.26,-7.951,-1.953,-1.53,-2.988,-7.116,-2.98,-4.968,-1.98,-7.954,-7.363,-5.31,-2.409,-3.99,-3.875,-3.58,-5.454,-0.73,-2.702,-3.015,-2.708,-2.81,-3.142,-4.06,-4.231,-3.523,-3.387,-3.128,-1.303,-2.625,-0.4003,-4.45,-2.924,-3.502,-5.543,-2.98,-1.985,-3.309,-7.454,-8.648,-2.141,-2.605,-2.594,-2.599,-3.166,-7.499,-8.258,-7.214,-8.231,-6.094,-3.078,-5.795,-3.999,-4.511,-1.55,-3.651,-7.916,-3.218,-1.357,-3.956,-3.5,-3.521,-1.972,-3.653,-1.783,-1.099,-2.297,-1.186,-0.7174,-0.4555,-0.9108,-1.667,-1.317,-1.084,-3.278,-1.874,-1.211,-1.31,-0.7719,-1.074,-0.5326,-4.706,-1.419,-1.041,-0.6202,-0.8211,-1.644,-3.506,-5.241,-1.951,-2.287,-1.463,-1.811,-1.072,-1.717,-3.145,-1.822,-4.54,-1.998,-1.889,-4.392,-4.974,-5.22,-2.01,-1.851,-1.032,-1.094,-1.368,-0.5644,-1.272,-1.177,-2.419,-0.7339,-1.004,-0.6376,-1.809,-2.078,-1.156,-2.584,-1.767,-2.479,-2.754,-2.257,-10.78,-7.843,-6.556,-8.72,-7.78,-9.417,-6.923,-9.932,-8.78,-8.047,-10.43,-8.433,-8.989,-7.863,-4.494,-6.811,-9.212,-10.06,-9.09,-9.011,-9.155,-8.954,-5.825,-5.019,-7.426,-7.503,-7.415,-9.029,-6.165,-6.742,-8.306,-8.231,-8.186,-8.196,-7.324,-9.013,-8.305,-9.124,-6.702,-8.297,-8.537,-5.596,-8.371,-6.787,-6.801,-5.995,-5.847,-7.045,-5.916,-6.305,-9.741,-6.826,-6.508,-7.002,-4.188,-6.265,-5.819,-7.439,-7.265,-5.195,-6.656,-4.198,-5.916,-6.168,-9.854,-5.827,-9.658,-5.657,-8.75,-6.657,-6.785,-5.386,-7.277,-7.458,-8.217,-6.86,-6.702,-5.794,-9.316,-5.309,-5.907,-5.614,-7.895,-9.425,-8.573,-2.704,-10.34,-8.909,-3.836,-8.758,-5.73,-7.129,-6.552,-7.606,-7.64,-5.889,-9.151,-5.159,-7.212,-6.66,-8.39,-6.409,-7.178,-7.09,-6.518,-4.532,-5.004,-5.529,-5.516,-6.028,-6.32,-6.463,-3.918,-7.577,-5.358,-6.5,-7.411,-4.621,-6.199,-5.801,-4.934,-5.404,-4.199,-3.783,-9.307,-3.852,-4.582,-5.697,-12.11,-7.413,-7.6,-6.45,-5.692,-7.556,-8.362,-6.654,-10.81,-5.56,-3.327,-11.66,-4.461,-6.59,-6.453,-6.672,-7.703,-5.708,-9.643,-9.797,-9.932,-5.957,-6.337,-5.382,-5.664,-6.477,-7.296,-6.624,-5.817,-4.519,-5.416,-4.953,-4.111,-5.921,-5.466,-5.507,-4.515,-3.73,-5.656,-6.488,-5.712,-6.835,-4.622,-6.063,-6.507,-6.463,-9.704,-5.962,-9.705,-8.553,-4.2,-4.102,-4.616,-7.942,-9.714,-5.148,-4.828,-4.7,-9.962,-4.885,-4.391,-8.733,-8.635,-4.578,-5.025,-6.045,-4.6,-4.391,-3.858,-10.12,-5.165,-4.643,-4.607,-4.829,-4.79,-3.736,-3.819,-4.186,-4.857,-4.065,-3.762,-3.302,-3.482,-4.115,-7.184,-3.782,-1.51,-4.311,-4.855,-3.644,-4.066,-5.375,-4.545,-4.285,-7.352,-3.924,-4.249,-7.71,-4.24,-3.482,-4.912,-5.035,-4.424,-4.419,-3.735,-3.484,-5.885,-5.939,-3.938,-5.552,-5.841,-4.649,-7.147,-4.622,-4.145,-4.039,-3.773,-4.13,-5.757,-5.067,-4.494,-4.108,-4.024,-4.237,-5.251,-4.839,-5.416,-4.949,-6.24,-3.777,-4.724,-3.494,-3.361,-6.253,-4.086,-4.487,-4.975,-4.583,-5.232,-3.48,-6.101,-4.285,-5.247,-4.834,-5.278,-6.908,-5.34,-3.959,-5.182,-3.679,-3.457,-5.033,-6.047,-3.856,-4.805,-5.894,-4.854,-5.033,-4.628,-4.549,-3.927,-4.778,-3.839,-5.32,-3.758,-3.717,-5.483,-3.795,-4.069,-4.825,-5.277,-4.066,-4.707,-4.384,-5.183,-4.751,-3.955,-3.316,-4.641,-5.273,-5.072,-5.558,-3.84,-5.465,-9.813,-5.108,-5.345,-3.398,-8.767,-4.825,-4.589,-3.883,-6.37,-4.636,-4.555,-4.907,-4.187,-3.941,-4.282,-5.053,-2.552,-4.008,-9.803,-6.816,-3.715,-4.63,-4.642,-3.409,-3.475,-3.986,-3.44,-3.683,-4.611,-5.011,-4.802,-4.259,-5.251,-4.788,-3.505,-4.413,-5.435,-4.347,-6.546,-7.374,-3.402,-4.252,-3.273,-4.459,-4.103,-9.375,-4.973,-10.25,-4.595,-4.724,-3.53,-2.303,-3.437,-2.422,-3.681,-2.606,-2.585,-3.374,-1.384,-3.97,-4.748,-4.086,-3.566,-3.33,-2.594,-2.659,-4.103,-4.221,-4.458,-4.297,-4.532,-3.707,-4.108,-4.14,-3.979,-2.351,-3.907,-3.364,-3.34,-4.325,-3.206,-2.561,-2.726,-3.096,-4.362,-3.627,-4.675,-3.002,-3.122,-4.11,-3.347,-2.984,-2.436,-2.382,-3.833,-2.933,-2.567,-3.58,-2.639,-3.263,-4.467,-2.477,-3.316,-2.446,-3.324,-3.272,-2.466,-2.988,-3.56,-4.235,-3.901,-3.778,-4.178,-3.664,-4.093,-4.161,-3.784,-4.302,-3.538,-3.778,-3.62,-3.735,-4.67,-3.486,-3.582,-3.532,-3.481,-3.537,-3.583,-4.089,-3.391,-3.475,-2.992,-3.432,-3.874,-3.688,-2.918,-4.168,-3.708,-4.169,-3.565,-3.264,-2.702,-3.447,-3.011,-4.996,-3.331,-3.062,-3.455,-3.559,-3.063,-3.555,-3.711,-4.027,-3.623,-3.827,-2.969,-3.981,-3.045,-3.648,-3.447,-3.253,-2.482,-3.281,-3.506,-3.878,-2.782,-3.176,-3.223,-3.622,-3.156,-3.678,-4.051,-4.316,-2.856,-4.288,-4.374,-3.493,-3.275,-3.063,-3.31,-3.71,-4.485,-3.135,-3.806,-3.052,-3.842,-3.995],"g":[0.0,71.06,38.57,24.47,26.56,40.26,33.66,33.85,33.99,30.1,33.54,20.24,25.16,21.29,24.21,19.43,21.39,17.17,18.99,20.41,24.26,13.21,14.26,18.01,14.97,16.93,13.83,14.44,15.77,16.54,13.8,12.82,12.13,16.45,14.03,11.35,13.11,14.45,14.29,19.13,17.03,11.73,14.04,15.77,13.08,12.49,11.76,15.02,15.02,12.37,10.65,13.73,14.63,15.47,14.64,11.51,11.63,10.21,11.71,10.76,12.83,10.94,12.58,13.35,12.17,17.54,17.2,13.72,15.63,13.35,10.41,14.96,11.75,12.72,11.81,9.848,10.09,11.25,13.42,11.57,8.816,13.7,9.298,11.17,13.01,14.92,13.26,11.11,13.22,11.26,13.35,11.49,13.51,12.64,12.78,13.95,15.58,10.75,8.031,9.632,10.33,12.49,10.43,11.31,9.361,14.04,11.82,10.49,12.48,9.724,11.44,12.08,10.58,11.61,12.35,12.44,10.92,11.83,12.57,12.81,9.606,11.4,12.91,9.109,15.67,12.28,14.26,12.42,12.72,10.49,15.88,13.44,9.533,12.6,12.76,12.92,11.7,12.76,13.68,10.87,12.14,12.04,11.21,11.5,13.77,11.71,9.339,12.72,13.05,12.63,10.3,12.51,13.71,10.99,11.41,8.567,13.33,11.88,10.19,10.69,13.23,10.76,12.0,15.27,14.21,10.57,10.4,9.141,10.96,11.02,11.47,10.42,14.14,9.275,10.34,9.645,10.48,13.63,12.85,10.07,11.19,13.58,8.589,13.44,17.99,13.24,12.32,10.82,10.11,10.28,10.76,13.19,15.63,12.8,13.85,11.51,10.1,11.78,11.16,10.35,12.51,12.11,11.62,12.16,11.36,12.03,15.97,10.65,11.89,10.46,11.62,12.5,14.33,14.4,9.491,10.16,10.28,17.46,10.39,12.39,10.05,9.91,13.93,10.71,13.4,13.7,14.09,12.81,10.76,12.77,11.84,15.42,11.7,9.719,10.83,11.93,13.42,12.13,9.813,11.76,10.85,11.16,11.62,12.26,12.01,14.93,11.64,11.22,9.66,11.13,11.19,12.78,13.5,13.25,11.94,12.23,14.12,12.55,11.83,10.97,12.07,13.99,10.99,10.69,10.72,12.59,11.05,9.279,8.92,9.332,8.248,10.33,11.1,12.0,11.76,10.0,12.92,9.459,12.35,12.26,12.26,11.06,10.52,12.75,13.85,9.581,11.02,14.32,13.0,10.53,11.56,12.19,10.91,13.45,14.13,16.39,10.59,11.58,14.02,13.82,11.93,8.638,12.72,13.29,10.41,10.15,11.64,13.5,12.39,13.37,12.58,10.36,9.771,9.6,13.0,12.12,11.56,10.91,12.06,10.96,9.039,12.91,11.61,9.212,14.22,13.98,11.97,9.784,12.16,10.63,8.983,9.122,16.86,12.82,11.07,15.68,13.09,11.03,11.25,9.505,10.33,13.57,11.46,10.98,10.54,12.44,11.21,11.12,9.113,10.57,12.44,12.01,11.91,13.73,8.806,9.992,15.34,11.49,11.63,8.698,10.11,11.37,14.7,15.85,14.74,10.03,12.52,15.41,14.82,14.79,11.27,21.42,17.88,10.73,9.19,14.11,10.95,11.55,8.055,10.75,12.59,9.425,10.56,10.5,10.54,12.67,10.5,10.33,10.82,12.91,9.136,15.04,12.72,13.52,12.31,15.09,11.44,15.35,9.461,10.71,8.397,11.58,13.4,9.09,12.49,9.845,12.75,10.54,14.95,14.12,12.8,9.093,15.76,16.34,10.74,13.3,8.238,10.38,10.69,10.61,10.47,9.581,12.15,10.7,12.54,17.74,13.7,11.02,9.718,12.11,9.022,11.95,18.43,10.49,11.99,12.89,11.61,14.24,9.305,10.81,8.372,11.33,10.29,13.74,12.74,8.734,12.8,9.728,10.82,12.78,13.77,12.61,10.16,10.77,12.43,10.64,9.667,9.189,12.32,12.99,17.59,10.63,10.98,12.04,16.49,9.59,11.53,8.685,11.66,13.77,10.08,9.596,10.37,10.13,10.73,14.47,14.21,8.915,12.97,12.55,10.15,9.735,9.887,12.36,8.473,11.46,9.356,9.188,14.32,8.504,14.05,12.96,13.25,9.037,11.56,8.517,8.978,10.93,11.28,8.346,13.31,12.15,11.74,11.8,8.627,12.11,10.6,10.32,14.93,12.69,11.58,11.35,8.899,11.88,10.72,13.82,16.46,12.22,8.667,15.98,13.0,12.94,9.828,12.2,12.79,8.716,8.444,13.7,13.99,12.21,14.63,11.22,11.92,11.48,10.06,9.09,13.16,11.82,10.59,11.48,13.96,9.851,11.08,9.314,18.12,10.72,17.19,13.54,12.15,14.55,7.925,7.966,9.116,8.953,10.59,11.93,8.46,15.08,10.77,9.79,10.65,13.73,11.8,17.78,12.85,15.01,11.39,9.495,10.93,12.64,13.52,14.54,10.95,11.91,12.5,14.43,8.64,11.56,14.68,11.01,12.0,11.59,7.74,11.76,16.47,13.31,15.82,15.29,17.62,15.48,10.2,12.34,10.17,15.64,11.49,11.17,14.96,9.733,11.81,10.68,9.55,20.72,13.53,15.92,16.5,14.18,12.49,15.49,17.79,15.25,16.91,10.6,11.62,13.64,16.04,12.23,15.65,13.69,21.85,16.53,13.33,14.23,14.62,18.08,15.8,10.94,16.54,15.06,14.51,12.88,11.73,17.13,13.53,11.7,14.9,17.12,12.25,22.51,12.59,13.28,12.35,35.04,13.99,15.14,21.19,18.62,10.79,15.31,12.47,11.48,11.15,16.82,15.13,17.9,14.4,15.76,16.52,14.71,13.62,16.53,16.78,13.45,19.31,12.82,16.81,9.674,20.98,16.67,8.394,11.54,13.85,13.48,15.02,14.93,13.83,13.94,15.09,11.8,14.07,18.03,13.25,12.05,20.2,13.86,16.2,10.89,10.31,15.07,14.5,15.89,13.67,11.02,19.49,21.95,9.791,9.679,13.83,13.97,11.82,17.65,12.74,9.039,18.96,15.51,16.41,11.12,9.756,10.78,15.47,10.14,10.61,11.52,15.65,14.96,17.08,11.95,10.1,9.624,11.4,13.0,15.19,9.366,13.38,20.4,13.4,10.85,14.76,12.1,11.92,13.88,9.319,11.69,15.58,12.37,12.35,9.739,13.52,15.05,13.31,10.16,8.158,10.65,11.97,11.75,8.853,9.699,17.37,24.06,9.827,9.644,12.72,13.72,13.2,10.55,12.2,14.88,15.83,13.5,9.595,9.738,13.5,11.4,8.436,15.0,13.36,11.2,12.37,13.14,8.287,9.156,9.046,15.8,12.04,13.87,11.26,14.74,7.209,12.55,12.19,9.421,11.39,7.261,12.28,11.2,9.727,7.89,13.82,13.62,8.27,13.27,12.73,12.39,11.01,10.98,11.75,9.104,5.898,7.345,8.217,11.17,7.405,9.168,6.7,9.876,9.295,11.98,7.729,11.21,14.9,6.758,6.883,7.28,8.087,10.48,12.6,7.334,8.351,6.193,7.108,7.802,14.25,8.568,11.12,8.601,8.272,6.173,6.757,5.9,13.76,7.381,12.97,9.273,10.62,16.42,7.367,9.323,10.41,7.234,5.783,5.912,8.701,10.59,4.966,11.97,9.213,7.616,7.743,9.858,5.611,8.685,6.277,11.49,7.127,10.11,6.825,8.318,7.904,13.82,9.278,8.449,7.36,7.743,13.68,10.59,7.875,6.917,6.004,6.922,11.14,7.392,7.189,7.689,8.313,6.856,7.094,6.404,8.922,5.498,6.709,6.413,6.347,7.743,5.819,5.693,6.452,6.526,6.509,7.727,5.855,8.267,6.108,4.947,6.88,10.16,6.738,9.458,8.598,10.32,6.459,6.792,6.888,7.523,9.424,8.633,9.994,5.778,10.92,9.774,5.241,11.64,5.856,7.374,9.747,9.066,8.084,5.399,9.02,7.287,7.193,7.691,5.704,7.479,8.835,9.806,11.58,5.936,7.407,7.616,7.115,7.484,9.064,9.383,9.064,8.091,16.8,14.38,6.617,11.23,6.17,8.137,7.06,8.425,12.33,9.259,7.898,7.977,5.107,8.208,7.772,13.06,7.563,12.55,7.645,6.317,9.547,20.3,9.155,6.624,6.835,7.347,6.621,7.582,6.209,8.774,9.138,8.107,10.88,9.796,7.054,10.85,6.806,7.038,7.932,7.111,10.1,9.736,11.13,7.532,7.58,10.59,6.469,7.442,5.017,11.43,8.413,9.53,6.197,9.333,10.11,7.78,8.012,11.29,7.889,8.2,7.498,7.345,6.859,5.765,9.58,8.903]},"2026":{"z":[0.0,2.466,1.986,2.104,2.751,2.569,2.271,2.368,2.297,2.107,2.302,2.139,2.3,2.297,2.29,2.3,2.342,2.347,2.435,2.54,2.499,2.554,2.603,2.55,2.698,2.55,2.584,2.645,2.654,2.667,2.657,2.688,2.751,2.756,2.555,2.864,2.854,2.865,2.962,2.996,2.981,3.055,2.995,3.064,3.029,3.168,3.091,3.167,3.005,3.036,3.316,3.345,3.37,3.308,3.441,3.291,3.36,3.473,3.432,3.575,3.491,3.644,3.477,3.592,3.692,3.745,3.615,3.722,3.472,3.496,3.659,3.638,3.677,3.709,3.707,3.797,3.651,3.939,3.814,3.83,4.007,4.059,3.987,3.825,3.904,3.955,4.023,3.961,4.299,4.028,4.007,4.204,4.133,4.105,4.32,4.132,4.199,4.129,4.063,4.067,4.101,4.092,4.061,4.122,4.098,4.36,4.202,4.114,4.039,4.194,4.221,4.313,4.435,4.3,4.388,4.434,4.335,4.625,4.417,4.29,4.387,4.481,4.447,4.507,4.36,4.467,4.245,4.357,4.278,4.41,4.291,4.361,4.285,4.484,4.458,4.195,4.453,4.313,4.491,4.388,4.614,4.484,4.527,4.53,4.589,4.71,4.616,4.688,4.576,4.523,4.427,4.397,4.612,4.471,4.358,4.556,4.419,4.503,4.557,4.583,4.442,4.48,4.438,4.42,4.522,4.4,4.548,4.572,4.422,4.481,4.541,4.518,4.423,4.649,4.453,4.411,4.558,4.541,4.456,4.473,4.558,4.567,4.681,4.704,4.701,4.577,4.561,4.517,4.583,4.748,4.593,4.796,4.77,4.844,4.735,4.721,4.791,4.788,4.67,4.649,4.445,4.429,4.521,4.557,4.669,4.716,4.666,4.513,4.663,4.687,4.568,4.789,4.524,4.588,4.811,4.594,4.574,4.783,4.776,4.607,4.785,4.736,4.679,4.54,4.678,4.643,4.677,4.628,4.541,4.598,4.414,4.524,4.561,4.54,4.682,4.688,4.577,4.813,4.639,4.354,4.46,4.653,4.62,4.625,4.549,4.424,4.471,4.571,4.608,4.476,4.542,4.46,4.412,4.478,4.395,4.702,4.593,4.653,4.602,4.682,4.587,4.568,4.549,4.56,4.542,4.47,4.392,4.508,4.481,4.716,4.574,4.563,4.475,4.754,4.603,4.625,4.746,4.944,4.837,4.838,4.863,4.743,4.844,4.739,4.599,4.592,4.522,4.551,4.637,4.487,4.667,4.763,4.808,4.911,4.828,4.739,4.799,4.649,4.668,4.706,4.581,4.637,4.525,4.582,4.572,4.524,4.529,4.617,4.582,4.58,4.583,4.504,4.453,4.64,4.76,4.605,4.635,4.593,4.576,4.597,4.726,4.702,4.773,4.69,4.736,4.819,4.785,4.638,4.76,4.726,4.602,4.588,4.676,4.727,4.488,4.703,4.673,4.811,4.69,4.739,4.721,4.523,4.698,4.662,4.621,4.757,4.753,4.637,4.626,4.6,4.617,4.693,4.711,4.785,4.729,4.724,4.716,4.808,4.682,4.604,4.601,4.689,4.562,4.757,4.628,4.475,4.481,4.74,4.699,4.571,4.516,4.613,4.485,4.59,4.471,4.581,4.377,4.537,4.574,4.597,4.619,4.534,4.533,4.542,4.453,4.546,4.378,4.288,4.446,4.652,4.6,4.637,4.501,4.273,4.559,4.451,4.396,4.411,4.528,4.325,4.344,4.598,4.548,4.284,4.315,4.416,4.312,4.192,4.353,4.378,4.393,4.245,4.377,4.552,4.448,4.423,4.414,4.41,4.279,4.329,4.464,4.391,4.21,4.399,4.377,4.312,4.358,4.293,4.508,4.335,4.377,4.425,4.464,4.503,4.376,4.489,4.574,4.562,4.467,4.295,4.397,4.413,4.248,4.285,4.403,4.245,4.103,4.222,4.463,4.194,4.188,4.223,4.135,4.248,4.107,4.047,4.165,4.06,4.255,4.16,4.171,4.206,4.182,4.107,4.243,4.041,4.031,4.103,4.061,4.095,4.035,4.161,4.242,4.165,4.261,4.148,4.093,4.204,4.258,4.193,4.263,4.307,4.235,4.221,4.21,4.139,4.201,4.206,4.219,4.16,4.179,4.099,4.252,4.164,4.198,4.218,4.131,4.217,4.188,4.185,4.276,4.277,4.258,4.342,4.399,4.295,4.275,4.316,4.444,4.398,4.435,4.4,4.346,4.401,4.512,4.362,4.39,4.341,4.417,4.435,4.584,4.549,4.449,4.594,4.457,4.576,4.425,4.568,4.526,4.721,4.487,4.585,4.649,4.619,4.706,4.641,4.565,4.746,4.66,4.794,4.69,4.646,4.665,4.661,4.673,4.77,4.666,4.787,4.731,4.659,4.655,4.694,4.63,4.552,4.504,4.546,4.401,4.553,4.548,4.566,4.534,4.447,4.594,4.644,4.6,4.553,4.442,4.442,4.359,4.495,4.443,4.584,4.606,4.456,4.52,4.585,4.516,4.332,4.581,4.509,4.373,4.391,4.409,4.48,4.45,4.452,4.294,4.512,4.429,4.306,4.373,4.554,4.522,4.199,4.559,4.652,4.493,4.396,4.213,4.067,4.539,4.3,4.322,4.6,4.508,4.38,4.137,4.253,4.315,4.44,4.494,4.453,4.473,4.507,4.487,4.473,4.76,4.539,4.675,4.501,4.442,4.522,4.241,4.424,4.503,4.455,4.416,4.547,4.308,4.633,4.543,4.38,4.469,4.676,4.643,4.609,4.502,4.69,4.857,4.593,4.872,4.751,4.758,4.832,4.629,4.754,4.984,4.774,4.729,4.796,4.69,4.673,4.672,4.765,4.865,4.694,4.622,4.641,4.54,4.608,4.62,4.662,4.83,5.024,4.648,4.698,4.825,4.909,4.755,4.802,4.707,4.849,4.826,4.728,4.798,4.817,5.077,4.9,4.803,4.787,4.766,4.86,4.57,4.643,4.648,4.632,4.801,4.81,4.635,4.768,4.805,4.749,4.58,4.78,4.63,4.7,4.775,4.656,4.672,4.813,4.75,4.822,4.752,4.649,4.624,4.566,4.649,4.74,4.647,4.7,4.828,4.8,4.926,4.769,4.807,4.896,4.717,4.707,4.881,4.923,5.026,4.646,4.838,4.765,5.0,4.76,5.05,4.72,4.969,4.961,4.758,5.05,4.661,4.752,5.019,5.166,5.073,4.615,4.764,4.693,4.873,4.926,4.998,5.044,5.025,5.174,4.909,5.094,5.147,4.972,5.175,5.433,4.811,5.153,5.25,5.201,5.164,5.055,5.387,5.197,4.935,5.188,5.315,5.199,5.18,5.119,5.331,5.291,5.303,5.276,5.12,5.356,4.95,5.136,5.189,5.277,5.035,5.107,5.307,5.39,5.538,5.301,5.207,5.319,5.215,4.867,5.348,5.392,5.082,5.201,4.95,5.553,5.254,5.392,5.549,5.561,5.077,5.264,4.902,5.134,5.576,5.677,5.174,5.184,5.204,5.349,5.247,4.956,5.329,4.882,5.217,5.076,5.263,5.03,4.943,4.864,5.33,5.241,5.236,5.163,4.9,4.874,5.06,5.1,5.237,4.695,4.848,5.152,5.137,5.025,4.98,5.152,4.906,4.682,4.823,4.9,5.08,4.872,4.789,4.756,4.771,4.765,4.738,4.83,4.796,4.885,4.818,4.916,4.967,4.993,4.852,5.037,4.994,5.081,4.736,4.871,5.013,5.147,5.072,4.78,4.987,4.991,4.727,4.956,4.991,4.975,4.903,5.065,4.768,4.901,4.974,4.827,4.864,4.954,4.982,5.027,4.756,4.768,4.791,4.775,4.739,4.882,4.883,4.712,4.802,4.937,4.958,4.88,4.832,4.98,5.037,4.981,4.967,5.027,4.954,5.0,4.974,4.957,4.953,4.86,5.012,4.869,4.911,4.933,4.894,5.018,5.048,5.125,4.879,5.092,5.008,4.972,4.988,4.882,5.008,4.785,4.93,4.864,4.897,5.097,4.991,5.13,4.958,5.003,4.886,4.871,4.893,4.882,4.822,4.867,4.766,4.795,4.834,4.904,4.881,4.762,4.937,4.793,4.861,4.888,4.969,4.771,4.788,4.897,4.828,4.908,4.882,4.907,4.866,4.922,5.003,4.95,4.92,4.872,4.911,4.911,4.81,4.852,4.928,5.114,5.008,4.933,5.052,4.998,4.891,4.926,4.885,4.921,4.927,4.92,5.07,4.981,5.053,4.98,5.008,4.846,4.957,5.237,4.957,5.013,4.856,5.013,5.057,5.015,4.968,5.056,5.002,5.027,4.985,4.976,4.996,4.957,5.038,4.86,5.031,4.977,4.932,5.021,5.002,4.966],"r":[-4.151,-6.197,-3.703,-3.525,-5.392,-5.262,-6.573,-4.743,-3.871,-5.184,-5.057,-5.211,-4.691,-3.097,-2.986,-4.535,-3.794,-2.258,-4.464,-3.563,-4.327,-2.838,-2.465,-1.777,-5.017,-3.161,-3.709,-6.28,-2.618,-5.404,-4.542,-4.923,-6.342,-2.523,-4.533,-4.649,-3.519,-3.315,-3.102,-2.182,-4.102,-4.94,-4.963,-1.847,-3.5,-2.823,-6.156,-2.369,-3.655,-1.3,-2.509,-4.102,-2.163,-4.133,-1.283,-3.816,-4.439,-3.522,-3.934,-5.492,-3.973,-1.601,-2.657,-2.322,-0.6357,-2.239,-0.9285,-3.095,-3.573,-6.173,-1.81,-1.686,-5.702,-4.324,-3.466,-5.779,-3.201,-2.325,-1.79,-5.725,-0.5142,-5.035,-1.828,-7.799,-2.573,-2.534,-4.512,-4.669,-2.645,-1.11,-5.493,-1.471,-2.432,-3.797,-3.953,-2.667,-1.58,-1.223,-4.939,-3.457,-2.974,-2.286,-4.334,-2.072,-1.098,-4.627,-1.072,-4.433,-5.995,-6.029,-5.867,-6.52,-0.005958,-2.07,-1.336,-1.65,-3.214,-0.7665,-2.82,-3.825,-1.217,-4.999,-4.107,-4.141,-4.486,-1.607,-1.202,-6.103,-5.872,-0.2339,-2.327,-2.382,-2.454,-10.72,-5.724,-4.055,-0.5424,-2.817,-8.103,0.03481,-2.263,-4.571,0.2758,-2.104,-0.5369,-2.57,-0.8298,-1.479,-4.612,-2.365,-2.282,-5.246,-6.875,-1.701,-2.374,-2.091,-4.578,-2.495,-2.997,-2.626,-5.635,-2.447,-1.815,-5.395,-2.799,-0.428,-0.7854,-1.294,-5.42,-0.5887,-0.1542,-0.2487,0.9729,-2.364,-0.2723,-1.029,1.221,-1.312,1.207,0.1344,1.358,1.341,-4.046,-1.872,-2.527,-1.474,0.3542,-3.544,-4.295,-4.975,-4.732,0.7817,-4.176,-1.106,1.343,-0.04479,0.134,1.305,-1.922,-4.016,1.094,-4.493,-1.861,0.5914,0.5625,1.182,-1.989,1.019,0.8481,-6.443,-2.706,-0.05659,-2.487,-2.161,-0.05267,-1.887,0.7911,1.522,0.9069,1.358,-6.746,1.087,1.378,0.8731,-1.137,-5.931,1.123,0.07802,1.255,-2.197,1.171,-5.92,-0.01253,-6.435,1.051,-3.288,1.347,1.068,-4.63,-0.4892,-1.979,1.334,-0.03132,1.305,1.231,0.4812,1.268,1.277,1.252,1.204,1.142,1.282,1.189,1.17,1.194,1.501,-0.7095,-3.732,0.7937,0.8272,0.725,1.108,1.264,1.152,1.174,-1.381,1.341,-1.103,1.265,1.481,1.448,0.3886,1.271,0.9574,1.238,-1.247,1.524,1.312,-3.33,-3.961,1.247,1.336,1.367,1.324,-3.465,0.988,1.303,1.061,0.9524,1.119,0.4258,-5.49,0.8022,-5.487,1.4,-6.72,1.109,1.336,1.47,1.411,0.8557,1.448,1.319,1.438,1.398,0.8376,-1.397,1.229,-3.444,1.256,1.15,1.272,1.223,1.324,0.9474,0.8562,-3.312,-5.318,-1.366,-4.669,-2.191,-4.379,-5.604,0.5615,-1.717,-3.473,-1.903,-4.062,-4.459,-3.735,0.5225,0.6541,-4.741,-3.454,-3.601,-4.342,-5.198,-6.717,-4.914,-1.964,-2.315,-4.724,0.712,0.3554,1.258,0.701,-4.392,-6.87,1.244,1.299,0.692,-3.273,-3.746,1.286,1.239,1.106,1.042,-3.73,0.1757,1.395,1.227,0.9034,-3.907,-3.942,1.319,-4.275,1.012,-2.865,-3.054,1.01,1.531,0.8588,1.22,-0.7854,1.258,-3.958,-5.434,-2.976,1.287,1.288,1.33,-3.555,1.131,1.159,-5.216,-5.317,1.371,-1.88,-1.928,-4.158,1.25,1.336,-2.441,-2.75,1.0,-2.07,0.9772,-6.206,1.131,-3.507,-3.237,0.1261,1.123,-1.849,0.494,0.04961,-1.083,-3.287,1.157,0.5613,1.19,-2.959,0.723,-2.524,0.6574,-0.4964,0.4063,1.081,0.2761,0.6998,0.866,0.5816,-1.05,0.5413,0.0481,0.00014,0.9489,0.7441,0.7173,-0.3918,-0.1419,-0.5567,-1.176,0.4686,0.6325,-2.261,-2.292,-6.334,-0.1522,-1.004,1.555,-3.224,-2.484,-0.09905,-0.5367,-0.6213,-3.765,-1.115,-0.3657,-0.5096,0.3624,-0.6657,1.157,-6.36,-0.1788,-1.273,-0.8459,0.1684,0.1737,0.0678,-1.727,-6.433,-3.249,0.2161,1.665,0.9204,-2.263,0.9042,0.02406,1.087,1.22,0.9389,1.45,-0.4716,-0.5448,-0.1547,0.6295,0.03693,-1.611,-1.674,-1.014,0.6017,-0.53,0.1955,-0.008302,-0.06476,-0.04496,-0.5174,0.9475,1.071,1.075,0.4037,0.05103,0.3769,0.7125,-0.1314,0.356,0.7423,-0.07845,0.5175,-5.534,-7.018,-8.211,-6.18,-8.948,-8.564,-6.703,-5.667,-8.967,-4.059,-5.257,-4.982,-6.296,-4.93,-6.006,-7.252,-3.995,-3.555,-4.769,-5.579,-5.034,-4.367,-4.182,-2.594,-4.437,-3.288,-6.435,-4.393,-5.748,-3.993,-4.487,-6.315,-3.499,-4.398,-6.15,-3.909,-2.144,-4.233,-7.031,-3.547,-6.439,-4.385,-4.751,-5.721,-4.163,-4.486,-4.649,-4.148,-3.659,-3.472,-4.903,-4.381,-3.645,-3.969,-3.979,-4.178,-4.032,-2.752,-3.398,-4.954,-5.786,-5.526,-4.168,-6.955,-2.322,-3.816,-6.223,-7.823,-3.26,-6.925,-2.914,-5.223,-5.994,-5.831,-7.148,-4.353,-4.841,-3.817,-3.986,-4.471,-4.314,-4.653,-3.562,-3.457,-4.51,-4.139,-5.174,-2.978,-4.694,-2.835,-4.961,-2.838,-2.886,-6.39,-4.894,-1.987,-0.7514,-0.1827,-3.744,-2.24,-3.507,-5.377,-5.082,-4.887,-4.889,-5.111,-5.172,-2.134,-5.415,-5.225,-5.298,-1.262,-5.096,-2.803,-3.781,-2.086,-1.877,-2.974,-2.457,-3.502,-3.171,-1.887,-2.876,-2.965,-2.635,-6.18,-6.623,-4.544,-6.284,-2.391,-0.7259,-2.4,-5.431,0.08336,-0.9817,-0.6557,0.2915,-6.231,-5.726,0.6473,-1.46,-6.551,-6.472,-6.202,-6.368,-0.418,-0.1183,-2.615,-5.644,-1.218,-0.3862,0.6803,-2.635,-2.838,-0.8604,0.6612,-1.472,0.345,-0.7742,-1.706,0.7274,-2.92,-3.011,-1.094,-0.2996,0.2371,-0.1041,0.05005,-7.042,-0.2134,0.4644,-0.7257,-0.737,-0.9741,0.4303,0.306,-1.08,0.4966,-0.2487,0.03652,0.3762,-1.171,-0.9301,-0.4378,-1.531,-0.6696,-0.9374,-0.05246,0.3329,-2.203,-5.105,-0.1741,0.413,0.08868,-0.2746,-0.5602,0.2502,0.6579,0.2202,0.1969,-0.2515,-0.08128,-0.4913,-0.3494,0.5329,0.5651,-0.4899,-0.9906,-0.713,-1.09,0.4382,0.4362,-0.4188,-0.397,-0.2077,0.2224,-0.1586,0.1137,0.7676,0.7803,0.3898,0.1583,0.4251,-2.032,-0.1318,0.9841,-6.315,1.119,-0.5471,0.967,0.1186,0.4978,0.3789,0.6824,0.06857,0.4662,0.6381,0.7335,0.227,-0.3047,0.1537,0.3693,0.2052,0.02161,0.2946,-0.6696,-0.2738,0.05924,-0.2574,-0.1871,0.2816,0.3482,-1.046,-0.7128,0.4258,-0.09607,0.5146,0.2489,-0.03973,-0.05442,-0.3895,0.2426,0.1096,0.4827,0.002627,0.2156,0.298,0.1984,0.1253,-0.01902,0.3683,0.3409,0.6971,0.2878,0.3843,0.05738,-0.06395,0.1612,-0.141,0.3654,-0.05782,-0.9175,0.3411,-0.3059,-0.3222,0.3378,-0.4084,-0.2262,-0.6127,-1.31,0.03091,0.03001,0.1774,-0.07261,-1.494,-0.2571,-0.5671,-0.2822,0.1658,-0.1378,-0.01723,-0.6832,-0.101,0.01468,-0.2393,-0.6427,0.7068,0.16,-0.1367,-0.4188,-0.1022,-0.218,-1.906,-1.66,-1.435,-0.155,-0.5401,-0.536,-0.6808,0.1527,-1.876,-0.3147,-0.8397,-0.4357,-0.03915,-0.9729,0.0724,-0.2859,-0.6009,-1.662,-0.2597,-0.4827,0.211,-0.5568,-0.4782,-0.4554,-0.1443,0.0677,0.08533,-2.728,-0.9751,-0.06769,0.3598,-0.1569,-0.5459,-0.1345,-0.006458,-0.1131,0.1661,-1.785,0.2906,-0.1728,-5.809,-6.5,-6.005,-3.622,-6.155,-1.795,-2.783,0.016,-1.247,-2.342,-2.995,0.1533,-2.388,-0.2953,-4.742,-0.5007,-0.46,-3.141,-1.303,-1.365,-4.383,-1.229,0.3107,-3.348,-1.403,-0.4244,-1.409,-0.2355,-2.317,-2.006,-1.791,-3.093,-2.281,-0.3321,-3.333,-1.364,-3.221,-1.516,-2.193,0.05144,-3.761,-0.3505,-3.134,-2.96,-4.888,-2.67,-2.748,-0.07896,-2.075,-2.673,-2.045,-2.779,-1.068,-3.04,-1.982,-1.264,-3.191,-2.464,0.1089,-1.169,-1.366,-3.468,-2.929,-3.878,-2.456,-1.97,-2.348,-1.613,-4.685,-1.967,-1.969,-1.016,-4.099,-2.615,-2.093,-1.126,-4.102,-7.56,-2.465,-1.978,-2.612,-2.632,-1.033,-2.433,-1.791,-2.404,-0.082,-2.321,-3.23,-0.6893,-1.351,-3.093,-2.152,-0.1977,-3.008,-0.7955,-1.291,-3.134,-0.1759,-0.1393,-2.301,-1.173,0.03051,-0.819,-2.99,-3.302,-2.98,-2.057,-0.168,-3.032,-3.307,-0.7967,-4.102,-2.77,-2.737,-2.598,-0.8377,-3.067,-3.239,-0.7354,0.3133,-1.699,-3.223,-3.583,-4.215,-3.963,-3.308,-3.891,-3.46,-4.483,-1.758,-3.201,-1.336,-2.116,-1.247,-1.711,-1.917,-1.701,-1.71,-1.695,-2.384,-1.708,-3.226,-0.2631,-2.255,-3.24,-1.167,-2.092],"g":[0.0,82.96,26.98,30.62,45.28,42.84,31.79,29.9,31.82,34.01,27.45,22.44,21.89,16.15,19.67,18.47,16.41,21.27,16.12,17.65,19.88,13.95,17.03,16.18,14.79,18.01,16.44,15.34,12.67,16.64,12.79,16.03,15.37,17.43,14.81,20.05,16.42,12.97,17.04,16.16,15.14,14.87,16.04,10.48,13.34,13.91,12.83,15.79,15.3,11.85,15.23,16.11,13.25,12.78,13.29,16.71,16.02,13.86,12.14,14.66,11.53,15.46,13.7,12.35,12.62,12.22,12.98,10.44,15.52,14.86,14.0,13.91,12.46,14.4,14.49,16.39,11.8,12.16,10.93,12.3,11.97,12.38,13.08,12.05,11.52,14.73,10.5,10.62,10.8,9.786,10.76,15.48,11.8,11.28,15.54,10.1,10.16,11.01,10.59,11.82,9.324,10.74,9.934,11.01,14.31,10.27,11.86,12.38,10.3,14.48,10.15,9.181,12.21,11.43,8.847,12.27,9.661,10.19,10.27,11.38,10.89,12.45,10.01,11.48,9.181,10.01,11.67,12.36,9.149,13.02,11.35,11.43,9.408,8.856,13.41,12.32,9.339,10.89,10.79,9.691,12.43,8.892,9.297,11.19,9.0,7.643,11.07,10.09,8.886,8.374,9.663,12.05,9.995,9.369,8.781,12.44,9.956,10.44,9.434,10.11,10.09,7.455,9.864,9.109,9.589,12.0,11.01,12.31,13.21,9.554,8.392,8.9,11.74,9.233,8.286,10.62,9.212,9.113,10.46,9.213,8.602,7.917,8.784,7.308,9.53,9.803,10.92,9.211,10.46,10.36,8.647,9.799,8.007,8.221,12.43,8.52,11.38,8.871,8.422,9.378,9.833,8.368,7.025,9.439,8.255,9.05,10.73,8.73,7.923,8.041,9.78,7.831,8.7,7.374,8.126,8.849,9.781,8.945,10.88,10.84,9.667,10.52,9.381,11.05,9.855,9.503,10.28,9.626,7.564,9.783,11.5,9.27,8.369,9.457,7.866,9.14,8.808,7.892,8.894,8.754,8.562,6.543,8.393,9.486,8.906,8.67,9.21,7.902,7.413,8.531,8.62,9.408,8.936,8.027,8.17,8.025,9.951,6.321,8.29,6.934,6.038,8.294,7.162,5.838,7.758,8.029,8.88,10.51,8.578,7.679,8.175,10.36,7.64,8.804,7.415,6.473,7.464,10.14,6.21,9.028,12.01,7.445,8.651,7.743,7.259,7.734,9.154,8.125,7.128,7.862,9.137,7.982,9.239,7.811,7.118,6.656,10.9,7.656,7.517,7.286,7.796,8.648,10.18,9.344,7.82,7.045,6.786,8.981,8.027,6.929,7.959,8.21,7.849,6.688,8.034,7.669,6.963,7.363,7.672,8.07,7.896,8.908,10.28,7.945,6.93,8.522,5.882,7.006,6.586,6.71,7.292,7.03,6.916,6.238,7.777,6.715,5.286,6.261,4.969,8.038,6.114,6.505,8.942,5.043,6.911,6.958,7.952,10.75,9.441,4.906,5.435,7.627,6.69,7.475,5.565,7.445,6.309,7.982,8.513,9.102,9.792,7.461,8.682,10.31,10.15,6.623,8.759,7.795,9.42,9.19,6.177,6.168,7.177,13.15,8.661,6.246,6.701,6.381,8.797,5.38,11.97,9.204,6.454,9.329,10.38,7.359,7.197,9.713,7.421,5.105,10.15,8.512,8.802,5.832,6.972,9.302,10.13,7.029,11.07,9.101,8.646,8.763,13.69,10.0,11.98,6.519,13.22,7.459,12.4,9.214,14.21,12.51,7.653,8.21,6.168,5.011,14.98,16.44,7.302,11.57,6.513,5.182,7.193,9.845,8.916,9.045,7.055,6.033,6.792,11.31,8.19,12.47,7.873,15.8,14.85,7.181,8.55,11.88,9.563,10.62,10.39,5.926,15.02,10.89,6.618,12.55,7.762,10.2,9.691,8.24,7.354,7.887,7.863,6.123,9.382,5.416,5.114,8.729,9.361,5.336,12.14,7.288,6.721,6.87,5.387,9.488,10.59,6.189,10.47,7.858,8.135,8.601,8.968,9.829,6.815,9.841,8.395,8.955,7.514,8.473,9.131,7.528,8.734,8.229,6.63,6.866,8.101,7.422,8.657,6.319,8.078,6.235,5.296,6.602,5.528,7.136,8.794,5.627,9.157,9.006,9.141,11.64,17.16,7.711,6.782,5.362,7.571,5.423,10.13,9.749,8.389,6.623,10.18,12.55,8.321,9.799,7.598,7.805,8.539,12.14,12.04,8.312,12.28,13.15,10.21,7.85,7.945,15.9,9.889,9.095,8.068,12.77,10.8,9.04,11.95,11.21,7.724,9.157,10.56,8.462,11.82,11.36,9.498,11.27,9.576,10.95,10.46,10.69,9.754,11.97,10.94,10.34,8.232,11.11,9.775,7.042,7.699,11.84,9.918,14.26,11.35,7.232,10.04,10.46,12.08,7.464,8.547,10.49,7.766,11.99,15.79,6.991,11.36,9.923,12.68,11.96,9.584,8.291,9.084,8.063,8.67,9.784,9.132,9.776,9.788,9.182,12.7,12.01,13.41,10.39,7.823,11.25,8.47,6.631,13.81,11.83,9.362,13.05,11.31,7.733,9.068,7.498,11.04,11.39,10.69,11.04,10.39,7.619,8.524,9.002,9.175,8.659,12.93,9.222,13.95,10.93,8.629,11.77,11.68,7.902,10.43,8.723,10.4,9.23,8.963,7.588,9.34,11.07,8.021,9.961,12.19,10.83,9.987,10.49,10.86,7.936,8.836,9.317,6.827,10.21,8.248,9.984,6.834,8.1,8.584,7.201,9.402,10.82,8.871,9.777,9.28,12.39,7.931,10.78,6.847,10.97,7.69,7.776,11.08,8.428,9.261,8.304,8.415,9.932,9.415,8.395,9.661,9.134,9.74,10.49,8.565,8.373,8.843,10.14,11.95,9.583,9.533,8.928,11.18,8.041,7.985,7.513,9.319,9.397,12.07,11.42,10.09,6.898,10.36,8.265,10.68,6.49,8.95,9.87,7.693,7.705,11.2,7.444,11.16,8.664,15.58,8.657,8.867,8.028,10.18,6.527,9.447,8.944,8.929,10.04,7.886,6.993,6.905,12.41,8.83,12.65,11.43,10.46,9.554,9.717,8.04,8.84,8.548,11.16,13.51,11.24,8.39,12.34,10.14,7.631,8.518,6.419,7.445,7.562,10.15,10.32,7.162,9.259,9.577,8.744,13.13,11.44,10.67,16.4,10.09,10.74,7.449,9.499,9.203,9.352,9.659,9.741,8.656,12.41,10.77,9.059,8.917,7.369,7.163,9.218,9.63,7.146,6.745,9.999,7.784,8.855,9.377,7.363,9.261,7.166,7.038,6.945,7.85,8.488,8.361,6.813,7.229,6.585,8.113,8.838,7.479,6.308,10.53,7.667,10.2,7.294,6.855,6.011,7.566,7.379,9.367,12.45,9.584,9.708,8.135,12.72,10.53,9.793,8.475,8.588,8.382,7.405,8.421,10.35,8.407,12.85,9.018,8.242,7.55,6.746,8.392,12.26,9.657,5.537,6.441,6.012,9.348,7.951,6.165,7.879,9.487,7.826,7.512,5.145,9.163,7.72,10.78,10.48,8.321,6.584,7.059,11.73,10.45,10.66,7.102,10.31,7.695,8.741,9.691,8.898,10.22,8.513,6.706,9.099,7.408,10.42,7.861,8.465,7.827,11.29,8.008,9.095,5.295,9.003,9.282,7.924,6.022,10.88,7.261,7.293,8.103,10.96,9.311,9.702,5.025,8.941,6.871,9.149,10.7,7.939,7.355,8.069,10.15,12.16,9.943,11.52,8.846,8.152,10.25,8.206,8.08,6.644,6.115,8.174,8.413,9.419,8.695,12.19,7.623,10.25,10.26,7.221,7.068,10.77,10.82,7.581,7.046,5.775,8.517,8.549,13.96,10.45,9.465,11.56,10.5,7.703,9.521,7.655,8.418,10.48,4.891,7.727,6.926,13.16,6.245,6.351,9.935,7.771,8.15,9.981,11.64,7.843,8.219,6.508,7.25,8.266,7.818,10.32,8.741,6.022,9.457,9.757,7.031,5.722,8.861,8.289,7.899,9.072,9.206,9.735,10.73,7.016,9.442,6.109,6.796,7.266,10.26,10.75,6.21,5.225,8.24,8.961,6.099,7.027,7.152,7.648,9.456,8.912,5.533,11.25,7.306,6.238,11.02,8.425,10.02,8.712,9.227,8.433,7.591,10.51,10.54,7.63,9.536,8.025,7.31,7.008,9.124,12.78,6.722,6.636,8.422,7.73,7.479,8.221,6.564,7.65,6.734,14.36,9.692,9.184,15.82,8.025,13.21,11.85,7.75,9.848,7.983,7.361,10.84,9.001]},"7":{"z":[0.0,2.153,2.227,2.321,2.328,2.329,2.346,2.385,2.375,2.377,2.357,2.421,2.369,2.42,2.467,2.461,2.422,2.44,2.61,2.535,2.485,2.479,2.7,2.726,2.594,2.532,2.684,2.834,2.706,2.814,2.805,2.717,2.782,2.821,2.851,2.865,2.985,2.86,2.829,2.992,2.902,3.112,3.345,3.229,3.233,3.359,3.253,3.349,3.211,3.22,3.476,3.304,3.371,3.293,3.516,3.441,3.487,3.518,3.421,3.666,3.793,3.763,3.893,3.881,3.927,3.897,3.926,4.018,4.093,4.207,4.074,4.285,4.312,4.103,4.276,4.181,4.255,4.179,4.254,4.451,4.433,4.537,4.6,4.554,4.549,4.769,4.911,4.57,4.746,4.644,4.673,4.171,4.375,4.306,4.318,4.268,4.575,4.285,4.544,4.497,4.411,4.505,4.443,4.646,4.431,4.642,4.607,4.39,4.482,4.628,4.509,4.557,4.682,4.672,4.509,4.703,4.631,4.739,4.908,4.696,4.643,4.684,4.629,4.589,4.544,4.739,4.429,4.502,4.859,4.602,4.579,4.53,4.671,4.442,4.621,4.653,5.061,4.647,4.78,4.746,4.791,4.903,4.779,4.756,4.623,4.919,4.687,5.029,4.705,4.605,4.913,4.565,4.997,4.535,4.812,4.685,4.758,4.687,4.855,4.663,4.647,4.728,4.796,4.869,4.783,5.044,5.008,4.86,4.686,5.089,4.567,5.138,4.685,4.85,4.712,4.722,4.797,5.092,4.809,4.721,4.852,5.209,4.699,4.745,4.985,5.092,4.799,4.961,4.729,4.863,4.891,4.683,5.157,5.012,4.878,4.734,4.741,4.895,4.663,5.059,4.932,4.998,5.221,5.012,4.614,5.046,4.742,4.6,5.051,5.167,4.744,4.765,5.176,5.174,4.864,4.85,4.981,5.081,5.246,4.914,4.867,5.389,4.928,4.825,5.311,4.913,4.654,5.176,4.605,5.017,5.168,5.154,5.037,5.246,4.708,5.171,5.073,5.289,5.225,5.25,4.855,5.053,5.011,4.87,4.581,4.938,4.987,5.215,5.109,5.166,4.953,4.99,5.151,5.289,5.13,4.919,5.301,4.93,5.287,4.878,4.587,5.372,5.177,5.483,5.082,5.666,5.071,5.413,4.974,5.592,4.737,4.772,4.983,5.134,4.891,4.83,5.275,4.997,4.814,5.452,4.953,4.956,5.358,5.121,4.837,5.014,4.964,4.72,4.841,5.054,5.186,5.536,4.765,5.479,5.115,5.49,5.319,4.749,5.332,5.229,5.649,5.086,5.022,5.251,5.248,5.144,5.227,4.919,5.384,4.877,4.837,4.769,5.353,4.899,4.932,5.335,5.002,5.367,5.38,4.924,5.196,5.133,4.841,5.307,4.972,4.916,5.01,5.304,5.113,5.108,5.369,4.916,5.103,5.329,4.901,4.836,5.171,5.282,5.222,4.905,4.905,4.967,5.179,5.262,5.173,4.846,5.021,5.098,4.925,4.926,4.917,5.086,5.135,5.176,4.971,5.299,4.996,5.099,4.744,4.745,5.17,5.037,4.74,5.31,5.392,5.034,4.86,4.726,4.75,4.753,5.441,5.043,4.946,4.895,4.791,4.659,4.598,5.013,4.699,4.692,4.927,4.794,4.841,4.784,4.604,4.905,4.839,4.958,4.892,4.619,4.845,4.763,4.767,4.772,4.813,4.67,4.749,4.746,4.902,4.687,4.705,4.773,4.886,4.894,4.836,4.925,4.893,4.688,4.824,4.761,4.783,4.813,4.719,4.716,4.765,4.819,4.712,4.957,4.651,4.83,4.743,4.758,4.859,4.828,4.916,4.951,4.691,4.812,4.792,4.88,4.853,4.809,4.855,4.788,4.679,4.806,4.742,5.132,4.862,4.885,4.911,5.266,4.863,4.918,5.024,4.798,4.825,5.311,4.965,5.058,4.911,4.884,5.107,5.046,4.984,4.879,4.987,4.93,4.786,5.266,4.886,4.881,4.965,5.615,5.058,5.069,4.888,5.025,5.432,4.952,4.974,5.063,5.058,5.055,5.116,4.987,5.094,5.08,5.118,5.103,5.082,5.197,5.388,5.094,5.192,5.183,5.186,5.136,5.061,5.137,5.088,5.041,4.976,4.978,5.107,5.058,5.193,5.011,4.995,5.068,5.286,5.136,5.082,6.07,5.715,5.133,5.206,6.34,5.31,5.185,5.463,5.115,6.094,6.052,5.373,6.693,5.895,5.115,6.519,4.998,5.725,5.528,5.982,5.433,5.439,5.683,5.334,5.364,5.919,5.256,5.239,5.072,6.119,5.972,5.789,5.88,6.155,5.684,6.018,6.602,5.5,5.68,5.652,5.905,6.413,5.734,5.937,6.623,5.594,5.912,5.92,5.504,5.759,5.985,5.476,5.383,5.893,5.745,6.349,6.377,5.328,6.05,5.545,5.384,5.288,6.111,5.566,6.123,6.042,5.973,6.292,5.521,5.477,5.739,5.873,5.854,5.854,5.707,5.433,5.98,5.838,5.699,5.603,5.716,5.611,5.663,5.757,5.711,5.38,5.499,5.602,5.632,5.728,5.674,5.544,5.453,5.431,5.445,5.571,5.72,5.567,5.579,5.542,5.542,5.643,5.668,5.505,5.825,5.641,5.653,5.764,5.915,5.944,5.947,5.734,5.978,5.795,5.941,5.93,5.993,5.601,5.942,5.97,6.306,5.698,6.205,6.258,6.207,6.335,6.174,6.511,6.111,6.132,6.012,6.229,6.332,6.064,6.297,6.484,6.562,6.48,6.574,6.16,6.148,6.387,6.555,6.537,6.144,6.399,6.231,6.402,6.377,6.287,6.059,6.18,6.561,6.189,6.243,6.253,6.318,6.321,6.358,6.426,6.4,6.314,6.241,5.857,6.183,6.173,6.065,5.989,5.953,6.102,5.962,6.088,6.235,6.125,6.266,6.202,5.991,6.091,6.385,5.969,6.15,6.234,6.258,6.522,6.308,6.336,6.215,6.37,6.533,6.399,6.181,6.443,6.208,6.494,6.149,6.46,6.313,6.358,6.321,6.12,6.492,6.269,6.351,6.439,6.263,6.542,6.152,6.076,6.283,6.281,6.436,6.11,6.294,6.18,6.248,6.179,6.081,6.353,6.137,5.844,5.788,6.091,5.991,6.105,6.363,6.317,6.106,6.391,6.289,6.041,6.327,6.362,6.115,6.199,6.085,5.919,6.069,5.909,5.873,6.042,6.213,5.944,5.683,5.994,6.112,6.18,5.833,5.987,6.077,6.008,5.973,5.933,5.933,5.835,5.914,5.967,6.307,6.156,6.139,6.195,6.323,6.098,6.199,5.846,6.303,6.401,6.22,6.268,6.146,6.155,5.981,6.105,6.322,6.366,6.353,6.174,6.279,5.974,6.28,6.031,5.84,5.645,5.721,6.032,5.901,5.651,5.859,6.187,5.883,5.835,6.29,6.362,6.167,6.134,6.222,6.097,5.708,5.964,6.206,6.182,6.275,6.109,6.203,5.686,6.147,6.066,6.095,6.195,5.717,5.737,6.063,6.103,5.924,6.283,6.304,5.697,6.082,5.881,6.242,6.027,6.003,6.471,6.272,5.894,5.842,5.898,6.098,6.316,6.305,5.856,5.936,5.812,6.011,5.895,6.249,5.86,6.272,6.293,5.706,6.128,6.229,6.228,5.888,6.145,6.428,5.839,5.896,6.315,6.325,5.825,5.688,6.4,5.987,6.375,6.134,5.813,5.77,6.029,5.768,6.287,6.127,6.077,5.866,6.316,5.752,6.334,6.124,6.182,5.72,5.694,6.244,6.162,5.793,5.759,5.871,6.181,5.798,5.742,6.008,5.797,6.148,6.307,5.693,6.271,6.267,5.732,5.795,5.788,5.819,5.777,5.82,6.308,5.764,5.707,5.646,6.228,5.879,6.263,6.294,6.157,5.797,5.827,6.288,5.889,5.798,5.927,5.866,6.31,5.904,6.365,6.418,6.194,5.89,6.428,6.323,6.313,5.922,6.526,5.9,5.911,6.428,5.874,5.877,5.946,6.37,6.015,6.453,6.385,5.947,5.949,5.802,5.953,6.436,6.445,5.915,5.813,5.988,5.816,6.009,6.415,6.006,5.933,6.486,5.946,5.923,5.996,5.907,5.934,5.873,5.803,5.921,5.905,5.837,5.816,5.957,5.869,5.971,5.886,6.462,5.955,5.853,5.876,5.754,6.411,5.898,5.956,5.929,6.432,5.806,5.905,5.756,5.85,5.689,5.872,5.854,6.362,5.847,5.965,5.96,5.937,5.891,5.884,5.837,6.296,5.883,5.882,5.836,5.769,5.791,5.738,5.713,6.381,5.665,5.859,5.93,5.843,5.917],"r":[-6.151,-5.135,-5.476,-5.426,-6.446,-6.309,-5.204,-8.071,-3.244,-7.405,-5.649,-7.496,-4.932,-5.823,-2.378,-5.43,-4.827,-3.779,-3.643,-3.343,-7.562,-5.793,-4.527,-2.65,-7.654,-5.432,-2.473,-6.379,-6.26,-5.611,-0.9347,-6.572,-6.859,-4.49,-7.621,-3.105,-3.018,-1.706,-2.339,-5.32,-3.769,-7.45,-0.9948,-5.721,-4.18,-0.8031,-3.414,-2.186,-6.578,-7.605,-5.4,-0.7112,-3.803,-3.821,-2.829,-7.927,-7.506,-1.375,-6.067,-4.269,-3.221,-7.082,-6.339,-6.418,-5.592,-0.9066,-2.94,-7.55,-4.941,-3.036,-3.128,-7.875,-0.5896,-4.994,-1.035,-3.362,-1.347,-4.861,-5.369,-4.351,-4.24,-2.106,-2.972,-1.966,-6.527,-2.877,-0.08751,-6.034,-3.297,-5.288,-7.608,-4.416,-5.007,-4.385,-6.256,-5.744,-6.373,-2.502,-5.461,-4.053,-7.266,-6.529,-6.019,-7.949,-3.327,-4.869,-10.13,-4.342,-2.481,-6.275,-6.142,-5.672,-7.234,-1.939,-3.951,-5.894,-0.5949,-7.556,-1.142,-4.768,-8.841,-7.717,-5.039,-5.148,-5.016,-6.455,-1.075,-4.29,-4.621,-5.767,-3.02,-7.623,-1.27,-0.3988,-5.883,-5.925,-6.206,-6.634,-0.1218,0.4134,-5.94,-6.079,-3.05,-3.372,-4.038,-6.18,-6.176,-3.943,-3.781,-3.104,-5.63,-0.4296,-1.42,-6.915,-7.326,-3.954,-0.6362,-1.826,-3.169,-0.6953,-3.164,-4.72,-5.776,-4.07,-5.983,-3.954,-5.623,-4.839,-7.165,-4.094,-5.522,-8.773,-2.917,-7.887,-7.016,-8.089,-2.258,-4.342,-4.881,-2.67,-6.944,-5.526,-4.851,-2.744,-1.24,-3.196,-3.146,-5.908,-3.54,-5.049,-5.491,-4.433,-11.42,-2.369,-1.098,-1.485,-1.619,-3.027,-3.256,-2.885,-5.265,-5.168,-7.561,-5.03,-0.1419,-3.001,-5.989,-2.878,-2.585,-3.076,-3.524,-2.69,-1.534,-3.344,-2.978,-1.594,-4.808,-3.671,-2.614,-4.096,-3.131,-4.784,-4.41,-8.426,-5.095,-1.986,-3.68,-2.799,-7.201,-4.449,-3.326,-3.327,-5.098,-3.223,-4.204,-3.279,-3.28,-0.6776,-3.147,-2.755,-5.154,-4.525,-1.508,-5.785,-4.089,-4.801,-5.225,-5.698,-5.269,-3.101,-4.583,-3.315,-1.283,-4.306,-4.798,-2.623,-1.915,-0.07923,-3.915,-2.176,-4.181,-4.039,-2.333,-3.902,-3.272,-2.24,-6.153,-4.204,-3.453,-4.102,-5.076,-3.86,-3.225,-3.551,-3.878,-3.952,-3.412,-3.752,-2.008,-3.734,-1.118,-5.559,-3.574,-2.189,-3.673,-5.793,-1.164,-1.548,-4.008,-3.639,-3.955,-3.284,-0.6115,-0.1214,-3.536,-3.969,-3.504,-7.646,-1.093,-0.1806,0.04698,-3.828,-0.1983,-2.323,-3.317,-0.4019,-3.363,-3.085,-5.576,-2.79,-3.146,-4.34,-3.434,-4.374,-2.91,-3.664,-3.806,-4.051,-3.171,-4.853,-3.301,-4.091,-3.641,-3.583,-4.625,-3.614,-4.037,-3.537,-6.19,-5.361,-9.797,-4.819,-4.064,-0.1539,-3.771,-4.349,-0.1195,-10.96,-3.701,-3.701,-1.274,-3.266,-0.6745,-3.789,-2.757,-0.8238,-3.601,-3.841,-0.0504,-4.983,-0.9082,-2.347,-1.264,-2.307,0.02627,-0.4026,-3.639,-2.464,-2.854,-3.644,-4.34,-3.973,0.4067,-3.857,-4.009,-0.4792,-4.179,0.4433,-3.348,-4.009,-3.771,-3.932,-3.36,-3.086,-4.913,-1.092,-3.773,-6.437,-3.539,-0.2962,-4.1,-4.177,-0.2004,-4.817,-3.922,-3.983,-3.336,-3.744,-8.246,-3.636,0.4996,-3.955,-4.121,-3.74,-3.411,-3.927,-3.61,-3.75,-3.897,-3.923,-4.083,-3.892,-2.796,-3.837,-0.3162,-3.913,-4.727,-4.104,-3.424,-2.806,-4.01,-3.842,-3.943,-0.3348,-3.588,-3.568,-3.095,-3.496,-0.4847,-3.557,-4.171,-3.775,-4.055,-3.082,-5.663,-2.855,-3.873,-1.342,-3.827,-3.963,-3.441,-3.587,-3.966,-4.058,-4.558,-3.756,-1.999,-4.029,-3.28,-3.929,-3.707,-3.863,-4.006,-3.832,-3.951,-1.81,-3.949,-3.794,-3.865,-4.12,-1.734,-3.789,-3.842,-0.8295,-3.606,-4.114,-3.802,-3.595,-1.024,-4.026,-3.09,-0.7802,-3.781,-4.134,-1.992,-3.904,-3.708,-1.19,-3.758,-4.495,-3.742,-2.775,-3.928,-4.4,-3.068,-4.519,-4.296,-4.316,-4.014,-3.995,-4.294,-3.85,-4.945,-3.821,-3.963,-3.862,-3.687,-3.385,-3.809,-3.623,-3.688,-3.651,-4.08,-4.325,-4.385,-3.81,-5.256,-3.615,-4.166,-3.915,-8.962,-5.467,-8.448,-4.253,-11.99,-4.304,-11.31,-7.568,-10.25,-8.422,-9.532,-2.577,-6.379,-8.836,-9.106,-9.686,-8.027,-9.196,-7.877,-9.494,-8.256,-9.246,-8.487,-8.882,-8.193,-8.613,-9.176,-7.253,-7.679,-9.981,-7.47,-6.84,-11.48,-7.107,-11.89,-7.27,-6.909,-7.239,-6.209,-6.78,-6.209,-7.629,-7.403,-6.43,-10.77,-7.542,-7.595,-4.745,-4.321,-5.983,-5.274,-6.568,-4.943,-7.557,-11.35,-7.592,-8.565,-5.589,-6.096,-5.31,-3.771,-7.22,-4.292,-8.598,-9.091,-11.48,-14.49,-6.735,-9.045,-6.136,-1.958,-4.108,-4.866,-6.772,-4.286,-5.405,-6.65,-5.934,-2.417,-4.447,-5.22,-4.838,-4.119,-4.673,-6.284,-5.389,-4.224,-2.28,-1.976,-4.433,-2.694,-3.683,-4.906,-1.987,-5.858,-2.527,-1.544,-2.969,-2.414,-4.942,-3.978,-4.78,-2.703,-5.903,-4.717,-1.605,-2.028,-5.939,-7.814,-3.802,-3.612,-3.028,-2.501,-5.221,-3.938,-5.332,-3.217,-2.297,-3.492,-3.228,-3.621,-2.643,-3.528,-3.613,-3.299,-3.588,-4.286,-2.232,-3.654,-4.402,-3.925,-3.274,-3.131,-3.615,-3.566,-3.448,-3.755,-5.084,-3.676,-3.693,-2.862,-2.886,-2.699,-4.711,-5.564,-4.907,-3.491,-5.979,-5.298,-3.588,-2.009,-2.468,-2.019,-2.21,-3.396,-2.078,-3.323,-3.507,-2.815,-3.322,-3.377,-3.539,-5.397,-4.12,-3.315,-3.843,-4.586,-4.144,-4.392,-4.022,-4.397,-3.212,-2.993,-3.733,-3.674,-3.737,-4.522,-2.64,-3.399,-4.78,-4.602,-4.946,-3.481,-3.394,-2.097,-3.866,-3.372,-3.245,-3.64,-3.358,-3.766,-4.764,-3.047,-2.587,-2.401,-3.362,-3.423,-3.559,-4.12,-3.735,-3.537,-2.526,-3.661,-3.776,-4.622,-2.459,-3.554,-3.524,-4.007,-3.495,-3.252,-2.246,-3.784,-4.624,-4.357,-3.619,-5.78,-3.947,-5.43,-3.413,-3.101,-3.611,-2.626,-2.638,-2.465,-1.941,-2.594,-2.685,-3.869,-2.504,-4.227,-3.775,-2.911,-3.495,-3.815,-3.135,-3.387,-4.044,-3.62,-4.316,-4.784,-2.618,-3.45,-3.867,-3.529,-5.304,-2.579,-4.482,-5.94,-5.125,-3.705,-2.472,-2.456,-5.541,-4.632,-4.795,-4.329,-4.735,-5.209,-2.635,-4.595,-4.288,-4.239,-2.414,-4.182,-2.513,-3.775,-4.365,-7.629,-4.339,-3.928,-4.379,-4.339,-2.99,-4.707,-4.573,-3.169,-5.656,-4.873,-4.207,-4.35,-3.118,-2.54,-2.898,-4.839,-4.807,-2.315,-4.828,-3.326,-4.778,-4.543,-4.898,-4.812,-4.043,-3.849,-3.466,-4.32,-3.747,-4.804,-3.786,-4.011,-4.711,-3.951,-3.38,-2.265,-3.288,-4.962,-2.982,-4.596,-2.49,-3.93,-4.836,-3.659,-4.402,-4.694,-4.623,-3.813,-3.862,-4.489,-3.811,-4.832,-2.574,-3.578,-3.186,-4.144,-2.198,-4.124,-4.518,-4.255,-3.85,-3.798,-4.714,-2.63,-2.746,-2.788,-3.0,-3.496,-2.981,-3.608,-3.253,-2.351,-2.609,-3.728,-2.348,-2.774,-2.551,-4.044,-3.576,-4.513,-2.868,-2.145,-2.806,-2.739,-2.466,-2.374,-2.306,-5.073,-4.265,-4.083,-4.138,-4.879,-4.173,-4.108,-3.974,-3.907,-4.071,-3.608,-3.542,-3.602,-3.595,-3.817,-3.714,-4.173,-4.008,-5.268,-4.025,-5.233,-4.264,-4.092,-5.146,-4.681,-3.761,-4.058,-4.026,-4.039,-3.678,-3.768,-4.346,-3.946,-5.066,-4.2,-4.203,-4.074,-4.962,-3.653,-4.207,-4.214,-4.977,-3.072,-4.504,-2.988,-3.976,-4.446,-4.283,-4.108,-4.022,-4.106,-4.634,-4.082,-5.41,-4.375,-6.401,-5.996,-4.407,-3.326,-3.757,-3.163,-5.488,-4.894,-3.758,-4.162,-3.19,-3.227,-3.304,-3.311,-3.431,-4.068,-3.219,-3.288,-3.484,-3.416,-3.483,-3.34,-3.434,-3.592,-3.346,-3.477,-3.332,-3.393,-3.806,-3.319,-3.424,-4.362,-3.641,-4.284,-3.286,-3.483,-3.572,-3.477,-3.219,-3.273,-4.074,-3.16,-3.317,-3.944,-3.787,-4.048,-3.501,-3.16,-3.541,-3.22,-3.629,-3.153,-6.561,-3.345,-5.446,-3.549,-3.425,-4.09,-3.337,-4.502,-3.985,-3.674,-3.88,-3.837,-3.076,-3.813,-3.027,-3.231,-3.007,-3.412,-2.635,-3.356,-2.149,-1.829,-1.701,-1.788,-1.569,-2.995,-1.591,-1.784,-3.734,-1.624,-1.643,-1.613,-1.662,-1.507,-3.305,-3.331,-3.216],"g":[0.0,43.4,31.78,21.63,32.36,27.57,22.72,24.05,21.62,26.49,27.86,19.27,21.97,32.26,17.96,16.91,26.6,18.71,18.68,21.09,20.63,25.17,16.24,16.54,18.03,13.75,12.63,17.35,16.08,16.18,16.13,17.4,15.57,14.72,17.59,18.05,15.64,17.84,14.83,14.01,20.71,14.42,16.55,14.23,14.78,14.38,16.86,12.64,12.95,16.12,9.979,18.59,18.37,18.19,17.68,15.96,18.22,14.43,14.87,10.88,12.77,16.26,18.56,13.46,10.01,11.49,11.38,17.4,13.79,17.68,12.48,10.43,14.04,13.25,12.1,13.41,16.32,17.38,11.52,16.21,11.25,11.47,14.05,12.57,13.56,11.91,11.06,10.12,15.67,11.45,13.19,14.1,11.55,10.64,9.64,11.67,12.92,13.67,9.023,12.31,10.72,14.76,11.41,15.63,12.9,13.24,13.89,11.44,13.24,11.51,13.95,11.82,11.21,12.48,13.45,13.01,12.14,12.14,12.81,11.68,10.69,13.25,11.01,12.64,13.5,12.38,15.0,10.95,10.64,10.83,13.2,12.24,10.57,12.27,12.21,11.64,10.43,8.989,13.27,12.11,12.36,11.03,13.66,13.23,12.41,13.57,12.19,12.83,13.42,11.47,12.07,10.59,11.51,12.18,10.88,10.77,16.8,9.974,11.22,9.504,9.415,12.76,14.09,11.52,12.8,13.68,11.89,11.57,10.58,11.49,10.57,10.78,13.58,14.53,12.39,15.06,11.67,9.354,10.69,12.57,11.47,11.05,12.85,15.71,12.63,12.15,10.5,10.02,9.801,10.41,13.22,13.49,16.33,14.31,12.55,15.04,12.86,12.67,12.28,12.78,12.45,13.64,13.27,11.71,11.12,10.99,14.06,8.834,9.74,15.13,14.11,13.02,12.75,12.18,12.28,10.26,10.63,13.01,12.37,9.751,11.17,12.0,11.25,9.597,14.77,10.39,13.5,12.2,13.42,13.36,12.62,13.32,15.04,17.11,11.83,12.88,11.05,11.57,15.78,12.06,12.65,13.14,11.02,11.9,11.9,11.9,13.12,17.11,11.02,15.07,11.92,8.784,13.51,13.97,13.02,15.73,9.256,9.0,12.89,13.78,13.21,20.44,9.471,11.33,17.78,15.02,11.62,16.25,9.094,13.55,14.13,17.83,11.94,10.74,11.63,11.2,8.134,9.633,12.56,9.916,9.112,17.42,12.33,13.42,20.41,11.75,12.18,13.03,13.89,10.85,12.21,8.798,10.24,13.52,12.68,9.646,11.59,14.08,15.63,12.66,19.69,11.2,13.23,14.45,9.333,11.37,12.11,15.2,12.42,10.71,15.45,12.62,18.21,8.887,10.77,9.742,10.3,11.77,11.67,12.04,16.98,12.36,10.01,14.87,18.62,15.15,12.94,14.83,11.99,19.66,9.749,10.69,11.84,9.925,8.921,11.24,13.93,21.09,22.13,12.44,14.69,14.1,13.1,12.68,10.45,9.902,8.548,13.12,13.01,12.76,10.0,10.75,12.0,12.05,13.39,6.978,18.54,11.86,11.17,15.73,13.08,10.59,10.36,7.672,6.112,9.028,14.16,13.93,7.899,14.3,10.87,17.3,15.66,11.49,8.565,10.62,16.8,16.22,12.66,13.98,8.547,14.86,10.62,11.61,14.03,10.31,18.7,10.04,12.33,12.58,11.83,14.08,14.24,11.51,17.51,10.35,10.06,7.787,11.57,10.74,11.99,8.314,8.865,12.65,16.13,10.61,9.565,13.62,9.522,9.71,6.625,8.112,11.58,11.28,12.27,12.25,12.69,15.33,6.38,7.258,10.06,15.08,11.43,11.33,11.37,10.04,8.945,8.317,9.999,10.49,7.565,10.67,6.69,10.34,15.55,14.67,12.86,12.81,11.64,11.55,9.163,7.498,10.95,9.765,9.228,8.309,7.799,7.846,20.05,14.35,11.52,5.701,9.969,7.765,18.98,12.53,11.09,9.527,8.452,9.703,21.86,8.269,10.63,8.33,9.438,9.087,12.65,9.793,7.033,7.693,9.202,8.508,9.2,7.078,13.11,10.26,9.306,10.87,9.085,8.553,8.664,11.57,7.763,9.66,16.97,11.78,7.211,8.429,10.14,6.403,11.05,9.659,8.403,6.972,9.995,9.12,10.53,8.863,7.65,9.226,8.187,14.78,11.95,9.543,10.67,13.06,14.78,14.79,11.08,14.77,13.76,13.32,14.44,13.38,14.21,17.18,13.04,10.79,16.12,15.65,12.11,21.67,11.76,11.51,13.02,9.88,13.88,12.72,13.15,20.76,14.43,17.54,24.19,14.39,13.14,12.46,24.35,12.75,16.59,12.65,15.54,16.98,16.74,15.97,17.38,15.08,12.01,21.5,12.79,11.32,15.38,19.71,14.84,10.24,12.06,10.86,11.02,9.009,17.45,10.5,15.36,17.11,23.73,13.34,12.75,12.47,14.33,16.2,16.71,17.02,13.15,12.79,10.96,16.35,13.38,14.11,12.49,9.348,18.9,11.23,15.89,13.47,13.39,16.37,20.55,18.04,14.86,12.18,11.19,16.78,18.5,20.13,15.26,20.54,11.01,16.07,23.33,17.97,16.12,15.35,17.12,16.0,13.49,20.0,14.74,15.01,13.02,10.98,18.31,22.12,19.32,13.86,10.97,12.13,16.71,12.82,19.04,20.73,18.81,14.52,17.91,10.53,12.53,14.88,13.83,15.91,18.94,16.18,12.85,9.436,15.91,13.17,13.73,17.14,14.56,12.52,14.74,14.85,14.07,13.29,11.37,9.68,12.81,16.25,15.19,12.39,24.41,15.63,17.92,15.15,16.87,16.27,16.13,17.33,10.84,18.48,13.43,14.23,14.49,12.15,11.38,16.83,19.62,16.17,14.01,13.42,14.04,13.05,14.21,11.67,12.33,9.814,13.99,10.32,13.75,16.12,14.35,17.23,9.339,13.7,12.79,16.11,12.49,11.86,12.14,19.25,13.84,12.11,11.76,11.69,14.89,15.23,13.77,11.94,9.408,21.21,13.81,13.8,10.61,14.33,13.26,20.31,14.48,13.0,15.11,17.42,11.94,16.06,14.7,13.95,17.01,14.8,13.63,12.36,13.67,14.14,12.04,11.68,12.74,14.27,16.14,10.44,13.23,12.23,15.58,12.86,15.94,15.54,15.08,12.43,13.04,12.42,13.67,14.56,13.72,14.4,9.966,14.18,13.31,14.46,15.67,13.57,13.2,17.56,10.85,15.06,14.04,11.4,10.18,13.74,14.13,14.7,17.41,10.51,15.94,13.93,13.95,13.08,9.691,13.77,10.29,9.911,9.802,15.59,12.33,13.12,10.74,11.71,13.09,12.93,11.68,12.86,12.14,13.18,16.36,12.45,12.19,10.95,14.04,11.94,8.821,15.4,17.17,13.93,15.27,12.7,12.85,7.766,12.85,13.16,9.667,9.928,10.54,11.5,9.334,15.04,11.51,9.022,9.112,12.03,10.07,8.12,10.91,9.572,10.53,14.34,13.12,14.53,11.24,13.17,10.85,11.92,10.18,15.22,10.8,9.691,12.8,10.24,9.674,12.79,9.578,9.275,11.58,8.423,9.291,10.83,9.258,12.05,8.019,10.07,10.12,10.15,9.011,7.406,6.932,9.206,9.236,7.722,9.652,9.142,6.553,10.5,6.771,8.804,7.613,10.94,8.109,7.302,10.86,10.77,8.323,11.29,8.359,10.83,9.419,9.601,8.558,9.322,6.841,7.746,8.113,9.729,8.715,8.147,9.884,8.066,10.85,10.17,7.038,8.097,6.326,6.322,6.916,13.51,9.254,6.454,10.06,9.792,8.841,8.333,6.264,7.971,7.705,8.793,10.33,6.929,10.89,10.74,8.299,6.819,7.637,10.24,6.853,13.69,7.443,9.126,9.624,5.634,7.586,10.76,7.08,8.767,8.272,8.986,6.84,6.127,9.513,5.938,5.944,10.79,6.987,6.206,11.04,8.854,6.917,6.243,8.604,4.825,7.035,8.232,6.675,7.369,7.889,8.459,9.463,9.415,7.386,5.415,7.479,6.946,5.958,7.314,9.885,9.007,10.46,7.896,8.069,9.523,6.83,7.369,6.106,6.291,10.58,8.874,6.899,13.13,7.751,7.86,6.846,8.582,9.066,6.653,8.771,5.905,6.0,9.391,7.983,5.975,6.919,8.179,7.314,8.389,9.019,8.325,7.721,6.941,7.065,8.187,6.135,7.59,5.812,7.325,7.935,9.194,7.12,6.846,7.266,6.676,8.431,6.692,7.573,9.485,6.696,6.285,7.944,6.344,6.784,8.481,4.917,5.244,11.32,7.565,6.18,6.443,6.018,8.429,7.565,9.101,7.165,5.541]},"999":{"z":[0.0,2.114,2.376,2.406,2.461,2.509,2.519,2.562,2.562,2.544,2.498,2.509,2.524,2.563,2.568,2.683,2.608,2.703,2.596,2.832,2.847,2.99,2.874,3.039,3.076,3.217,3.088,3.228,3.122,3.123,3.131,3.115,3.255,3.081,3.077,3.126,3.082,3.107,3.224,3.118,3.172,3.213,3.219,3.275,3.333,3.289,3.197,3.226,3.22,3.257,3.249,3.349,3.287,3.283,3.338,3.271,3.384,3.27,3.308,3.373,3.48,3.482,3.38,3.387,3.5,3.328,3.449,3.374,3.603,3.603,3.655,3.644,3.606,3.538,3.654,3.768,3.773,3.608,3.675,3.628,3.927,3.929,4.198,4.008,4.177,4.198,4.078,4.272,4.158,4.308,4.004,3.961,4.14,4.083,4.288,4.128,4.196,4.336,4.265,4.224,4.202,4.029,4.005,4.081,4.054,4.259,4.05,3.916,4.228,4.051,4.071,4.178,4.175,4.028,4.138,4.518,4.268,4.305,4.217,4.339,4.551,4.532,4.672,4.608,4.594,4.56,4.372,4.263,4.281,4.577,4.565,4.27,4.309,4.341,4.386,4.432,4.238,4.526,4.737,4.558,4.72,4.586,4.729,4.436,4.373,4.485,4.35,4.384,4.465,4.585,4.47,4.599,4.852,4.992,4.903,4.87,4.829,4.801,4.981,4.654,4.733,5.319,4.729,4.808,5.129,4.77,4.838,4.952,4.778,4.933,5.063,5.055,4.62,4.695,4.938,4.873,4.698,4.809,5.08,4.757,4.734,4.851,5.003,5.107,4.879,4.876,4.835,4.708,4.992,5.188,4.965,5.421,5.107,5.165,5.074,5.099,5.232,5.345,4.939,4.967,5.17,5.268,5.132,4.947,5.177,4.976,4.955,4.943,4.842,4.967,4.874,5.105,5.228,4.835,5.036,5.263,5.033,5.423,5.037,5.108,4.95,5.536,5.11,5.025,4.82,4.908,4.86,5.094,5.09,5.022,5.174,4.949,5.394,5.177,5.294,5.077,4.859,5.164,4.952,4.893,4.934,4.981,5.168,5.039,5.083,5.052,4.999,4.961,5.406,5.085,5.176,4.919,4.812,4.895,4.956,5.084,4.93,4.959,4.968,4.859,4.909,4.998,4.931,5.316,5.304,5.165,4.962,5.137,5.364,5.089,4.966,5.17,5.217,4.911,4.984,5.016,4.975,5.091,5.017,4.962,5.248,5.455,4.917,4.88,5.183,5.23,4.988,5.038,5.184,5.121,5.139,5.015,5.227,5.055,5.142,5.298,5.173,5.219,5.202,5.271,5.365,5.516,5.353,5.347,5.305,5.299,5.326,5.551,5.326,5.606,5.622,5.307,5.267,5.299,5.327,5.389,5.428,5.398,5.265,5.25,5.299,5.29,5.307,5.32,5.255,5.273,5.259,5.382,5.34,5.489,5.444,5.551,5.583,5.629,5.526,5.567,5.457,5.46,5.491,5.569,5.548,5.518,5.575,5.884,5.807,5.754,5.786,5.762,5.83,5.832,5.859,6.024,5.995,5.947,6.027,5.989,6.003,5.897,6.009,5.873,5.996,6.039,6.126,6.137,6.149,6.125,6.069,6.082,6.016,6.112,6.082,6.037,6.15,6.134,6.055,6.069,6.11,6.033,6.182,6.194,6.096,6.118,6.143,6.136,6.076,6.136,6.158,6.137,6.096,6.187,6.225,6.233,6.11,6.306,6.722,6.734,6.243,6.216,6.396,6.311,6.233,6.222,6.281,6.241,6.185,6.194,6.225,6.202,6.218,6.202,6.358,6.384,6.411,6.413,6.413,6.419,6.346,6.232,6.468,6.402,6.362,6.278,6.219,6.321,6.391,6.306,6.482,6.396,6.373,6.311,6.334,6.341,6.303,6.262,6.361,6.317,6.358,6.46,6.425,6.41,6.319,6.342,6.509,6.31,6.274,6.312,6.314,6.408,6.412,6.318,6.432,6.533,6.573,6.355,6.388,6.394,6.382,6.451,6.322,6.356,6.299,6.527,6.404,6.238,6.395,6.35,6.768,6.424,6.212,6.274,6.245,6.261,6.27,6.273,6.263,6.262,6.656,6.261,6.271,6.22,6.23,6.345,6.316,6.394,6.303,6.456,6.445,6.436,6.539,6.549,6.444,6.346,6.674,6.381,6.418,6.389,6.504,6.591,6.896,6.313,6.452,6.885,7.596,6.547,7.607,6.908,6.854,7.034,7.221,7.174,7.09,6.497,7.419,7.382,7.195,7.455,7.622,7.556,7.642,7.794,7.151,7.004,6.806,6.795,7.066,7.269,6.581,7.052,6.494,6.921,6.497,6.644,6.063,6.366,6.679,6.525,6.209,7.004,6.282,5.838,5.99,6.779,6.371,5.986,6.22,6.151,6.135,6.095,6.146,6.343,6.36,6.495,5.882,6.142,6.544,6.39,6.776,5.902,5.907,5.897,6.255,6.301,6.4,6.448,6.085,5.89,5.988,6.831,5.929,6.157,6.068,6.193,6.034,5.87,5.997,7.109,5.974,5.704,5.765,6.116,5.907,5.992,6.023,5.883,5.654,6.1,5.874,5.825,6.047,7.015,5.869,5.733,5.847,5.75,5.744,5.776,5.964,6.413,5.746,5.671,5.782,5.825,5.892,5.759,5.629,5.664,5.747,5.745,5.603,5.728,5.701,5.39,5.492,6.81,5.487,5.534,5.553,5.534,5.534,5.539,5.478,6.513,5.49,5.587,5.356,5.535,5.494,5.359,5.202,5.445,5.425,5.422,5.467,5.415,5.385,5.305,5.513,5.551,5.462,5.447,5.537,5.425,5.428,5.39,5.47,5.39,6.469,5.441,5.385,5.751,5.504,5.507,5.523,5.457,5.675,5.569,5.484,5.537,5.465,5.515,5.572,5.514,5.445,5.468,5.496,5.482,5.404,5.545,5.549,5.438,5.398,5.506,5.433,5.313,5.39,5.367,5.404,5.397,5.439,5.423,5.507,5.559,5.471,5.523,6.684,5.641,5.497,5.536,5.486,5.553,6.679,5.535,5.479,5.554,5.535,5.563,6.829,5.711,5.572,5.494,6.613,5.497,5.771,5.672,5.599,5.565,5.548,5.541,5.637,5.447,5.46,5.63,5.541,5.535,5.625,5.672,5.646,5.652,5.681,5.744,5.622,5.697,5.769,5.749,5.583,5.546,5.707,5.708,5.58,5.711,6.741,5.519,5.628,5.57,5.571,5.593,5.631,5.619,5.607,6.659,5.683,5.689,5.727,5.712,5.702,5.633,5.748,5.762,5.7,5.746,5.762,5.769,5.77,5.622,6.836,5.664,5.654,5.697,5.632,5.63,5.566,5.625,5.553,5.645,5.629,5.63,5.564,5.724,5.757,5.729,5.646,5.643,5.733,5.722,5.699,5.655,5.673,5.651,5.609,5.692,5.709,5.663,5.631,5.681,5.724,5.724,5.729,5.782,5.7,5.679,5.691,5.743,5.794,5.798,5.77,5.752,5.803,5.855,5.897,5.805,5.956,5.741,5.716,5.654,5.642,5.802,5.666,5.684,5.673,5.663,5.695,5.727,5.761,5.736,5.865,5.761,5.918,5.809,5.755,5.727,5.715,5.676,5.675,5.742,5.888,5.728,5.773,5.717,5.647,5.636,5.738,5.778,5.837,5.995,5.96,5.904,5.885,5.884,5.884,5.868,5.868,5.937,5.77,5.804,5.797,5.742,5.726,5.702,5.681,5.776,5.762,5.712,5.785,5.749,5.751,5.743,5.763,5.781,5.781,5.781,5.771,5.773,5.775,5.831,5.839,5.81,5.854,5.899,5.913,5.914,5.843,5.767,5.79,5.786,5.785,5.809,5.869,5.857,5.798,5.8,5.798,5.856,5.913,5.895,5.911,5.948,5.955,5.937,5.94,5.933,5.887,5.75,5.911,5.755,5.699,5.712,5.78,5.804,5.836,5.859,5.831,5.797,5.761,5.784,5.771,5.772,5.767,5.77,5.765,5.752,5.786,5.804,5.861,5.937,5.876,5.854,5.858,5.849,5.842,5.826,5.817,5.798,5.798,5.749,5.741,5.755,5.766,5.741,5.75,5.728,5.822,5.818,5.786,5.829,5.805,5.817,5.828,5.837,5.848,5.809,5.848,5.814,5.794,5.795,5.77,5.768,5.761,5.739,5.791,5.774,5.759,5.787,5.79,5.766,5.826,5.81,5.788,5.785,5.774,5.792,5.746,5.754,5.761,5.789,5.782,5.781,5.767,5.785,5.829,5.821,5.811,5.776,5.792,5.777,5.836,5.752,5.768,5.752,5.767,5.775,5.759,5.759,5.786,5.756,5.766,5.763,5.752,5.758,5.743,5.758,5.72,5.751,5.754,5.787,5.807,5.798,5.848,5.878,5.849,5.852],"r":[-5.876,-6.541,-6.207,-6.134,-5.445,-7.868,-7.091,-6.441,-8.294,-7.81,-7.476,-6.472,-8.312,-7.556,-6.775,-6.378,-7.204,-6.357,-6.262,-5.012,-7.973,-5.556,-5.408,-7.291,-6.797,-6.906,-5.49,-8.257,-4.61,-4.163,-5.679,-6.465,-6.909,-3.701,-5.617,-3.855,-4.403,-5.646,-5.375,-6.076,-6.837,-6.861,-4.182,-6.117,-6.181,-4.508,-5.062,-4.447,-6.166,-7.43,-5.275,-6.617,-4.985,-6.189,-7.573,-3.216,-7.296,-5.994,-5.722,-5.971,-4.658,-5.877,-3.822,-6.915,-4.958,-5.376,-4.054,-5.456,-3.071,-3.59,-4.713,-3.229,-4.366,-4.413,-7.471,-4.512,-4.971,-4.453,-5.064,-3.432,-3.597,-5.215,-12.81,-5.776,-5.625,-3.172,-5.509,-4.077,-4.59,-4.263,-4.606,-5.907,-3.429,-4.885,-5.619,-2.14,-2.363,-3.328,-6.356,-6.356,-5.286,-3.671,-3.272,-1.366,-4.14,-3.389,-3.369,-3.522,-7.093,-7.647,-5.641,-3.79,-2.924,-4.441,-5.441,-3.383,-4.788,-1.943,-5.182,-2.953,-4.679,-3.223,-4.472,-3.836,-3.696,-7.05,-4.701,-2.533,-4.166,-5.067,-1.388,-3.834,-4.69,-4.357,-4.572,-3.215,-4.533,-5.703,-4.387,-2.066,-3.131,-3.137,-5.406,-3.62,-5.846,-2.518,-1.913,-2.698,-2.703,-4.241,-9.42,-1.935,-12.1,-2.2,-8.256,-6.952,-4.697,-4.859,-3.323,-4.762,-2.505,-4.56,-2.947,-4.427,-2.922,-2.765,-5.351,-5.369,-1.484,-2.96,-4.92,-5.269,-10.02,-7.569,-4.451,-5.924,-1.987,-3.209,-1.404,-3.806,-3.348,-2.293,-2.355,-6.058,-3.287,-5.743,-2.79,-8.651,-2.846,-3.537,-2.308,-2.952,-6.682,-3.449,-6.069,-1.788,-2.644,-3.288,-3.702,-7.574,-1.968,-4.586,-3.252,-3.399,-5.765,-6.65,-3.092,-5.032,-5.73,-2.518,-2.656,-5.292,-3.424,-5.457,-5.168,-2.577,-2.478,-3.584,-3.638,-3.395,-2.315,-4.369,-5.89,-5.023,-7.356,-3.608,-1.959,-3.743,-5.171,-3.068,-2.133,-3.927,-4.721,-2.69,-4.723,-5.947,-4.784,-3.899,-1.06,-4.741,-0.963,-5.93,-1.383,-4.544,-3.944,-5.542,-3.065,-4.905,-4.775,-5.316,-5.215,-4.077,-5.831,-2.948,-3.969,-4.706,-0.9556,-0.7223,-4.869,-2.951,-0.6043,-0.7627,-0.849,-1.629,-3.734,-1.562,-3.84,-0.7595,-2.029,-5.614,-5.807,-0.7782,-0.6837,-0.7845,-1.974,-4.06,-3.34,-2.372,-3.492,-1.586,-6.074,-3.3,-4.662,-1.262,-0.6874,-3.784,-2.898,-2.423,-2.942,-4.661,-2.76,-4.331,-4.74,-3.805,-5.107,-4.742,-2.493,-1.69,-1.776,-3.476,-3.716,-2.587,-3.523,-2.302,-2.52,-2.312,-2.396,-2.34,-5.271,-5.363,-2.339,-4.412,-2.514,-5.28,-1.404,-6.785,-3.818,-7.052,-2.228,-5.374,-3.049,-1.041,-4.349,-4.504,-3.022,-3.633,-5.08,-2.321,-4.728,-5.307,-4.66,-3.88,-4.568,-4.562,-2.962,-2.576,-0.9903,-4.779,-4.587,-5.093,-5.513,-4.834,-4.513,-6.33,-4.493,-4.576,-6.22,-5.468,-4.241,-5.028,-5.115,-6.592,-1.682,-1.138,-5.891,-0.8881,-5.285,-4.781,-0.86,-5.102,-5.299,-6.169,-1.176,-5.812,-5.737,-0.8817,-6.153,-2.635,-5.867,-4.014,-3.347,-5.824,-5.862,-5.974,-5.621,-1.043,-5.844,-2.564,-5.731,-5.41,-5.526,-5.672,-5.471,-1.981,-1.362,-3.085,-5.497,-5.861,-5.61,-5.832,-5.871,-6.113,-5.965,-4.228,-5.738,-4.547,-3.723,-4.816,-3.41,-3.106,-6.085,-4.57,-4.34,-4.499,-4.488,-4.759,-5.557,-4.373,-4.324,-6.12,-2.027,-4.639,-5.945,-6.649,-4.101,-6.333,-2.22,-1.794,-2.037,-6.756,-5.36,-0.6226,-3.084,-5.559,-0.9191,-4.605,-1.365,-3.596,-4.803,-4.851,-4.529,-4.644,-6.287,-5.552,-5.088,-6.052,-5.977,-6.247,-3.713,-6.728,-5.823,-5.762,-5.656,-1.595,-4.869,-2.653,-2.03,-5.649,-5.257,-6.193,-5.942,-6.221,-5.694,-5.43,-4.99,-5.514,-5.037,-4.959,-4.368,-4.437,-4.408,-5.914,-5.767,-4.135,-4.439,-2.644,-2.734,-5.07,-6.309,-4.437,-2.556,-3.209,-5.555,-1.624,-0.911,-4.135,-5.228,-4.047,-5.074,-0.7695,-4.181,-4.19,-4.095,-3.101,-4.944,-2.489,-1.721,-2.599,-5.75,-5.759,-3.875,-3.008,-5.333,-2.824,-3.851,-3.847,-4.766,-2.693,-2.302,-3.074,-5.748,-4.535,-5.118,-6.73,-7.107,-8.695,-10.79,-8.559,-7.681,-4.735,-8.196,-6.081,-12.05,-7.71,-6.038,-9.869,-6.659,-7.789,-5.821,-6.437,-6.8,-9.159,-8.625,-5.075,-11.31,-9.394,-6.926,-8.831,-7.533,-8.601,-9.664,-7.877,-3.47,-9.431,-7.613,-7.881,-6.035,-5.595,-5.045,-7.295,-8.991,-6.317,-7.885,-8.421,-6.622,-4.032,-5.762,-5.075,-4.725,-4.368,-6.943,-4.163,-6.343,-5.167,-7.341,-5.725,-7.842,-4.344,-9.609,-4.488,-4.652,-5.693,-5.349,-4.709,-8.078,-5.704,-7.58,-4.282,-5.385,-4.371,-3.835,-5.724,-2.453,-5.403,-2.898,-4.738,-3.34,-5.931,-3.782,-5.16,-5.15,-2.978,-4.259,-4.089,-1.711,-1.616,-3.635,-5.72,-2.463,-5.8,-5.302,-5.431,-2.497,-1.803,-6.075,-4.067,-3.707,-2.373,-6.096,-2.406,-3.292,-2.305,-3.208,-2.301,-1.786,-3.06,-4.086,-1.977,-1.779,-3.095,-3.347,-8.86,-3.124,-1.894,-2.198,-3.151,-2.361,-4.463,-0.7028,-1.964,-3.948,-1.806,-4.894,-4.208,-1.584,-1.76,-1.287,-2.622,-2.168,-2.222,-2.807,-1.744,-3.095,-1.505,-2.619,-2.052,0.4721,-0.7287,-0.1717,-1.05,-1.765,1.287,-0.5266,1.124,-6.658,-1.717,-0.9752,-2.866,-0.4578,-1.184,1.166,-0.414,1.021,-0.6117,-0.2491,-3.901,-0.4869,-1.505,1.198,-0.8523,-0.6844,-0.6356,-0.3927,-0.3761,-0.7172,-0.4504,-0.7403,-0.5926,-5.953,-0.761,-0.7351,-0.6321,-1.499,-0.9313,-0.4072,-0.6045,-1.548,-0.8474,-0.4642,-0.4607,-0.8565,-0.4786,1.171,-0.5436,-1.158,-0.5474,-1.568,0.977,1.085,-2.411,0.8792,-0.9316,-1.054,-0.6639,-0.6381,-1.223,1.044,-1.116,-2.2,-1.4,1.12,-2.767,-3.173,-0.8804,-2.035,1.148,1.133,1.337,-1.201,-1.324,0.9455,1.11,0.8619,-0.9255,1.097,-0.9788,0.9774,-0.4306,-0.7339,-0.6273,-0.5344,0.9509,-0.3272,-1.404,-1.704,-1.495,-0.523,0.6421,-0.6512,-3.516,-0.4215,-3.101,-2.676,0.9526,-1.339,-1.785,-1.27,-0.5888,-0.1011,-0.9686,-0.5788,-1.025,-1.238,0.1075,-0.6363,-1.133,-2.321,-0.511,-1.592,-0.3803,-1.451,-1.416,-1.585,-0.8209,-0.727,-1.14,-1.113,-0.9228,-0.5905,-0.5962,-0.7311,-0.56,-0.7514,-0.5639,-0.6,-1.524,-0.6547,1.041,-0.5572,0.6801,-0.2811,-0.5233,-0.7994,-0.5778,-0.4413,1.164,0.9153,0.4254,-1.184,-0.6283,-0.8745,-0.04916,-0.7916,1.072,0.5358,1.172,-5.722,-0.3896,-0.815,-0.5567,-0.9279,-0.9784,0.1114,0.4949,0.5487,-0.852,0.3898,-2.593,1.16,-1.221,-1.378,-1.17,0.8641,-0.3639,-0.5336,-0.5308,1.097,-0.1318,-1.177,-0.002317,-2.212,-2.093,-0.463,0.7363,0.854,0.599,-0.9387,0.1895,-0.04822,-0.5987,-1.587,0.03203,0.6301,-0.3129,0.3841,0.08961,-0.2875,-1.383,-1.177,-2.085,-1.896,-1.468,-0.643,-1.769,-2.247,-0.4198,-0.43,-0.7849,0.8506,0.9125,0.1941,-1.726,-0.1365,-0.9007,-0.1611,-0.9873,-0.4326,-0.3209,-1.568,-1.068,-0.2761,-1.008,-0.417,-1.53,0.4843,-1.774,-1.878,-1.851,0.3413,-0.6957,-0.2549,-0.2545,-0.5928,-1.432,-0.2496,-0.3492,0.2498,-0.2211,-1.561,-0.8178,-1.536,-1.757,-0.5977,-0.374,-0.7087,-1.57,-0.7204,-1.541,-0.4811,-0.4825,-0.4321,-0.58,-0.5599,-0.6052,-0.6363,-0.4265,-0.3986,-0.6645,-1.026,-1.781,0.07085,0.2278,-0.9157,0.09856,-1.941,-1.889,-1.963,-2.156,-1.934,-2.077,-1.998,-2.032,-1.851,-0.6729,-1.763,-2.005,-1.91,-1.917,-2.249,-2.72,-1.687,-2.413,-1.921,-1.734,-1.865,-1.915,-1.154,-1.701,-0.5532,-1.763,-2.231,-1.871,-1.543,-0.4621,-1.882,-1.559,-1.894,-2.16,-1.054,-1.505,-1.878,-3.535,-1.977,-2.607,-2.137,-2.402,-2.151,-2.36,-1.436,-2.29,-3.649,-4.127,-1.886,-1.904,-1.893,-2.088,-1.616,-2.581,-1.48,-1.715,-1.602,-1.707,-1.811,-0.6197,-3.736,-1.92,-0.7137,-2.623,-2.228,-1.972,-1.618,-1.561,-1.904,-1.935,-0.5558,-0.5688,-0.2853,-1.99,-1.634,-0.6261,0.1262,-1.954,-1.693,-0.3531,-1.894,-2.635,-1.822,-1.465,-2.393,-2.229,-1.913,-1.456,-1.483,-0.2721,-0.695,-0.4844,-1.14,-1.519,-1.502,-0.5602,-0.6497,-2.091,-0.9248,-1.859,-0.7784,-0.5763,0.2216,-0.808,-0.4719,-0.5346],"g":[0.0,84.56,30.02,27.16,27.27,26.58,24.98,27.89,29.23,26.94,27.39,22.9,24.23,20.87,23.34,22.47,23.86,19.86,25.94,17.84,20.22,16.63,22.9,16.07,15.14,13.9,16.69,14.11,18.11,17.68,18.06,13.69,19.52,16.27,15.68,13.74,14.26,18.8,15.4,18.89,14.68,19.1,16.49,16.03,19.83,18.85,14.76,14.72,14.73,16.51,16.04,17.11,18.98,14.45,15.87,17.0,16.04,14.17,13.9,16.15,14.12,18.08,15.94,15.62,17.14,15.42,12.62,19.67,13.44,12.32,16.04,17.55,12.34,16.39,17.23,19.65,19.64,17.18,13.45,14.86,17.92,18.54,16.79,11.31,15.79,13.5,13.19,14.69,14.39,11.73,15.49,11.62,12.16,13.13,11.8,17.44,11.3,11.87,13.87,18.47,12.3,10.66,13.36,18.03,14.85,14.53,14.0,15.59,11.23,13.12,12.06,13.51,16.85,16.82,17.69,14.4,12.07,10.5,14.66,12.01,14.77,11.52,13.53,13.77,10.49,12.2,14.94,11.26,13.98,12.5,10.22,13.85,14.33,14.02,16.89,13.73,17.08,13.91,9.414,12.18,11.81,14.53,11.79,13.37,13.1,10.82,13.52,14.92,11.54,12.84,12.84,11.53,11.57,14.71,9.248,16.96,15.56,13.63,13.66,10.91,12.98,12.07,11.48,15.44,12.33,11.47,18.69,13.01,10.65,13.66,12.48,14.09,16.06,13.83,12.32,16.23,12.85,14.54,15.12,10.35,16.07,14.74,11.54,13.97,10.86,9.68,13.34,13.4,10.45,15.0,12.57,9.885,12.56,10.36,12.01,13.03,15.27,9.672,12.77,13.52,11.87,12.7,11.97,12.54,13.32,14.28,11.85,10.77,10.84,11.98,10.4,10.66,10.48,16.86,13.51,9.637,9.243,15.33,11.87,8.577,11.52,13.53,12.35,12.7,11.74,13.75,10.31,11.91,11.64,12.86,10.77,11.82,14.39,11.94,11.07,10.83,12.13,11.65,12.71,11.01,13.06,12.79,11.72,10.43,11.35,13.05,13.32,10.53,10.8,12.32,14.82,12.69,9.272,10.28,11.68,10.31,13.47,11.53,10.5,10.44,14.43,12.28,12.87,11.52,14.66,13.2,15.36,10.66,13.16,10.52,11.74,9.785,10.73,11.99,12.86,9.807,14.13,14.86,9.478,12.51,10.6,13.5,8.935,7.949,10.08,9.63,12.43,11.69,8.109,10.12,9.277,11.1,11.81,12.45,12.09,10.54,8.576,8.508,8.778,12.24,11.14,9.598,11.23,15.54,9.483,11.04,8.854,16.47,11.84,11.29,13.71,12.25,10.36,15.35,12.21,9.348,9.922,13.4,9.667,10.61,11.91,10.48,10.34,12.9,14.97,10.16,11.4,11.31,9.316,8.387,9.121,11.48,9.587,10.36,9.112,12.59,10.68,7.772,9.032,10.05,9.497,8.514,13.0,12.69,11.86,10.73,12.1,8.913,13.82,9.93,14.77,12.56,12.37,11.4,12.83,8.946,7.763,11.48,13.03,11.93,11.55,10.32,12.18,11.87,12.39,12.08,9.388,12.05,10.93,10.27,10.53,11.06,12.83,9.918,7.578,9.089,11.05,8.829,11.74,10.58,9.162,11.92,10.09,9.703,11.1,11.55,13.23,9.663,10.47,9.511,14.39,13.27,11.6,9.858,11.25,10.39,10.99,13.1,10.03,13.46,11.04,14.08,9.466,9.503,8.155,11.26,12.01,9.797,13.09,9.754,14.69,12.68,13.28,9.203,9.546,12.66,11.16,8.642,10.25,10.04,11.21,10.75,12.48,10.24,10.57,10.33,12.98,12.49,7.616,14.36,8.427,10.53,10.78,10.67,14.7,11.61,9.565,13.53,12.78,9.165,11.29,11.47,10.79,9.091,8.244,10.15,8.337,9.995,12.66,9.872,13.0,11.66,11.58,8.165,9.673,9.624,11.11,13.11,13.01,10.32,10.44,12.03,10.58,10.16,13.6,10.63,14.31,12.24,10.7,13.33,11.46,14.98,12.75,9.049,9.774,8.381,12.14,11.4,11.3,10.23,9.575,14.91,9.93,10.78,11.68,11.5,12.31,8.352,11.16,9.719,11.86,11.46,11.35,9.954,9.856,7.607,13.55,14.39,11.11,12.8,10.54,13.99,11.87,14.2,17.46,11.96,10.45,13.36,13.28,13.87,11.71,16.11,9.892,11.51,11.82,19.96,14.88,13.98,11.17,22.22,19.44,17.76,17.7,14.9,14.1,16.09,20.87,14.82,20.59,18.9,14.93,10.91,14.66,19.92,15.19,14.26,15.78,16.61,14.32,13.14,13.2,16.84,15.14,12.3,13.39,11.5,16.99,13.2,24.81,12.85,16.43,15.81,16.01,13.35,9.958,15.76,22.28,11.82,15.12,11.09,13.49,12.18,13.4,18.28,9.79,15.12,10.6,17.84,14.34,9.933,9.651,18.35,12.97,12.32,14.65,21.46,15.87,14.2,13.37,11.7,11.75,19.17,13.61,14.22,14.77,15.12,16.69,16.6,15.97,14.29,13.98,12.68,19.11,15.73,15.44,12.75,12.7,12.31,22.05,13.49,15.38,12.01,15.32,12.17,11.69,9.746,12.22,10.37,10.48,21.34,18.31,11.42,11.67,17.38,12.28,14.66,10.64,13.68,11.54,11.75,8.552,11.81,15.83,18.85,11.36,9.879,9.688,20.76,10.28,14.12,14.95,20.11,12.34,10.77,12.19,10.31,15.32,8.854,15.43,10.45,17.21,11.57,16.81,12.27,13.76,12.33,13.03,18.81,11.82,16.87,13.69,11.1,10.08,14.16,10.64,14.57,12.95,9.656,8.658,11.32,18.7,13.97,17.64,8.498,10.26,9.962,9.66,12.02,9.606,15.59,14.17,12.37,13.69,8.696,9.532,15.04,8.614,10.5,11.53,10.5,8.729,9.935,8.56,8.51,24.84,8.903,8.606,8.082,12.0,7.202,7.718,7.715,15.3,10.4,15.93,9.667,13.51,11.04,10.84,6.894,13.88,8.855,16.47,9.531,6.325,10.94,12.49,7.359,10.93,8.524,7.964,15.96,11.37,6.832,10.54,10.26,13.41,11.83,9.979,9.122,13.54,7.668,11.82,10.95,10.53,8.281,12.28,8.523,9.552,10.75,12.44,15.25,7.309,9.865,7.833,8.648,8.009,6.978,7.223,8.268,25.83,13.41,8.334,10.98,8.762,8.379,9.103,7.264,9.327,12.24,10.79,8.077,10.3,8.635,12.87,7.759,7.955,7.636,8.169,7.052,10.37,7.736,6.526,6.157,6.352,5.356,5.277,7.408,8.345,10.12,6.882,7.035,8.208,5.801,7.447,10.69,7.071,5.616,6.397,6.57,4.951,7.917,6.09,6.296,5.256,6.738,4.56,7.719,4.899,7.242,6.847,4.348,6.209,5.116,4.439,9.307,7.176,8.607,6.058,7.188,9.406,6.092,10.45,4.659,7.364,6.077,11.23,7.433,9.621,8.14,6.785,5.358,4.192,5.537,5.852,6.039,8.109,5.423,8.034,7.376,7.868,6.05,8.98,5.075,5.186,10.19,6.715,5.073,6.859,6.684,5.324,5.201,4.209,10.74,4.871,6.808,5.804,5.322,4.813,4.532,7.003,5.768,6.105,7.487,4.525,4.566,4.745,5.594,6.034,5.573,6.494,6.5,7.213,8.968,5.79,7.107,4.593,5.58,6.865,5.899,4.958,5.08,4.773,6.216,5.733,4.913,4.854,5.606,4.261,4.796,5.613,4.765,4.546,5.016,3.697,5.603,7.221,5.53,5.14,6.014,4.664,5.581,9.715,4.641,5.065,7.377,4.792,6.731,6.047,4.044,5.869,6.047,5.872,4.79,8.991,5.556,7.253,7.335,6.204,5.012,3.329,4.893,8.217,6.367,4.66,3.917,6.145,4.77,4.12,4.048,4.337,4.37,5.309,5.581,5.258,5.05,6.748,5.447,4.289,5.738,4.293,5.471,5.47,3.684,4.69,5.097,6.405,7.799,6.533,5.49,6.107,4.454,4.901,5.009,5.807,3.926,4.522,3.018,4.609,4.68,5.996,4.857,4.439,4.817,4.588,4.515,5.11,5.789,4.627,4.787,5.05,4.079,4.782,4.404,4.277,4.334,5.168,4.347,4.409,4.765,4.517,4.946,3.858,4.709,4.099,5.899,4.553,5.026,6.198,4.581,4.759,4.414,6.694,4.322,5.808,5.192,7.061,3.679,6.985,4.951,4.224,6.158,4.84,5.377,5.487,4.838,6.866,6.52,4.627,4.326,6.094,4.797,4.249,4.583,5.581,6.843,5.217,5.347,5.434,4.93]}},"Regularization_Only":{"42":{"z":[0.0,3.485,3.648,3.646,3.643,3.642,3.643,3.642,3.518,3.638,3.595,3.632,3.683,3.516,3.657,3.652,3.648,3.532,3.633,3.618,3.646,3.599,3.594,3.588,3.574,3.615,3.562,3.603,3.594,3.545,3.594,3.586,3.482,3.572,3.545,3.564,3.503,3.555,3.526,3.493,3.488,3.517,3.54,3.527,3.531,3.476,3.545,3.472,3.515,3.523,3.54,3.526,3.542,3.541,3.544,3.428,3.48,3.486,3.427,3.526,3.505,3.535,3.536,3.491,3.563,3.569,3.501,3.507,3.572,3.579,3.584,3.484,3.394,3.598,3.554,3.593,3.602,3.604,3.632,3.536,3.65,3.638,3.669,3.661,3.612,3.677,3.688,3.689,3.637,3.496,3.678,3.69,3.755,3.715,3.771,3.769,3.709,3.778,3.787,3.655,3.825,3.705,3.861,3.879,3.896,3.881,3.842,3.851,3.949,3.927,3.966,3.96,3.992,4.023,4.046,4.016,4.07,3.972,4.04,3.959,4.102,4.102,4.089,4.094,4.208,4.208,4.194,4.241,4.238,4.25,4.199,4.252,4.311,4.236,4.161,4.393,4.354,4.33,4.264,4.412,4.262,4.298,4.481,4.462,4.514,4.332,4.46,4.525,4.362,4.55,4.5,4.555,4.641,4.488,4.687,4.55,4.708,4.56,4.629,4.731,4.654,4.789,4.808,4.809,4.766,4.582,4.78,4.831,4.871,4.702,4.744,4.874,4.772,4.95,4.703,4.906,4.997,4.923,4.809,4.781,4.886,4.979,4.908,4.905,5.054,4.935,4.982,5.136,5.04,5.106,5.118,5.07,5.22,5.017,5.216,5.143,5.031,5.07,5.159,5.252,4.963,5.181,5.272,5.112,5.176,5.127,5.127,5.043,5.264,5.364,5.01,5.37,5.269,5.394,5.38,5.383,5.232,5.321,5.411,5.324,5.357,5.274,5.418,5.474,5.373,5.492,5.175,5.302,5.217,5.446,5.136,5.232,5.537,5.446,5.252,5.353,5.533,5.157,5.298,5.194,5.466,5.563,5.365,5.401,5.423,5.361,5.598,5.582,5.604,5.188,5.584,5.527,5.598,5.365,5.519,5.355,5.5,5.391,5.615,5.24,5.576,5.651,5.647,5.382,5.351,5.649,5.457,5.483,5.395,5.376,5.528,5.601,5.598,5.54,5.675,5.694,5.701,5.585,5.498,5.484,5.501,5.592,5.444,5.695,5.657,5.704,5.43,5.712,5.341,5.377,5.692,5.303,5.443,5.384,5.635,5.643,5.556,5.352,5.727,5.455,5.467,5.735,5.47,5.498,5.568,5.435,5.488,5.427,5.539,5.412,5.433,5.579,5.491,5.405,5.444,5.567,5.547,5.522,5.698,5.604,5.393,5.461,5.642,5.486,5.482,5.72,5.44,5.621,5.461,5.567,5.561,5.514,5.838,5.544,5.553,5.483,5.462,5.379,5.37,5.824,5.509,5.514,5.526,5.532,5.604,5.83,5.646,5.606,5.585,5.539,5.4,5.627,5.523,5.779,5.774,5.62,5.431,5.866,5.562,5.545,5.549,5.552,5.441,5.548,5.451,5.616,5.536,5.731,5.529,5.545,5.574,5.681,5.615,5.542,5.571,5.539,5.626,5.723,5.591,5.641,5.6,5.639,5.624,5.732,5.654,5.661,5.726,5.555,5.679,5.504,5.569,5.653,5.751,5.668,5.681,5.556,5.608,5.53,5.658,5.686,5.651,5.767,5.663,5.738,5.676,5.631,5.754,5.553,5.732,5.485,5.648,5.704,5.59,5.599,5.725,5.682,5.468,5.575,5.689,5.603,5.742,5.815,5.815,5.703,5.624,5.669,5.735,5.767,5.735,5.808,5.734,5.741,5.694,5.751,5.849,5.725,5.825,5.724,5.703,5.673,5.726,5.61,5.821,5.738,5.765,5.753,5.83,5.719,5.751,5.66,5.69,5.727,5.716,5.752,5.772,5.799,5.88,5.776,5.832,5.858,5.855,5.748,5.83,5.919,5.892,5.784,5.794,5.932,5.892,5.817,5.743,5.774,5.943,5.795,5.863,5.75,5.807,5.884,5.739,5.733,5.855,5.974,5.925,5.896,5.874,5.687,5.825,5.99,5.829,5.747,5.969,5.878,5.797,5.816,6.026,5.974,5.667,5.864,5.862,5.836,5.923,5.989,6.878,5.897,6.305,5.949,6.094,6.13,5.999,6.367,6.369,6.1,6.452,6.453,6.623,6.792,6.789,6.844,6.835,6.517,6.683,6.457,6.673,6.205,6.281,6.592,6.463,6.745,6.472,6.573,6.977,6.473,6.728,6.753,6.717,6.301,6.458,6.324,6.536,6.539,6.472,6.479,6.298,6.661,6.65,6.729,6.576,6.468,6.419,6.877,6.536,6.652,6.431,6.369,6.609,6.584,6.682,6.267,6.672,6.591,6.359,6.768,6.503,6.861,6.849,6.698,6.286,6.34,6.606,6.563,6.601,6.742,6.648,6.681,6.314,6.545,6.559,6.401,6.509,6.463,6.307,6.569,6.263,6.273,6.259,6.42,6.613,6.098,6.387,6.613,6.367,6.381,6.378,6.113,6.601,6.564,6.549,6.356,6.02,6.086,6.28,6.09,6.01,6.172,6.013,6.042,6.223,6.262,6.081,6.321,6.329,6.118,6.012,6.262,6.319,6.358,6.442,6.428,6.249,6.268,6.175,5.994,6.103,6.168,6.08,6.35,5.992,6.063,6.27,6.37,6.144,6.145,6.134,5.926,6.147,6.162,6.299,6.078,6.056,6.09,6.163,6.151,6.026,5.94,6.032,6.044,6.143,5.981,6.079,6.242,6.005,6.264,6.125,6.159,6.017,6.049,6.031,6.001,6.183,6.026,5.96,5.902,6.188,5.92,6.018,6.015,6.158,6.045,5.963,6.125,5.984,6.131,5.892,6.112,6.026,6.034,6.068,5.974,5.889,5.938,5.916,5.937,5.777,5.811,6.062,6.056,5.968,5.965,5.988,5.878,5.959,6.009,5.86,5.892,5.829,5.922,6.011,5.989,5.985,5.799,5.96,5.811,5.8,5.794,5.938,5.789,5.73,5.919,5.908,5.903,5.924,5.791,5.793,5.756,5.736,5.772,5.854,5.704,5.783,5.779,5.748,5.787,5.735,5.745,5.777,5.696,5.808,5.666,5.677,5.662,5.783,5.653,5.761,5.703,5.661,5.641,5.595,5.675,5.74,5.549,5.704,5.673,5.748,5.642,5.703,5.541,5.72,5.649,5.609,5.569,5.632,5.623,5.547,5.645,5.71,5.616,5.596,5.578,5.662,5.576,5.752,5.583,5.635,5.64,5.585,5.474,5.564,5.676,5.603,5.595,5.639,5.646,5.637,5.533,5.592,5.616,5.564,5.552,5.481,5.512,5.666,5.579,5.578,5.521,5.494,5.536,5.493,5.562,5.527,5.482,5.432,5.503,5.504,5.364,5.505,5.576,5.492,5.425,5.471,5.572,5.377,5.508,5.451,5.371,5.524,5.463,5.52,5.437,5.456,5.454,5.496,5.532,5.42,5.624,5.46,5.42,5.511,5.598,5.423,5.407,5.332,5.427,5.426,5.445,5.652,5.449,5.578,5.433,5.363,5.279,5.389,5.294,5.417,5.299,5.343,5.38,5.573,5.444,5.434,5.419,5.381,5.531,5.338,5.371,5.505,5.611,5.378,5.292,5.515,5.332,5.303,5.53,5.473,5.305,5.587,5.399,5.569,5.426,5.396,5.257,5.344,5.373,5.372,5.339,5.331,5.34,5.33,5.357,5.318,5.317,5.357,5.333,5.386,5.408,5.494,5.447,5.393,5.442,5.395,5.383,5.315,5.427,5.449,5.361,5.361,5.358,5.339,5.359,5.376,5.359,5.361,5.462,5.501,5.325,5.451,5.428,5.373,5.54,5.332,5.35,5.331,5.311,5.589,5.356,5.401,5.381,5.344,5.361,5.388,5.425,5.415,5.369,5.597,5.44,5.402,5.584,5.601,5.547,5.361,5.435,5.467,5.55,5.441,5.397,5.411,5.406,5.449,5.585,5.446,5.454,5.592,5.46,5.468,5.422,5.455,5.498,5.43,5.46,5.467,5.436,5.455,5.41,5.675,5.431,5.682,5.663,5.785,5.486,5.646,5.644,5.686,5.458,5.678,5.665,5.432,5.442,5.671,5.458,5.465,5.573,5.58,5.736,5.455,5.476,5.619,5.759,5.729,5.761,5.465,5.479,5.677,5.531,5.592,5.516,5.883,5.765,5.556,5.724,5.493,5.468,5.474,5.586,5.834,5.483,5.528,5.784,5.392,5.734,5.451,5.758,5.608,5.736,5.527,5.743,5.494,5.485,5.807,5.685,5.824,5.485],"r":[-6.568,-6.968,-8.393,-6.903,-7.029,-9.188,-7.082,-7.609,-8.341,-8.081,-8.661,-8.444,-8.736,-8.57,-7.144,-6.871,-7.939,-7.371,-6.003,-8.762,-6.686,-9.381,-8.253,-9.623,-8.466,-8.189,-6.918,-7.97,-8.119,-8.585,-8.193,-5.98,-6.699,-6.64,-7.718,-7.673,-7.383,-8.563,-8.051,-7.09,-9.285,-9.018,-8.834,-9.22,-8.02,-9.377,-8.009,-7.911,-4.978,-9.697,-8.092,-7.769,-9.463,-7.353,-9.535,-9.74,-8.062,-6.558,-9.998,-6.5,-7.827,-9.245,-9.911,-9.166,-8.94,-6.412,-8.205,-6.452,-5.139,-7.691,-7.639,-9.207,-7.645,-8.633,-9.706,-7.077,-7.962,-7.99,-8.286,-9.172,-7.233,-8.077,-9.608,-7.429,-8.703,-10.32,-7.429,-5.223,-7.712,-5.9,-5.126,-7.281,-6.599,-9.489,-7.659,-6.445,-9.419,-7.247,-7.081,-9.962,-7.42,-8.457,-6.671,-5.809,-10.69,-9.992,-8.785,-10.09,-9.639,-11.04,-10.24,-7.24,-6.198,-8.758,-9.124,-4.32,-4.059,-8.522,-6.332,-6.715,-6.539,-10.23,-10.69,-7.741,-8.749,-7.376,-8.973,-8.864,-11.0,-7.044,-8.106,-8.863,-8.965,-7.719,-5.25,-8.367,-5.056,-8.311,-5.637,-4.505,-4.493,-5.603,-9.657,-6.954,-9.398,-9.877,-10.08,-9.08,-5.795,-7.938,-7.833,-7.955,-7.451,-8.747,-6.0,-9.82,-9.495,-8.609,-8.852,-2.394,-6.1,-5.189,-7.302,-5.746,-6.716,-7.297,-10.57,-10.49,-7.932,-4.889,-9.038,-9.692,-5.757,-2.616,-8.122,-6.694,-10.02,-9.043,-8.214,-4.747,-8.951,-9.732,-6.076,-6.254,-5.808,-6.629,-9.518,-9.545,-10.23,-9.583,-4.951,-8.991,-7.59,-8.974,-7.02,-9.322,-9.605,-6.816,-8.239,-6.616,-9.523,-9.785,-6.964,-8.705,-8.364,-8.825,-11.77,-8.051,-9.304,-9.318,-7.267,-4.651,-8.666,-8.522,-6.239,-7.239,-6.475,-3.878,-6.679,-8.267,-7.798,-8.279,-7.64,-7.988,-8.527,-8.013,-7.897,-7.164,-7.441,-8.622,-8.512,-6.98,-7.595,-5.642,-6.931,-8.349,-6.861,-8.504,-8.654,-8.353,-6.202,-9.123,-8.215,-9.929,-9.852,-7.972,-5.996,-5.273,-7.012,-7.914,-5.973,-7.738,-8.679,-7.535,-9.976,-9.474,-7.655,-7.337,-7.01,-6.511,-7.071,-8.164,-7.73,-6.714,-4.02,-6.742,-6.509,-7.74,-6.585,-7.097,-7.504,-7.524,-7.505,-7.024,-9.146,-5.9,-7.289,-6.603,-5.394,-7.85,-8.015,-7.77,-5.889,-7.356,-6.378,-4.417,-4.411,-6.193,-6.2,-4.644,-4.398,-5.347,-4.7,-5.214,-5.563,-7.677,-7.024,-6.168,-6.303,-5.624,-4.437,-5.014,-5.034,-6.648,-6.556,-4.024,-5.196,-7.023,-7.057,-6.252,-5.907,-5.658,-7.105,-6.823,-5.433,-5.158,-6.974,-6.043,-5.647,-6.398,-5.9,-5.318,-9.211,-5.81,-5.141,-4.365,-6.627,-6.052,-7.566,-7.398,-8.972,-6.846,-7.344,-6.224,-7.503,-6.673,-6.32,-7.845,-8.282,-7.522,-7.141,-8.043,-8.604,-7.468,-5.621,-8.606,-5.514,-6.672,-6.869,-1.873,0.8687,-4.351,-5.964,-3.529,-2.797,-2.546,-2.677,-3.964,-3.813,-2.847,-6.079,-3.32,-3.634,-6.199,-4.376,-4.259,-4.397,-2.535,-4.041,-4.193,-4.138,-2.51,-5.519,-3.039,-5.364,-3.372,-3.291,-3.492,-5.06,-4.809,-2.497,-5.42,-4.385,-8.541,-5.012,-6.329,-3.359,-3.452,-3.256,-3.558,-2.704,-2.735,-3.139,-3.512,-4.751,-3.694,-2.397,-4.827,-3.946,-2.577,-3.77,-5.024,-4.541,-4.842,-5.574,-6.437,-5.692,-5.539,-3.974,-5.531,-4.446,-6.079,-6.319,-4.714,-5.163,-3.611,-6.29,-4.828,-4.152,-4.842,-5.143,-4.661,-5.709,-4.793,-5.846,-6.014,-6.223,-9.66,-5.538,-9.512,-9.891,-8.099,-9.164,-9.748,-9.338,-4.752,-5.888,-4.674,-5.903,-4.84,-2.203,-2.522,-2.826,-4.112,-5.19,-2.11,-1.508,-1.61,-3.086,-1.687,-2.208,-2.292,-2.592,-16.77,-6.728,-6.644,-1.949,-1.467,-2.326,-1.802,-2.435,-4.411,-4.572,-4.97,-4.291,-5.63,-3.968,-3.985,-2.238,-3.422,-3.66,-5.665,-5.547,-5.261,-8.339,-5.513,-5.232,-4.966,-4.295,-4.738,-7.327,-5.54,-4.494,-6.048,-6.633,-5.708,-4.413,-4.334,-4.693,-5.154,-5.013,-4.978,-5.374,-6.657,-5.346,-5.282,-6.212,-5.271,-3.527,-4.826,-10.24,-9.981,-11.02,-10.63,-10.46,-9.744,-9.156,-8.676,-8.572,-10.31,-10.61,-10.26,-10.76,-9.307,-9.194,-8.496,-10.49,-10.53,-10.68,-9.409,-9.978,-10.03,-9.757,-9.007,-8.35,-7.524,-9.563,-10.87,-9.236,-8.814,-9.286,-10.61,-12.46,-9.746,-11.6,-10.48,-9.675,-11.29,-10.17,-9.106,-12.32,-10.77,-10.37,-10.57,-9.146,-8.132,-9.29,-10.98,-9.596,-9.058,-8.654,-11.71,-9.956,-10.94,-11.76,-10.34,-10.42,-11.65,-13.34,-8.78,-9.471,-12.72,-10.19,-10.29,-11.09,-9.567,-10.22,-8.829,-8.661,-8.58,-8.961,-6.582,-10.25,-9.304,-10.38,-10.34,-7.2,-13.24,-9.971,-7.944,-8.578,-10.9,-6.309,-7.798,-9.233,-9.373,-9.85,-6.91,-7.721,-8.898,-10.57,-8.641,-8.672,-10.83,-12.71,-11.35,-7.063,-9.55,-6.403,-11.38,-11.02,-5.016,-19.04,-8.2,-10.43,-8.476,-19.71,-8.864,-8.722,-20.02,-19.79,-8.206,-8.608,-19.35,-7.61,-7.769,-8.334,-11.34,-9.623,-9.554,-19.86,-9.117,-19.51,-8.381,-8.391,-19.68,-8.777,-8.522,-8.796,-19.59,-6.473,-8.419,-19.86,-19.86,-19.58,-6.672,-8.182,-19.6,-18.95,-19.86,-19.18,-19.99,-19.71,-19.58,0.9839,-19.56,-19.64,-19.68,-19.93,-3.459,-10.79,-13.67,-9.172,-10.21,-12.46,-10.41,-8.663,-6.509,-11.31,-7.466,-11.04,-11.94,-12.6,-11.99,-12.08,-12.31,-12.32,-12.01,-11.8,-8.029,-10.89,-11.58,-11.9,-11.8,-11.52,-13.83,-12.65,-12.84,-12.01,-10.11,-12.13,-8.761,-10.7,-11.68,-10.77,-10.77,-8.921,-11.26,-11.88,-7.186,-11.97,-10.87,-11.25,-10.3,-9.831,-10.2,-9.814,-8.998,-10.78,-10.68,-10.17,-9.256,-10.04,-10.11,-8.071,-9.923,-9.08,-9.248,-9.39,-8.92,-8.645,-9.054,-9.283,-8.967,-9.131,-8.697,-9.225,-9.938,-9.657,-7.538,-10.46,-8.539,-10.65,-10.64,-10.33,-9.287,-9.114,-9.147,-8.131,-8.61,-8.558,-8.766,-8.712,-9.896,-9.047,-10.99,-10.38,-8.306,-8.017,-8.17,-7.991,-8.755,-7.157,-10.18,-7.944,-8.922,-9.546,-8.764,-8.624,-8.338,-6.115,-8.938,-8.749,-8.556,-4.901,-8.64,-8.569,-8.477,-8.466,-8.631,-7.58,-7.506,-9.911,-10.15,-8.709,-9.297,-9.65,-9.419,-10.87,-8.995,-9.2,-8.736,-10.03,-9.981,-10.07,-10.79,-9.745,-8.133,-7.993,-8.226,-9.6,-10.15,-9.282,-9.656,-9.336,-9.195,-10.14,-10.82,-9.864,-8.213,-8.438,-9.848,-10.49,-11.15,-12.19,-10.92,-10.59,-9.816,-10.89,-9.646,-8.361,-9.669,-9.18,-10.85,-9.724,-9.95,-9.295,-5.894,-8.164,-9.771,-7.986,-9.182,-10.14,-10.84,-9.414,-11.28,-11.23,-11.34,-10.47,-10.23,-9.264,-7.989,-8.257,-11.17,-5.588,-9.886,-9.093,-7.131,-9.815,-12.24,-11.26,-8.564,-8.718,-10.29,-14.63,-11.76,-13.42,-11.19,-10.32,-6.892,-9.061,-6.958,-7.55,-11.05,-9.462,-9.863,-9.145,-7.681,-9.567,-7.649,-8.812,-9.268,-10.45,-9.712,-9.799,-8.839,-7.27,-12.56,-11.75,-11.09,-8.216,-8.284,-6.99,-7.835,-7.192,-7.852,-5.811,-11.2,-11.0,-11.01,-11.02,-6.852,-12.42,-11.72,-10.6,-9.387,-11.61,-11.11,-11.73,-11.73,-10.28,-11.94,-10.92,-11.71,-10.48,-12.37,-12.01,-12.28,-12.01,-9.104,-9.805,-10.32,-9.334,-10.27,-7.915,-10.28,-9.645,-9.521,-10.71,-8.204,-9.283,-9.425,-8.35,-10.42,-10.17,-11.23,-11.18,-10.01,-10.09,-8.373,-6.477,-10.2,-9.476,-8.691,-9.949,-9.969,-8.865,-9.453,-8.263,-10.4,-9.7,-9.58,-12.06,-9.157,-9.757,-10.81,-11.76,-11.62,-9.186,-10.75,-9.314,-9.989,-12.06,-10.24,-11.7,-13.51,-11.91,-12.69,-11.76,-8.952,-9.05,-12.44,-8.564,-11.77,-12.44,-9.722,-12.69,-12.36,-14.13,-9.596,-12.7,-9.268,-9.114,-9.491,-11.49,-8.771,-8.983,-14.06,-14.61,-10.76,-19.44,-19.18,-19.7,-19.46,-20.2,-10.36,-19.64,-19.26,-19.62,-13.35,-13.36,-11.84,-11.95,-12.49,-12.55,-12.24,-11.28,-10.08,-11.97,-11.4,-11.5,-10.92,-11.01,-10.78,-11.09,-13.23,-13.4,-13.14,-12.53,-10.28,-9.657,-11.86,-12.01,-11.59,-11.13,-9.192,-11.5,-11.03,-11.52,-11.61],"g":[0.0,112.6,100.4,99.2,89.16,85.51,89.21,81.06,67.42,66.27,46.73,50.17,45.37,32.93,41.79,36.99,37.69,40.24,37.9,35.95,39.48,38.95,47.61,36.57,41.46,37.78,26.8,38.58,26.48,42.5,33.61,35.83,41.63,42.96,43.87,39.15,33.71,36.5,38.46,34.69,43.43,40.09,38.25,38.67,37.44,44.37,38.33,34.98,35.17,35.15,37.42,38.52,36.46,37.87,36.55,33.13,34.15,34.33,42.91,30.73,37.53,41.15,36.92,46.86,33.85,35.35,30.8,37.8,29.07,32.77,46.51,44.73,42.11,33.56,33.87,40.04,43.6,37.12,38.86,28.11,44.9,41.84,39.53,38.01,36.86,34.1,31.5,36.42,35.91,28.5,37.53,42.55,40.71,37.47,34.57,44.59,34.6,33.89,35.9,38.45,42.13,41.35,35.84,38.57,32.07,32.92,33.15,34.94,33.83,39.67,36.95,42.63,39.92,31.65,35.39,28.24,38.07,37.95,35.19,32.11,43.89,41.64,41.88,30.35,38.76,30.62,31.44,36.3,37.43,31.06,45.64,36.85,38.25,38.45,31.87,30.57,37.48,35.27,32.97,27.4,44.93,35.37,43.92,34.6,30.46,32.72,34.61,32.09,38.46,27.77,43.24,38.58,40.77,45.84,36.45,40.16,34.62,31.3,34.0,31.7,51.77,35.15,38.9,33.56,31.63,36.14,34.83,32.02,38.54,32.52,42.17,38.19,31.71,33.23,34.66,27.96,34.2,35.35,27.13,35.74,43.54,37.49,33.09,39.98,34.2,32.94,32.18,34.91,34.48,30.08,43.42,33.82,35.4,32.5,38.7,32.08,33.75,33.98,31.56,37.47,47.04,39.78,35.17,39.28,41.8,34.3,34.35,34.3,45.66,37.23,46.81,38.37,44.97,33.4,31.61,30.74,36.02,36.85,29.99,30.66,45.39,44.14,37.02,36.82,42.66,38.55,35.35,36.57,33.84,38.75,41.85,40.24,33.5,37.74,40.89,34.27,36.03,35.32,39.74,34.82,39.35,50.18,38.15,41.74,32.49,31.44,32.48,36.1,38.5,36.21,39.95,34.79,38.74,37.76,45.51,37.18,47.89,42.45,39.2,45.92,46.3,42.02,38.91,37.87,34.06,42.05,33.52,36.03,33.79,49.5,45.07,42.65,48.86,33.49,37.44,36.97,37.73,41.09,42.11,38.58,31.5,33.53,39.58,31.76,40.11,34.54,45.45,35.76,34.8,35.37,37.69,40.32,36.33,36.81,35.1,32.32,31.52,34.44,34.98,32.26,46.17,40.11,43.6,29.7,37.02,43.49,46.39,43.2,35.67,39.59,40.32,30.31,36.85,33.16,45.64,36.78,32.8,32.14,38.44,33.77,38.95,40.69,35.57,37.24,34.53,38.07,35.36,36.01,31.03,50.8,41.32,42.12,34.3,35.88,41.74,43.41,41.58,48.46,43.16,39.12,42.95,39.22,40.15,42.63,33.74,39.92,41.26,32.19,43.15,39.83,38.73,38.11,41.76,32.15,45.63,34.34,38.41,35.68,37.11,34.54,41.98,38.65,34.84,34.9,35.68,37.83,39.03,37.07,35.97,41.86,39.73,41.86,36.32,47.06,28.95,34.5,34.44,37.94,43.79,41.94,41.0,36.42,43.17,31.71,39.25,40.89,46.65,39.42,40.79,40.88,43.66,47.18,33.06,38.02,44.52,32.07,36.49,38.75,30.58,39.53,47.36,50.99,41.1,36.07,41.85,38.91,42.04,43.97,40.27,37.23,45.87,43.75,38.77,43.59,41.93,42.49,36.32,32.66,34.83,37.21,51.54,41.55,46.01,46.39,36.84,55.53,39.76,35.56,46.92,50.09,41.41,47.13,42.04,33.46,36.5,42.12,45.64,39.85,46.77,41.93,46.73,45.28,49.66,50.12,40.42,38.97,43.37,54.63,35.95,46.97,49.12,48.76,42.93,41.3,33.99,41.08,46.21,49.27,37.2,42.17,65.01,48.96,43.43,59.4,35.17,44.29,54.14,43.81,43.39,36.44,48.79,48.08,47.43,54.78,37.24,51.81,45.45,50.51,44.66,43.69,50.34,58.74,42.5,39.97,57.11,44.84,52.55,57.36,54.34,36.81,58.61,49.0,48.81,48.25,45.64,48.23,47.15,41.27,44.28,60.36,48.5,41.96,72.38,44.8,47.93,55.87,44.86,45.71,46.8,61.11,56.25,63.42,47.48,61.07,53.07,54.23,46.75,55.99,42.39,60.73,47.98,66.37,59.86,60.17,62.36,42.68,71.27,58.13,49.38,62.78,71.08,70.61,65.57,74.76,72.64,52.86,67.85,60.61,46.41,46.42,56.38,71.98,49.64,51.71,71.72,78.75,55.9,66.01,60.18,66.86,74.74,79.86,76.88,57.54,61.35,68.86,77.06,74.83,73.79,67.43,62.35,66.21,57.75,65.96,71.93,67.63,54.58,77.29,99.39,90.48,99.03,63.76,51.64,68.23,75.6,84.36,80.46,75.88,71.77,72.8,67.66,72.17,71.18,72.1,72.0,70.49,54.94,68.13,63.4,74.18,94.76,68.62,78.04,69.79,72.04,61.35,63.08,77.15,71.29,70.39,59.63,65.77,61.59,58.42,64.01,56.61,78.43,88.19,97.32,83.26,78.58,77.02,74.58,66.11,65.89,61.43,66.71,80.23,94.54,56.4,77.91,81.68,83.25,79.35,69.46,82.89,83.76,72.18,118.6,67.09,67.36,63.53,85.16,84.81,89.31,75.83,80.4,66.72,52.18,79.26,67.97,76.35,58.82,72.25,73.85,71.19,81.04,68.88,65.59,67.67,78.05,69.39,77.81,67.43,57.53,59.12,63.16,108.3,69.64,69.64,59.92,55.81,72.1,76.23,77.04,63.38,66.37,69.99,67.09,59.41,68.04,89.51,70.63,83.29,52.04,64.39,51.79,68.79,58.81,48.42,68.61,63.0,80.02,72.91,66.68,63.5,77.65,56.99,76.55,69.03,64.7,76.35,65.7,57.95,74.89,49.19,64.52,62.06,54.5,52.79,70.89,76.36,81.3,81.03,75.1,82.74,58.37,76.31,64.15,65.14,75.65,68.57,65.21,61.64,61.55,75.29,67.82,81.29,63.1,62.08,69.42,60.33,80.42,59.15,84.07,80.64,73.3,65.45,64.93,78.26,66.73,71.47,77.56,63.05,60.47,63.69,55.73,85.6,59.31,54.99,76.62,64.15,85.49,66.07,68.83,62.94,78.16,56.89,68.17,57.95,47.03,58.67,61.42,57.25,54.7,60.14,96.71,71.14,64.43,65.2,65.47,47.94,67.94,51.64,56.42,40.41,62.16,59.95,50.14,71.15,62.79,61.75,50.9,54.9,67.98,62.96,51.38,66.98,52.72,53.14,69.12,57.87,52.36,48.14,59.19,65.93,53.82,70.09,48.19,61.5,73.28,48.57,48.83,60.11,56.05,47.81,62.75,55.96,47.91,52.05,52.5,58.04,55.96,48.24,49.45,45.07,42.95,40.0,53.74,60.51,54.22,55.11,60.78,56.69,64.99,52.99,58.1,41.82,56.97,49.63,49.84,73.03,56.22,57.11,45.9,53.53,48.38,55.24,61.14,49.24,53.42,49.89,48.05,53.88,61.37,52.01,60.12,55.1,51.38,54.96,56.36,60.24,45.99,37.15,47.8,63.56,58.45,52.88,58.8,49.62,41.7,51.62,52.13,63.71,49.21,67.23,41.82,42.66,59.45,45.4,66.64,42.96,48.25,53.62,45.6,45.78,64.0,47.51,47.64,42.86,53.25,46.74,53.47,48.61,43.46,40.36,44.48,63.22,63.12,59.11,64.95,64.94,66.45,57.99,58.64,70.82,64.58,55.95,47.06,41.77,72.28,52.58,46.35,62.48,55.36,44.58,58.07,37.29,51.02,52.46,55.5,65.84,64.56,50.64,62.0,60.91,47.55,73.28,49.16,56.8,58.47,50.8,51.37,71.45,55.01,40.45,44.87,47.53,57.96,44.95,64.05,71.13,56.02,56.83,58.86,47.87,49.27,55.93,49.61,63.22,46.16,48.15,59.21,52.99,42.75,67.39,65.99,48.49,49.07,56.11,62.08,63.8,73.39,53.26,53.31,71.6,50.97,44.71,57.95,60.97,56.8,71.74,60.48,52.22,53.93,55.18,60.84,65.27,64.71,67.28,78.96,50.05,51.51,64.77,64.62,50.24,54.61,49.57,53.64,60.47,70.98,63.93,72.24,61.31,62.38,49.5,71.22,54.05,52.2,54.05,51.12,74.6,55.24,52.13,50.26,80.86,51.62,49.26,47.11,45.32,62.61,54.33,54.36,72.88,47.76,52.95,55.64,69.92,55.28,65.12]},"100":{"z":[0.0,2.575,2.848,2.844,2.839,2.834,2.83,2.825,2.821,2.9,2.895,2.889,2.886,2.884,2.879,2.876,2.871,2.866,2.77,2.859,2.857,2.772,2.689,2.852,2.675,2.847,2.822,2.84,2.836,2.849,2.657,2.804,2.996,2.82,2.989,2.985,2.808,2.806,2.869,2.651,2.966,2.772,2.639,2.954,2.782,2.948,2.789,2.751,2.833,2.765,2.851,2.82,2.747,2.916,2.833,2.912,2.731,2.905,2.897,2.907,2.696,2.817,2.674,2.613,2.771,2.872,3.003,2.924,2.79,2.917,2.985,2.73,2.743,2.839,2.957,2.967,2.829,2.751,2.913,2.669,2.665,2.902,2.897,2.861,2.9,2.898,2.689,2.891,2.885,2.633,2.661,2.773,2.694,2.656,2.886,2.81,2.653,2.872,2.628,2.852,2.585,2.609,2.824,2.72,2.645,2.588,2.808,2.805,2.63,2.784,2.818,2.812,2.698,2.683,2.762,2.606,2.67,2.597,2.714,2.658,2.6,2.76,2.699,2.751,2.521,2.563,2.75,2.679,2.633,2.477,2.448,2.706,2.543,2.505,2.693,2.687,2.589,2.54,2.677,2.525,2.44,2.653,2.368,2.488,2.426,2.606,2.414,2.453,2.489,2.439,2.263,2.393,2.403,2.614,2.387,2.401,2.406,2.56,2.398,2.434,2.545,2.602,2.384,2.333,2.593,2.574,2.418,2.399,2.461,2.352,2.466,2.551,2.247,2.31,2.308,2.335,2.34,2.475,2.326,2.319,2.285,2.347,2.344,2.306,2.499,2.309,2.288,2.285,2.251,2.479,2.278,2.213,2.243,2.186,2.469,2.275,2.355,2.31,2.26,2.438,2.444,2.275,2.134,2.431,2.228,2.281,2.267,2.228,2.357,2.318,2.172,2.232,2.292,2.241,2.285,2.202,2.185,2.216,2.344,2.339,2.164,2.149,2.209,2.052,2.213,2.348,2.242,2.283,2.15,2.319,2.316,2.314,2.163,2.124,2.303,2.279,2.119,2.119,2.105,2.14,2.145,2.142,2.023,2.182,2.173,2.173,2.078,2.145,2.164,2.228,2.156,2.188,2.216,2.112,2.131,2.251,2.181,2.255,2.129,2.19,2.085,2.11,2.25,2.195,2.192,2.258,2.281,2.169,2.182,2.188,2.202,2.281,2.197,2.233,2.318,2.202,2.205,2.218,2.307,2.189,2.15,2.237,2.169,2.101,2.09,2.199,2.221,2.261,2.246,2.193,2.256,2.221,2.362,2.254,2.278,2.131,2.182,2.183,2.25,2.204,2.317,2.226,2.304,2.198,2.245,2.304,2.166,2.239,2.165,2.29,2.441,2.463,2.312,2.344,2.317,2.28,2.334,2.312,2.336,2.357,2.337,2.353,2.273,2.28,2.363,2.359,2.361,2.365,2.366,2.379,2.347,2.371,2.418,2.394,2.402,2.407,2.402,2.43,2.435,2.447,2.458,2.465,2.488,2.494,2.497,2.512,2.5,2.527,2.512,2.539,2.553,2.552,2.581,2.593,2.609,2.61,2.615,2.624,2.601,2.619,2.668,2.664,2.685,2.664,2.702,2.684,2.719,2.729,2.704,2.714,2.726,2.765,2.779,2.759,2.768,2.777,2.806,2.804,2.811,2.791,2.826,2.797,2.824,2.856,2.812,2.867,2.873,2.864,2.851,2.875,2.906,2.924,2.936,2.925,2.93,2.951,2.899,2.944,2.931,2.948,2.994,2.985,2.997,3.002,3.01,3.041,3.036,3.053,3.036,3.041,3.045,3.024,3.091,3.108,3.124,3.131,3.13,3.147,3.125,3.169,3.148,3.169,3.178,3.217,3.219,3.225,3.232,3.204,3.213,3.246,3.247,3.255,3.285,3.29,3.299,3.257,3.301,3.319,3.289,3.294,3.335,3.355,3.359,3.362,3.346,3.383,3.35,3.346,3.381,3.344,3.383,3.388,3.404,3.387,3.417,3.385,3.399,3.384,3.358,3.419,3.449,3.354,3.432,3.448,3.451,3.425,3.441,3.431,3.462,3.451,3.454,3.458,3.457,3.448,3.491,3.501,3.466,3.478,3.512,3.516,3.489,3.516,3.531,3.515,3.529,3.517,3.504,3.54,3.555,3.506,3.539,3.553,3.566,3.564,3.566,3.574,3.54,3.585,3.541,3.562,3.571,3.589,3.551,3.588,3.586,3.502,3.853,3.668,3.673,3.837,3.544,3.584,3.867,3.602,3.904,3.79,3.708,3.798,3.774,3.604,3.818,3.809,3.717,3.719,3.634,3.784,3.754,3.76,3.648,3.77,3.774,3.636,3.857,3.95,3.92,3.792,3.691,3.834,3.795,3.94,3.901,3.79,3.854,3.853,3.732,3.748,3.727,3.775,3.827,3.801,3.964,3.775,3.827,3.833,3.967,3.825,3.749,3.691,3.857,3.975,3.862,3.789,3.982,3.896,3.952,3.896,3.966,3.864,3.807,3.862,3.85,3.845,3.845,4.002,3.867,3.862,3.966,3.827,4.026,3.981,3.831,3.967,3.957,3.857,3.981,3.902,3.905,3.842,3.897,3.853,4.035,4.041,4.024,3.945,3.919,3.9,3.96,3.802,3.929,3.81,3.942,3.985,3.954,3.983,4.019,4.049,3.982,3.975,3.878,4.014,3.944,3.955,3.934,4.048,3.824,3.922,4.05,3.91,3.948,4.053,3.954,3.954,3.831,3.992,3.9,3.853,3.946,3.981,3.969,3.956,3.922,3.932,4.036,3.909,3.941,4.042,4.0,3.918,4.05,3.972,3.862,3.922,3.862,3.96,3.97,4.094,3.921,3.974,4.016,3.938,3.955,4.05,3.942,4.011,3.986,4.078,3.962,4.09,3.898,4.1,4.101,3.987,4.091,4.104,4.039,4.02,4.016,4.111,3.925,4.027,4.05,4.1,4.049,4.136,4.138,4.025,4.153,4.011,4.096,4.036,4.046,4.049,4.04,4.038,4.151,4.132,4.142,4.101,4.116,4.014,4.103,4.026,3.943,3.903,4.012,4.019,3.962,3.867,4.134,3.976,4.097,3.94,4.127,4.077,3.982,4.08,4.131,3.974,4.041,3.985,3.974,4.053,4.089,4.002,4.032,4.057,4.116,3.973,4.123,4.083,4.054,4.082,3.997,3.941,4.079,4.07,4.123,3.96,4.002,3.904,4.002,3.981,4.049,4.071,3.966,4.064,3.915,3.942,4.071,4.045,3.957,3.986,4.05,3.989,4.044,3.985,3.983,4.025,4.03,4.028,4.038,4.017,4.023,3.944,4.006,4.134,3.994,3.919,3.965,3.934,4.119,3.909,3.918,3.973,3.832,4.118,4.064,3.912,4.04,3.952,4.087,3.987,4.092,3.944,4.009,3.888,3.92,3.831,3.775,3.856,3.776,3.86,3.814,3.73,3.782,3.744,3.886,3.777,3.787,3.808,3.693,3.834,3.642,3.813,3.709,3.646,3.711,3.675,3.708,3.67,3.661,3.786,3.691,3.641,3.655,3.673,3.589,3.631,3.595,3.65,3.601,3.658,3.666,3.567,3.699,3.595,3.567,3.51,3.535,3.49,3.501,3.536,3.529,3.514,3.584,3.637,3.634,3.532,3.455,3.62,3.504,3.656,3.485,3.506,3.491,3.523,3.5,3.427,3.416,3.469,3.491,3.477,3.356,3.451,3.412,3.55,3.393,3.32,3.386,3.459,3.394,3.386,3.39,3.438,3.387,3.435,3.316,3.394,3.353,3.348,3.415,3.493,3.324,3.532,3.339,3.337,3.397,3.306,3.278,3.306,3.236,3.289,3.287,3.248,3.314,3.314,3.249,3.363,3.267,3.163,3.273,3.234,3.221,3.224,3.208,3.15,3.21,3.124,3.245,3.331,3.332,3.102,3.188,3.234,3.261,3.218,3.076,3.103,3.17,3.219,3.265,3.258,3.246,3.249,3.247,3.111,3.232,3.123,3.162,3.106,3.075,3.044,3.156,3.133,3.222,3.14,3.144,3.09,3.053,3.128,3.128,3.247,3.256,3.029,3.15,3.162,3.024,3.308,3.301,3.291,3.195,3.231,3.255,3.228,3.218,3.221,3.013,3.125,3.148,3.196,3.24,3.241,3.071,3.289,3.195,3.139,3.177,3.166,3.145,3.138,3.198,3.224,3.148,3.224,3.212,3.171,3.254,3.171,3.281,3.245,3.287,3.219,3.229,3.3,3.307,3.242,3.31,3.276,3.2,3.245,3.185,3.226,3.289,3.244,3.247,3.216,3.285,3.254,3.227,3.293,3.218,3.203,3.265,3.232,3.357,3.218,3.273,3.263,3.258,3.241,3.247,3.189,3.259,3.248,3.278,3.294,3.314,3.255,3.264,3.266],"r":[-5.498,-7.873,-6.3,-5.739,-4.92,-2.815,-4.754,-5.402,-6.03,-4.198,-7.187,-4.004,-6.376,-5.429,-3.849,-3.304,-4.334,-4.359,-3.964,-2.663,-3.379,-3.629,-4.344,-7.134,-3.148,-4.907,-4.485,-3.333,-6.704,-3.854,-4.661,-6.109,-4.281,-5.794,-1.713,-2.555,-2.89,-3.805,-2.783,-4.812,-3.877,-2.433,-4.22,-5.051,-3.962,-2.729,-3.713,-2.34,-6.582,-6.767,-4.635,-3.431,-3.908,-4.353,-7.75,-2.501,-2.878,-3.785,-2.506,-7.478,-3.121,-1.88,-3.175,-4.16,-2.574,-4.595,-3.279,-1.86,-2.817,-4.261,-4.87,-3.548,-1.179,-3.714,-5.683,-2.083,-7.323,-2.992,-4.776,-3.902,-2.118,-6.577,-2.499,-2.86,-2.084,-3.591,-6.292,-0.9825,-1.493,-1.501,-5.292,-0.4879,-1.018,-0.698,-5.626,-2.287,-2.221,-2.598,-4.079,-4.118,-2.279,-3.254,-3.274,-1.698,-2.002,-2.695,-6.266,-3.024,-4.468,-5.705,-1.086,-2.279,-2.783,-2.494,-2.564,-3.263,-2.557,-2.942,-2.272,-1.365,-0.9051,-1.96,-2.029,-3.084,-3.881,-2.073,-2.375,-2.508,-2.063,-1.184,-1.23,-1.331,-1.915,-2.067,-2.346,-1.645,-1.865,-0.1242,-0.3376,-1.264,-1.001,-0.17,-1.173,-2.763,-2.862,-16.05,-2.293,-0.6849,-1.008,-1.451,-1.534,-3.364,-2.161,-1.112,-0.9748,-2.129,-0.9546,-0.472,-4.73,-3.398,-2.81,-1.106,-3.95,-1.603,-1.438,-2.107,-1.269,-3.611,-1.301,-1.431,-3.167,-2.423,-2.739,-2.453,-4.889,-2.25,-4.12,-0.6227,-1.816,-2.22,-1.199,-1.804,-4.709,-0.8164,-0.7951,-1.379,-1.446,-1.436,-2.042,-0.2196,-1.366,-2.541,-2.546,-2.14,-0.6676,-0.4059,-1.019,-2.304,-1.455,-3.243,-3.393,-0.8617,-2.178,-20.5,-2.143,-5.977,-2.303,-3.316,-5.237,-2.219,-2.073,-2.115,-2.187,-4.241,-1.427,-1.632,-5.263,-1.292,-2.902,-2.439,-2.424,-3.695,-3.313,-2.235,-2.631,-3.751,-2.6,-2.474,-3.978,-1.626,-2.049,-2.022,-2.696,-2.027,-5.102,-2.387,-2.259,-2.798,-2.815,-2.747,-2.202,-2.741,-1.938,-1.533,-1.214,-1.355,-1.518,-2.05,-1.853,-2.107,-2.7,-5.65,-2.141,-2.802,-1.474,-2.677,-2.207,-1.97,-2.256,-2.261,-2.127,-2.271,-4.506,-3.151,-0.7342,-0.803,-1.243,-0.6561,-2.775,-3.307,-3.821,-3.167,-2.617,-2.642,-3.074,-2.639,-2.901,-2.503,-2.674,-2.801,-3.951,-4.798,-4.583,-3.754,-4.264,-3.034,-3.366,-3.384,-2.436,-2.348,-2.522,-5.678,-4.304,-3.086,-3.181,-1.749,-6.906,-2.358,-2.208,-3.312,-2.673,-4.664,-3.785,-4.69,-4.197,-8.393,-7.829,-4.281,-4.216,-4.512,-2.917,-3.327,-3.215,-5.267,-3.427,-3.595,-3.466,-4.438,-4.348,-7.163,-4.734,-3.735,-3.882,-3.99,-3.693,-3.943,-3.186,-5.158,-3.605,-3.322,-3.26,-3.699,-4.579,-2.917,-1.807,-2.188,-2.687,-2.295,-3.862,-2.776,-3.319,-2.218,-5.214,-3.837,-2.613,-2.687,-4.902,-5.593,-2.793,-3.323,-1.857,-3.475,-3.231,-2.527,-4.639,-2.646,-2.383,-3.245,-2.959,-3.259,-2.769,-2.927,-3.044,-5.055,-2.673,-2.909,-3.785,-3.675,-3.931,-3.893,-3.724,-2.632,-2.955,-2.85,-2.38,-2.288,-1.767,-1.598,-1.853,-2.781,-4.906,-2.138,-2.421,-1.706,-6.03,-2.568,-2.681,-5.137,-2.415,-2.511,-2.945,-2.841,-2.571,-2.079,-1.811,-2.56,-2.762,-2.82,-2.734,-2.652,-2.635,-2.296,-3.011,-4.439,-3.295,-3.145,-3.963,-3.907,-2.535,-3.025,-5.811,-7.203,-7.128,-4.452,-4.275,-3.736,-1.173,-1.018,-1.002,-3.37,-3.289,-2.672,-4.012,-2.507,-2.426,-2.902,-6.153,-6.876,-4.694,-4.678,-4.007,-4.734,-4.453,-5.006,-4.767,-4.893,-4.23,-4.487,-7.218,-3.598,-2.779,-3.03,-4.544,-3.649,-5.739,-6.126,-7.709,-8.462,-5.359,-8.83,-8.372,-8.399,-9.573,-6.606,-5.409,-9.027,-8.362,-7.463,-3.601,-3.443,-2.503,-4.945,-3.498,-3.854,-3.637,-4.467,-5.159,-5.129,-4.361,-4.819,-5.834,-6.063,-5.143,-8.157,-3.281,-3.298,-3.053,-3.312,-5.306,-4.773,-4.771,-7.041,-2.723,-2.808,-4.152,-2.777,-2.722,-3.205,-2.478,-2.756,-3.172,-2.931,-3.419,-2.944,-3.518,-4.019,-5.252,-5.416,-5.846,-4.926,-9.887,-9.593,-9.149,-11.62,-11.65,-11.19,-13.26,-14.26,-12.6,-13.8,-11.38,-10.33,-12.23,-11.43,-12.28,-10.49,-11.04,-12.37,-11.72,-11.05,-11.62,-10.61,-11.35,-13.42,-12.46,-10.39,-8.724,-14.04,-10.88,-8.77,-12.2,-11.69,-9.689,-9.995,-11.42,-12.54,-11.7,-13.82,-9.232,-14.57,-10.31,-11.59,-13.18,-10.79,-11.68,-13.39,-11.95,-10.15,-7.811,-7.676,-9.687,-11.23,-8.626,-9.153,-9.255,-8.537,-8.066,-11.34,-10.76,-9.369,-8.693,-7.64,-7.19,-9.42,-7.723,-10.95,-9.329,-11.97,-8.705,-12.0,-10.82,-6.972,-10.28,-7.193,-10.89,-13.0,-10.76,-10.62,-9.16,-8.984,-8.928,-8.207,-7.833,-6.659,-8.048,-4.818,-7.89,-7.9,-5.671,-6.386,-6.604,-14.35,-5.757,-10.39,-7.58,-7.737,-5.846,-6.981,-10.92,-13.43,-9.442,-7.108,-10.93,-7.523,-9.502,-5.19,-10.87,-10.82,-11.17,-9.496,-9.548,-6.873,-6.039,-9.719,-14.46,-7.137,-12.28,-14.71,-11.45,-14.39,-14.76,-9.942,-10.74,-10.33,-9.893,-12.65,-7.976,-8.519,-7.218,-9.493,-14.67,-9.056,-14.5,-14.62,-6.878,-7.795,-8.163,-14.02,-9.295,-10.85,-12.35,-6.268,-14.27,-9.604,-10.53,-14.39,-9.217,-6.515,-14.56,-10.18,-14.7,-14.3,-7.569,-8.482,-8.479,-14.8,-10.2,-10.24,-14.4,-13.01,-14.25,-11.36,-14.2,-10.5,-14.66,-14.43,-11.25,-14.56,-8.381,-14.69,-8.323,-14.78,-8.385,-14.77,-14.32,-8.423,-6.133,-14.71,-14.21,-14.58,-14.34,-14.86,-9.241,-8.811,-3.195,-3.014,-14.57,-14.1,-14.42,-14.21,-1.301,-2.6,-14.61,-5.256,-14.55,-14.53,-14.66,-14.72,-14.71,-14.62,-14.42,-14.43,-2.073,-14.43,-14.46,-14.54,-14.89,-14.42,-14.14,-14.43,-14.63,-14.25,-14.78,-14.74,-14.58,-14.52,-4.869,-14.24,-14.41,-14.42,-8.187,-14.58,-10.22,-10.03,-9.87,-2.935,-9.948,-9.867,-7.137,-10.15,-9.802,-6.548,-6.976,-6.534,-3.981,-6.374,-6.554,-5.048,-6.916,-6.608,-6.28,-6.689,-6.604,-6.032,-6.336,-5.043,-6.416,-6.385,-6.189,-6.286,-6.249,-6.456,-7.115,-7.494,-5.907,-5.634,-6.724,-6.114,-6.409,-5.946,-6.04,-5.734,-5.764,-5.173,-5.85,-5.096,-6.351,-5.39,-6.025,-6.041,-5.753,-6.157,-5.186,-5.472,-5.392,-4.943,-6.81,-4.05,-5.017,-7.093,-5.184,-4.677,-5.244,-4.886,-4.926,-5.018,-4.411,-5.132,-5.65,-4.594,-4.279,-4.699,-6.847,-5.098,-4.699,-4.443,-4.671,-4.266,-4.415,-5.832,-3.172,-4.193,-4.482,-2.442,-3.938,-4.554,-4.896,-4.359,-4.146,-6.907,-12.11,-13.21,-15.49,-12.44,-12.83,-11.77,-12.35,-12.13,-12.35,-12.5,-12.53,-6.532,-12.07,-12.07,-8.434,-12.27,-2.518,-12.24,-12.37,-8.418,-15.47,-9.782,-12.44,-7.849,-6.493,-6.546,-3.12,-6.531,-3.635,-4.017,-3.282,-3.285,-3.446,-6.728,-7.873,-6.63,-4.623,-0.974,-7.186,-8.585,-14.85,-12.26,-9.152,-3.942,-2.862,-3.228,-3.128,-1.242,-3.078,-2.099,-3.213,-4.606,-3.004,-2.581,-2.971,-2.93,-4.7,-3.059,-2.655,-2.582,-4.276,-2.909,-2.549,-5.21,-5.444,-3.653,-5.036,-9.102,-3.859,-7.23,-2.579,-2.669,-5.5,-2.189,-2.589,-2.505,-2.307,-2.631,-2.353,-2.509,-6.844,-2.816,-6.121,-10.29,-6.818,-4.487,-5.538,-3.754,-3.812,-6.068,-2.953,-2.34,-1.95,-2.252,-2.975,-1.805,-1.94,-7.963,-1.955,-4.656,-4.338,-10.24,-6.998,-12.49,-7.342,-12.15,-2.959,-6.982,-0.281,-6.711,-5.225,-6.373,-8.939,-7.2,-5.778,-3.412,-7.827,-9.895,-2.079,-3.74,-11.31,-9.841,-5.222,-4.559,-13.99,-4.282,-1.759,-10.74,-1.964,-10.53,-10.31,-10.74,-4.625,-10.02,-9.714,-10.66,-9.9,-12.2,-12.12,-9.235,-2.87,-5.78,-1.989,-1.809,-5.624,-10.5,-11.41,-3.164,-10.46,-2.2,-2.048,-1.176,-1.801,-5.671,-1.887,-2.413,-1.983,-3.304,0.3461,-8.448,-4.173,-2.598,-5.914,-9.209,-12.93,-13.59,-9.401,-10.86,-2.674,-2.001,-1.875,-3.056,-1.797,-1.893,-6.185,-7.381,-6.2,-9.201,-8.312,-1.635,-1.772,-1.546,-1.856,-1.817,-2.649,-1.792,-2.356,-1.749,-1.992,-2.054],"g":[0.0,177.9,183.6,171.9,162.5,153.9,145.1,143.5,135.7,116.9,125.3,115.5,118.8,101.8,93.13,93.33,91.08,99.64,76.26,79.02,81.2,77.51,75.04,74.84,63.15,66.66,55.25,51.3,47.4,55.61,48.95,59.66,52.5,54.12,42.56,42.83,44.9,51.23,55.01,40.61,54.66,46.35,51.56,42.03,44.68,46.98,42.47,52.46,45.27,38.46,39.5,44.55,40.89,39.2,40.94,49.53,47.77,46.35,36.86,39.03,40.29,36.28,40.37,46.91,49.27,44.8,42.36,47.36,51.41,34.17,42.69,39.29,36.65,46.61,43.87,35.52,34.43,45.06,44.0,49.1,39.57,37.36,37.89,43.65,37.34,42.07,34.87,43.34,43.67,44.6,36.73,49.53,52.28,39.11,45.49,42.15,43.54,40.07,37.57,34.03,42.03,37.99,39.49,46.83,42.59,44.7,35.46,36.71,46.76,36.02,44.59,40.11,39.8,39.82,36.01,39.66,42.63,43.56,40.04,51.31,37.52,36.26,47.4,30.59,39.34,40.93,42.9,40.27,37.75,37.41,40.26,39.09,37.32,36.9,35.51,40.93,35.08,45.21,41.48,35.62,41.33,40.15,35.87,38.74,38.08,37.41,39.19,37.84,41.24,33.67,41.66,39.62,39.1,34.86,36.28,35.0,30.78,41.67,38.66,36.62,40.5,46.92,37.3,35.33,35.39,41.39,34.01,35.86,32.13,41.78,41.46,39.55,34.11,38.72,31.95,32.48,42.42,36.32,33.92,34.49,34.18,36.43,43.83,45.68,48.68,36.63,35.87,39.08,36.56,38.35,35.21,32.52,37.94,41.45,39.38,34.95,36.05,33.5,36.95,39.34,41.34,40.35,37.73,39.36,34.73,33.37,30.86,37.37,42.2,32.07,33.87,40.52,38.23,32.38,32.05,35.59,39.16,42.49,46.67,47.37,35.39,41.34,34.12,37.51,34.62,35.07,32.55,42.79,38.66,39.42,39.44,45.02,36.67,39.14,34.84,38.02,37.76,31.02,33.54,30.98,33.22,42.61,43.23,41.05,36.73,34.87,33.59,37.53,28.77,37.75,33.96,38.35,40.19,35.5,28.62,42.89,37.75,39.04,35.49,29.7,31.87,34.89,32.6,29.75,29.52,38.8,37.99,32.76,31.76,32.81,35.77,32.52,33.58,31.55,28.47,38.15,34.98,38.27,33.91,36.07,32.11,40.36,36.29,36.2,40.31,34.9,36.1,35.03,33.86,39.03,40.17,36.29,37.97,38.53,40.73,34.48,33.61,33.32,32.93,37.42,44.62,33.26,34.85,43.01,29.38,42.65,39.05,34.06,27.23,32.43,39.84,34.95,31.24,39.1,23.95,37.47,42.44,33.8,31.98,30.45,41.63,28.06,32.94,32.82,28.31,32.87,32.52,30.72,35.16,33.67,40.82,30.59,35.95,30.27,39.65,28.76,27.06,31.02,37.45,28.37,39.46,24.56,29.67,39.48,36.24,28.28,32.37,34.07,32.43,28.5,42.1,38.26,31.32,35.01,22.78,38.96,34.38,27.03,27.93,30.76,38.61,28.51,30.59,34.13,29.96,34.3,31.69,37.34,27.93,24.03,39.82,30.87,30.59,35.68,26.27,29.9,29.28,28.58,31.98,30.15,36.04,34.27,31.96,33.05,29.81,28.23,31.6,29.49,31.75,30.03,44.72,33.35,31.13,28.22,23.91,32.68,24.79,36.75,22.82,26.99,46.28,36.03,26.81,27.0,33.91,28.72,29.71,28.5,29.0,23.31,47.86,30.32,27.77,29.77,23.42,23.03,22.51,29.87,29.23,22.1,56.5,28.22,30.98,29.38,32.57,35.63,31.13,33.77,20.46,23.37,48.2,28.4,34.42,21.28,35.18,21.22,29.36,22.8,29.31,25.82,41.35,36.61,31.55,26.68,25.77,24.43,28.78,29.61,25.4,31.77,42.8,33.59,29.95,25.84,25.61,31.77,24.89,32.03,34.22,27.34,46.8,35.29,32.49,28.25,31.08,29.24,27.99,34.66,30.66,27.63,49.21,27.56,26.15,28.02,30.23,29.73,33.81,27.09,28.28,28.68,46.61,33.47,29.9,24.6,23.59,32.03,32.73,28.09,37.67,31.43,50.7,36.71,31.79,33.8,36.13,37.03,30.9,36.38,38.52,35.51,50.21,34.52,32.32,35.43,34.59,29.23,33.61,29.36,33.27,35.68,46.15,36.66,35.48,35.13,38.11,50.15,38.83,38.47,30.6,43.16,45.72,34.98,41.91,46.06,36.6,36.91,38.74,41.8,36.03,40.01,57.69,45.53,42.47,32.92,39.86,41.96,45.33,48.05,43.96,42.71,56.33,48.56,42.24,41.8,50.3,46.52,41.87,40.35,41.3,50.84,48.33,43.47,45.13,45.61,40.21,45.87,44.12,45.96,35.25,35.14,64.8,45.97,47.53,46.8,46.63,47.72,41.41,45.93,51.79,47.39,54.3,46.86,47.82,55.59,49.22,45.6,47.06,45.88,40.83,51.65,50.55,56.19,54.1,46.01,50.29,57.94,53.57,54.49,55.08,45.1,59.94,49.18,52.0,57.9,45.98,52.32,54.58,44.54,43.94,46.96,52.81,52.47,63.32,60.23,47.77,57.43,37.05,60.0,64.07,54.97,57.18,59.12,57.24,62.37,48.94,68.55,72.89,62.31,51.11,58.4,65.4,58.03,52.97,53.25,55.73,46.07,54.1,56.27,54.35,46.58,59.65,53.13,56.38,56.27,54.53,65.07,59.88,60.94,49.73,64.02,63.3,56.87,55.22,50.69,65.12,75.47,56.2,52.35,60.25,56.72,60.62,55.03,51.3,56.06,65.19,59.4,60.35,41.85,47.63,53.9,65.1,56.14,69.31,50.76,64.26,68.96,49.43,56.0,47.75,57.87,68.14,67.23,53.57,66.24,47.9,64.69,53.04,61.95,59.72,64.33,62.39,52.97,62.03,67.72,62.71,58.45,53.25,66.92,67.3,50.1,72.53,57.0,62.81,67.34,63.81,62.01,54.45,57.8,67.55,58.5,62.01,71.6,65.4,63.4,54.23,49.75,56.0,49.29,65.82,70.62,59.23,54.33,63.09,54.27,65.14,44.25,52.03,51.93,48.86,61.11,65.91,53.72,62.35,52.53,68.21,49.06,63.33,54.86,50.11,57.23,66.02,56.32,67.51,63.12,71.73,62.26,55.55,61.22,41.17,72.7,65.31,60.33,53.16,57.4,69.93,49.52,95.31,54.17,55.15,48.06,76.03,59.79,59.84,63.38,59.4,77.82,69.33,75.81,58.59,59.7,64.24,45.52,63.08,65.49,64.0,63.32,50.15,57.08,56.65,60.95,80.49,71.58,66.34,55.58,46.84,71.66,62.41,62.27,59.59,59.83,67.69,46.35,75.57,62.8,65.21,56.95,60.53,55.48,59.31,60.6,59.77,63.07,53.04,68.06,59.15,58.55,41.58,56.4,71.68,65.62,52.07,60.07,48.35,50.45,56.94,64.59,43.71,56.07,36.94,45.77,40.59,46.36,59.53,48.77,43.49,61.03,60.96,63.42,45.15,53.51,60.23,55.97,54.74,47.13,46.64,46.46,43.84,47.27,50.39,64.77,62.83,53.28,49.95,48.1,56.1,49.88,41.82,35.85,44.25,43.9,40.68,57.23,44.8,50.48,55.16,45.37,53.14,52.44,37.1,41.13,43.53,55.74,50.76,42.46,35.26,56.62,46.62,57.19,53.36,50.45,43.78,40.23,54.7,43.43,48.95,42.22,47.94,39.0,39.89,42.62,49.55,39.33,46.42,42.58,45.43,40.98,50.97,51.99,44.77,44.93,35.92,36.13,37.59,41.74,40.75,48.2,44.98,45.53,41.14,38.11,48.61,35.48,49.58,43.65,48.7,58.59,51.32,39.9,42.5,38.98,44.2,46.05,44.47,39.34,48.66,46.3,35.93,36.34,38.15,32.12,31.31,33.06,36.75,39.67,42.46,39.61,42.95,31.87,39.92,42.91,43.28,44.44,44.84,33.98,47.37,41.78,35.42,45.18,41.3,42.26,38.94,41.82,38.98,46.91,58.52,39.25,50.09,42.14,42.14,35.04,35.25,34.98,42.3,43.45,44.57,38.15,47.44,38.89,38.9,37.18,39.05,46.22,41.38,42.99,42.74,40.2,35.01,41.24,42.52,36.42,38.87,34.79,30.71,41.31,43.29,42.35,45.13,45.86,40.87,49.53,41.54,44.54,33.01,41.39,45.21,40.36,43.89,43.2,54.57,41.52,48.86,40.87,35.57,54.58,39.11,47.93,33.58,37.73,40.69,39.58,45.92,61.39,35.01,38.4,40.74,44.87,34.47,41.7,36.24,36.38]},"2026":{"z":[0.0,2.475,2.463,2.449,2.423,2.416,2.645,2.415,2.622,2.61,2.445,2.58,2.576,2.467,2.411,2.546,2.556,2.528,2.548,2.52,2.536,2.485,2.48,2.531,2.525,2.524,2.502,2.446,2.5,2.521,2.374,2.296,2.476,2.477,2.504,2.404,2.505,2.45,2.507,2.506,2.45,2.718,2.488,2.724,2.726,2.726,2.494,2.494,2.395,2.492,2.444,2.505,2.742,2.508,2.456,2.565,2.636,2.643,2.531,2.652,2.478,2.776,2.373,2.668,2.54,2.496,2.578,2.679,2.566,2.577,2.695,2.7,2.522,2.648,2.662,2.728,2.675,2.737,2.671,2.739,2.858,2.696,2.756,2.603,2.72,2.768,2.784,2.736,2.575,2.911,2.667,2.77,2.764,2.779,2.833,2.778,2.845,2.895,2.967,2.688,2.812,2.761,2.938,2.947,2.824,2.958,2.758,2.97,2.844,2.877,2.947,2.897,2.894,2.855,2.993,2.936,3.011,2.876,2.944,3.028,2.897,3.038,3.095,2.934,3.023,2.775,3.204,2.97,2.994,2.999,2.923,3.238,3.253,3.191,3.038,3.026,3.093,3.076,3.203,3.04,3.114,2.972,3.104,3.146,3.192,3.106,3.136,3.104,2.999,3.099,3.178,3.353,3.152,3.266,3.086,3.231,3.36,3.084,3.269,3.427,3.117,3.212,3.275,3.303,3.417,3.209,3.288,3.287,3.304,3.332,3.491,3.37,3.301,3.379,3.576,3.383,3.549,3.231,3.414,3.488,3.394,3.434,3.614,3.352,3.55,3.56,3.5,3.493,3.302,3.353,3.523,3.546,3.616,3.798,3.34,3.678,3.426,3.55,3.568,3.665,3.528,3.787,3.696,3.613,3.612,3.898,3.592,3.639,3.618,3.545,3.639,3.662,3.804,3.519,3.679,3.686,3.878,3.689,3.694,3.722,3.551,3.705,3.52,3.701,3.655,3.75,3.675,3.805,3.915,3.78,3.637,3.795,3.846,3.934,3.809,3.83,3.76,3.753,3.995,3.999,3.892,3.98,3.81,3.919,4.121,3.938,3.911,3.758,3.825,3.965,3.931,4.168,3.92,3.829,3.971,3.868,3.811,3.977,3.985,3.994,4.016,4.028,3.835,3.782,3.996,4.008,4.059,4.063,4.097,3.825,4.124,4.234,4.07,4.387,4.263,4.118,4.188,4.061,4.352,4.131,3.958,4.217,4.179,4.481,4.276,4.158,4.14,4.308,4.423,4.21,4.166,4.14,4.107,4.292,4.21,4.35,4.354,4.052,4.129,4.094,4.278,4.209,4.235,4.223,4.484,4.349,4.49,4.33,4.223,4.323,4.427,4.453,4.449,4.448,4.391,4.278,4.43,4.436,4.383,4.391,4.408,4.24,4.433,4.519,4.522,4.426,4.447,4.436,4.328,4.266,4.328,4.471,4.526,4.463,4.758,4.541,4.525,4.414,4.625,4.415,4.528,4.525,4.451,4.561,4.691,4.602,4.654,4.692,4.614,4.642,4.593,4.666,4.606,4.674,4.667,4.738,4.688,4.742,4.695,4.563,4.657,4.699,4.751,4.627,4.705,4.521,4.816,4.576,4.834,4.747,4.77,4.853,4.668,4.576,4.768,4.88,4.777,4.782,4.754,4.853,4.781,4.872,4.708,4.711,4.651,4.751,4.792,4.695,4.845,4.731,4.82,4.692,4.906,4.735,4.955,4.953,4.674,4.896,4.7,4.854,4.824,4.699,4.759,4.971,4.884,4.943,4.759,4.905,5.002,4.827,4.911,4.811,4.778,5.026,4.779,4.913,4.735,4.94,4.837,5.026,4.742,4.683,4.964,4.965,4.703,4.95,4.704,4.849,4.955,4.91,4.905,5.033,4.757,5.008,4.839,4.803,4.876,4.99,4.991,4.958,5.016,4.786,4.937,4.961,5.097,4.954,4.889,4.928,4.981,4.996,5.0,5.048,5.023,5.12,5.209,4.975,5.028,5.142,5.085,5.109,5.141,5.011,5.2,5.024,5.018,5.031,5.033,5.053,4.828,5.027,5.104,5.227,5.24,5.218,5.214,4.985,5.139,4.966,5.248,4.964,5.034,5.037,4.911,5.102,5.09,4.962,5.217,5.253,5.29,5.276,5.162,5.215,5.218,5.217,5.274,5.18,5.196,5.081,5.132,5.218,5.205,5.047,5.136,4.995,5.118,4.967,5.154,5.05,5.333,5.091,5.005,5.139,5.092,5.257,5.22,5.149,5.054,4.951,5.193,5.113,5.166,5.053,5.293,5.229,5.042,5.094,5.19,5.122,5.213,5.274,5.222,5.264,5.152,5.128,5.135,5.076,5.344,5.277,5.164,5.123,4.985,5.031,5.065,5.338,5.079,5.085,5.042,5.142,5.034,4.961,4.945,5.076,5.019,5.058,5.161,5.201,5.037,5.276,5.046,5.184,5.067,5.311,5.025,5.05,5.014,5.176,5.256,5.042,5.221,5.012,5.107,5.096,5.025,4.967,5.177,5.111,5.048,5.187,5.192,4.984,5.042,5.071,4.974,5.132,5.06,5.048,5.278,5.039,5.059,5.182,4.993,5.036,5.001,5.216,5.014,5.146,4.999,4.995,5.127,5.108,5.032,5.061,5.186,5.242,5.066,5.26,4.928,4.915,5.071,5.251,5.25,4.944,5.119,4.982,5.07,5.183,5.004,5.106,4.997,4.926,5.038,5.113,4.905,5.125,4.972,5.11,5.006,5.193,5.202,5.174,5.044,5.248,5.13,4.902,5.149,4.963,4.996,4.987,5.053,4.958,4.965,5.122,5.058,4.975,5.112,5.129,5.002,5.09,5.025,5.237,5.049,5.158,5.231,5.015,5.043,5.097,5.046,5.057,5.257,5.045,5.103,4.954,5.105,5.159,5.061,5.057,4.989,5.033,5.022,5.071,5.257,5.267,5.144,5.071,4.967,4.992,4.995,4.966,5.095,5.017,5.036,5.111,5.074,4.997,5.005,5.095,5.098,5.012,5.105,4.977,5.073,5.115,5.011,5.112,5.051,5.096,5.012,4.961,4.96,4.989,4.996,4.994,5.103,4.981,5.06,4.905,5.075,5.028,4.999,5.003,5.179,5.292,4.949,5.109,5.043,4.941,5.1,5.114,4.96,5.047,5.046,5.091,5.182,5.225,5.05,5.007,5.052,5.109,5.125,5.2,4.921,5.135,5.189,5.317,5.311,5.203,5.084,5.123,4.902,5.167,5.166,5.302,5.065,5.007,4.935,5.067,5.065,4.963,5.072,5.067,5.097,4.967,4.983,5.064,4.885,5.117,4.967,5.067,5.324,4.993,5.043,5.147,5.148,4.949,5.1,5.021,4.978,5.148,5.047,4.981,5.037,4.987,5.159,5.161,4.96,5.117,5.144,5.054,4.981,4.971,4.978,4.983,4.972,5.211,5.062,5.097,5.12,4.979,5.182,5.006,5.114,5.026,5.2,4.994,4.98,5.091,5.11,5.097,4.96,5.172,4.973,5.095,5.005,5.077,4.877,5.002,4.893,4.968,4.881,4.955,4.95,5.041,5.049,5.154,5.095,4.974,4.964,5.036,5.162,4.946,5.087,5.138,5.13,5.034,4.894,4.921,4.915,4.944,5.061,4.905,5.088,5.071,5.039,4.876,5.003,4.972,5.032,4.976,4.888,4.982,4.878,5.008,4.902,4.942,5.028,4.845,4.987,5.011,4.899,4.893,5.0,5.011,4.942,4.902,4.827,4.908,4.969,4.99,4.856,4.961,4.893,4.962,4.968,4.908,4.958,4.994,4.951,4.87,4.947,4.98,4.956,4.857,4.737,4.98,4.9,4.867,4.862,4.988,4.843,4.833,4.867,4.927,4.877,5.0,4.919,4.89,4.932,4.874,4.871,4.917,4.883,4.885,4.891,4.865,4.888,4.947,4.945,4.939,4.895,4.857,4.935,4.888,4.894,4.881,4.847,4.872,4.852,4.869,4.879,4.86,4.814,4.939,4.882,4.797,4.935,4.885,4.923,4.941,4.866,4.92,4.895,4.82,4.798,4.851,4.897,4.91,4.793,4.795,4.807,4.813,4.783,4.763,4.807,4.8,4.793,4.802,4.789,4.746,4.822,4.771,4.765,4.739,4.775,4.782,4.777,4.778,4.771,4.768,4.768,4.788,4.777,4.778,4.769,4.783,4.783,4.785,4.778,4.758,4.789,4.78,4.787,4.808,4.77,4.801,4.755,4.783,4.771,4.796,4.789,4.776,4.783,4.782,4.779,4.81,4.807,4.787,4.791,4.806,4.784,4.797,4.807,4.796,4.784,4.802,4.819,4.81,4.802,4.802,4.797,4.793,4.791,4.803,4.788,4.834,4.809,4.815,4.826,4.799,4.821,4.826],"r":[-4.151,-6.197,-3.703,-4.306,-4.968,-4.424,-5.421,-4.819,-3.72,-4.526,-4.522,-4.929,-5.777,-5.071,-3.795,-5.472,-5.498,-4.285,-4.314,-6.097,-5.169,-3.532,-4.558,-4.59,-3.431,-4.822,-5.042,-5.368,-4.939,-4.357,-6.37,-5.56,-4.628,-4.874,-4.807,-4.18,-3.76,-3.754,-5.164,-4.826,-4.957,-4.925,-5.733,-3.174,-4.607,-2.145,-4.959,-5.752,-4.816,-3.093,-2.845,-1.445,-3.516,-5.647,-2.555,-2.207,-2.175,-6.294,-2.632,-0.9311,-5.53,-3.632,-5.44,-6.103,-6.579,-5.54,-5.017,-3.179,-4.5,-7.692,-6.751,-5.179,-4.789,-4.507,-4.671,-5.905,-4.435,-3.857,-4.163,-6.432,-5.015,-4.449,-4.157,-4.825,-4.405,-5.941,-4.618,-4.585,-5.853,-8.131,-4.662,-5.954,-3.943,-4.428,-5.634,-6.37,-5.516,-5.949,-6.385,-5.763,-6.122,-4.419,-4.981,-5.209,-6.119,-4.56,-5.55,-4.028,-6.157,-5.802,-3.586,-4.676,-6.159,-4.102,-3.815,-3.656,-6.139,-5.792,-4.91,-2.23,-6.423,-2.62,-4.919,-2.712,-6.611,-6.613,-4.762,-5.668,-5.703,-3.283,-4.978,-5.775,-5.874,-5.95,-5.033,-5.497,-2.199,-2.835,-5.977,-3.116,-6.154,-2.709,-4.37,-3.702,-3.018,-5.022,-4.965,-5.034,-6.216,-5.735,-5.506,-6.011,-5.201,-3.033,-3.087,-6.481,-5.021,-3.777,-6.274,-6.9,-4.731,-4.761,-6.167,-5.645,-6.464,-3.954,-4.876,-4.58,-5.36,-5.83,-4.139,-4.814,-5.833,-6.54,-6.377,-7.016,-2.657,-4.912,-10.7,-10.03,-4.26,-6.106,-6.915,-5.355,-5.213,-6.646,-6.723,-3.896,-5.609,-5.606,-6.22,-4.737,-6.733,-1.894,-6.455,-5.336,-2.663,-5.652,-4.149,-5.88,-5.764,-6.335,-5.373,-6.609,-8.5,-5.363,-3.649,-3.23,-2.87,-4.474,-5.643,-5.174,-3.324,-2.761,-6.433,-8.733,-5.606,-2.915,-6.727,-6.464,-4.474,-5.813,-5.966,-6.062,-4.868,-3.523,-5.211,-4.726,-5.827,-8.555,-4.088,-2.578,-4.003,-8.45,-3.62,-2.228,-6.339,-8.5,-8.386,-4.336,-2.796,-4.797,-6.435,-3.594,-6.107,-3.505,-3.066,-3.152,-7.383,-6.538,-6.565,-6.711,-5.904,-3.067,-2.335,-2.156,-2.875,-7.139,-5.548,-3.595,-1.977,-6.409,-3.269,-4.174,-2.381,-4.389,-5.001,-2.22,-4.951,-4.87,-6.12,-6.071,-6.38,-6.859,-6.256,-6.342,-5.764,-6.068,-7.206,-4.292,-3.33,-7.204,-5.739,-5.532,-4.893,-6.214,-5.303,-7.138,-5.873,-5.441,-2.321,-4.892,-3.436,-8.702,-3.602,-3.87,-2.316,0.04272,-3.312,-5.118,-4.183,-3.421,-4.25,-5.409,-4.39,-3.841,-3.894,-3.759,-4.102,-6.439,-4.85,-6.819,-4.493,-3.227,-4.037,-3.066,-4.639,-7.045,-3.405,-3.861,-4.863,-1.297,-2.755,-4.712,-2.953,-2.261,-3.458,-1.307,-2.713,-3.655,-3.704,-3.643,-7.144,-6.685,-4.859,-1.834,-5.062,-6.038,-5.924,-4.459,-4.226,-5.244,-2.9,-2.305,-5.117,-3.676,-1.215,-2.998,-3.202,-3.683,-2.475,-3.605,-2.569,-1.975,-3.603,-3.793,-2.135,-3.499,-5.445,-3.563,-3.57,-1.504,-1.873,-3.565,-3.643,-4.179,-2.584,-4.002,-3.048,-4.344,-1.985,-3.217,-3.846,-3.419,-2.208,-2.147,-3.358,-2.939,-3.856,-3.551,-2.17,-7.824,-11.65,-4.832,-11.98,-5.019,-5.841,-4.35,-4.301,-3.759,-2.237,-3.944,-2.14,-3.016,-3.906,-1.914,-4.495,-3.942,-2.262,-3.547,-3.426,-1.197,-3.226,-3.091,-2.981,-2.378,-2.01,-2.309,-4.285,-2.941,-5.35,-7.712,-7.228,-7.264,-5.956,-5.283,-3.606,-3.229,-0.6419,-3.579,-5.01,-6.185,-5.42,-2.103,-2.481,-3.12,-4.142,-2.281,-4.459,-1.044,-3.318,-2.339,-2.275,-3.334,-4.156,-3.009,-2.958,-0.9071,-5.58,-4.861,-4.454,-4.384,-2.16,-4.524,-3.887,-2.755,-3.606,-3.66,-4.351,-2.397,-2.955,-2.48,-2.826,-5.324,-3.282,-1.892,-3.729,-3.941,-2.314,-6.197,-2.298,-2.1,-2.028,-2.222,-2.671,-4.64,-4.195,-2.738,-0.797,-0.8083,-0.2465,-2.408,-2.272,-2.925,-1.614,-0.1807,-3.457,-3.135,-1.149,-2.892,-3.293,-2.378,-2.943,-0.3621,-0.4837,-2.727,-2.831,-0.5942,-0.5398,-0.495,-2.228,-0.5439,-4.045,-3.236,-4.739,-5.021,-5.344,-1.56,-1.749,-3.766,-2.914,-5.285,-8.814,-8.1,-6.491,-5.143,-8.14,-6.731,-5.309,-5.091,-4.949,-3.836,-6.007,-6.445,-4.43,-8.486,-5.33,-6.042,-4.499,-7.12,-5.209,-6.326,-5.885,-2.766,-4.714,-5.912,-4.992,-6.272,-5.293,-5.469,-7.493,-6.099,-7.389,-7.43,-4.878,-6.38,-6.512,-5.36,-5.28,-4.348,-5.58,-5.243,-5.195,-2.367,-2.401,-4.203,-4.659,-7.624,-2.442,-2.144,-4.369,-3.587,-4.776,-4.198,-3.1,-5.923,-3.539,-4.092,-4.154,-4.14,-5.07,-3.779,-3.339,-1.893,-2.551,-0.6255,-3.02,-3.305,-1.789,-5.177,-4.07,-8.383,-3.676,-1.252,-2.188,-3.111,-1.867,-2.005,-2.267,-3.338,-3.114,-2.54,-1.959,-1.255,-6.117,-1.954,-4.939,-3.571,-6.325,-2.85,-4.301,-5.766,-4.07,-2.317,-4.125,-1.107,-2.471,-2.212,-3.94,-2.661,-3.188,-1.106,-2.567,-1.672,-2.431,-0.8945,-0.282,-0.8563,-2.348,-3.011,-0.9306,-2.581,-3.041,-2.602,-3.863,-3.693,-1.895,-2.396,-1.491,-1.578,-1.402,-1.887,-4.601,-6.911,-1.114,-1.637,-3.387,-0.8551,-2.951,-3.805,-1.257,-2.523,-3.12,-1.749,-2.469,-2.496,-2.632,-5.291,-5.987,-2.647,-3.463,-3.2,-3.077,-2.155,-3.624,-2.288,-2.908,-0.379,-3.916,-3.279,-4.47,-3.81,-4.795,-9.435,-3.496,-9.64,-4.647,-9.424,-4.95,-5.125,-5.402,-3.533,-6.12,-7.846,-9.788,-9.624,-3.88,-4.054,-3.461,-4.555,-10.08,-4.679,-3.441,-2.488,-2.433,-3.232,-5.643,-6.316,-4.4,-3.124,-3.357,-3.631,-4.262,-3.254,-3.538,-2.439,-3.404,-3.221,-3.317,-1.972,-3.717,-5.686,-4.743,-2.818,-2.28,-3.535,-3.406,-5.49,-3.266,-3.048,-3.44,-2.665,-2.068,-1.573,-5.217,-3.273,-2.986,-4.324,-5.841,-2.189,-2.045,-1.615,-1.843,-3.764,-2.365,-2.145,-2.151,-2.112,-2.275,-2.695,-3.713,-2.31,-2.814,-5.998,-5.997,-5.565,-3.092,-5.404,-5.457,-3.169,-2.747,-5.402,-5.62,-2.477,-1.622,-3.151,-1.968,-2.245,-2.45,-2.363,-2.961,-3.285,-3.029,-2.239,-2.28,-3.962,-2.757,-2.674,-2.818,-2.743,-3.565,-7.322,-4.961,-0.9285,-0.8408,-1.867,-2.09,-7.788,-3.949,-2.121,-1.433,-2.793,-1.693,-1.409,-1.975,-1.731,-1.645,-1.259,-5.922,-2.037,-1.54,-1.48,-1.745,-1.425,-1.762,-1.498,-1.064,-1.047,-1.833,-1.692,-2.009,-2.02,-1.326,-1.144,-1.113,-1.032,-0.6197,0.3536,0.005938,-4.287,-1.096,-1.089,-1.129,-1.118,-2.007,-0.9923,-1.054,-1.226,-0.8348,-1.488,-0.8485,0.9744,-1.146,-0.9971,0.2778,-0.9451,-0.8436,-1.068,-1.01,-1.124,-1.532,-1.016,-0.7862,0.2749,0.4803,0.488,-0.921,-0.919,-1.182,-1.113,-3.246,-1.177,0.2237,-0.9644,-1.136,-1.074,-1.041,-1.111,0.3626,-0.4825,-1.13,0.5309,0.3403,0.3596,-0.2635,-0.4856,0.3785,0.3996,0.4559,-3.064,-5.48,-1.004,1.052,-0.3543,-0.1741,-0.07286,0.9804,-0.176,-0.07766,-0.738,1.009,0.7307,0.7817,-0.01204,0.9057,-0.05407,0.8816,0.4401,-1.628,0.6682,-1.431,0.5781,-0.431,0.6326,0.2269,-0.6986,-0.628,0.01156,-0.7128,-0.2592,-0.6895,-0.1913,-1.743,-1.258,-1.226,-1.058,-1.749,-0.1537,-1.314,-0.1931,-0.8429,0.5773,-0.2264,-1.268,-0.08882,-0.1736,0.01185,-0.1649,-1.021,-0.2636,0.07172,0.4333,0.4225,1.163,1.237,0.7331,0.5356,-0.2333,-2.834,0.8421,1.309,-0.06916,0.9009,1.086,0.8511,1.165,1.133,1.22,1.205,1.022,0.8122,1.249,-0.8978,1.212,1.327,1.143,0.3538,1.16,-0.563,1.04,-0.131,0.8876,0.9378,1.06,-4.099,1.021,0.9991,1.109,1.129,-1.55,0.7395,0.2905,1.385,0.586,1.124,0.2737,0.9955,1.184,0.4157,0.3806,0.6893,1.024,1.19,0.9399,0.5272,1.263,-2.316,-0.7886,-4.031,-5.211,-4.785,-4.614,-4.185,-4.327,-4.879,-5.143,-3.311,-3.797,-0.5457,-1.068,0.4632,0.03332,-1.19,0.577,0.3494,0.8894,1.012,0.9463,0.9512,1.25,1.187,0.9224,0.7014,0.5101,0.1215,0.1815,0.7284,-2.251,-0.05965,1.135,-0.2816,-0.8863,0.02062,-0.2118,-0.2833,-0.04073,-0.2691,-0.09571,0.03149,0.1876,-0.3949,0.3023,-0.3333,0.9756,-1.735,0.3843,0.5351,0.1594,0.5992,0.01443],"g":[0.0,166.6,148.2,144.2,162.8,137.5,115.4,94.23,100.3,92.0,80.47,86.58,75.63,66.95,64.68,62.86,62.75,53.05,46.82,44.23,44.92,42.88,36.91,53.04,37.36,36.36,42.91,40.4,37.91,39.37,42.0,42.58,40.8,37.84,44.85,37.27,43.82,39.97,40.57,43.02,42.1,32.27,39.08,39.14,39.84,33.32,40.64,39.33,33.69,28.58,41.65,44.6,42.6,46.4,32.87,31.98,33.96,35.71,37.46,37.92,38.0,37.05,33.82,34.06,42.28,42.47,40.26,33.73,39.22,34.37,31.42,32.71,38.84,35.45,37.06,38.41,39.92,31.88,39.8,40.06,39.67,28.59,36.12,33.65,43.02,34.77,37.36,31.57,38.66,32.78,40.58,40.39,37.94,35.16,41.18,37.9,34.75,36.79,34.25,35.22,36.02,36.01,31.36,39.02,36.03,29.26,33.73,45.65,36.95,31.48,41.24,31.6,36.68,45.37,32.75,33.65,34.65,36.98,35.22,33.37,32.48,32.02,30.5,29.38,37.31,37.43,38.28,32.61,33.28,39.6,42.6,38.81,39.0,32.55,28.96,30.46,37.9,34.76,30.31,39.63,34.75,40.78,31.95,36.47,28.34,41.75,38.59,38.03,35.23,27.95,39.75,40.97,38.84,31.2,25.84,39.87,36.7,31.11,29.59,32.94,33.07,37.43,31.47,34.44,44.08,31.86,35.21,25.62,42.16,25.46,38.33,38.0,34.69,28.6,27.12,35.71,33.65,31.29,32.07,24.21,35.64,35.45,27.63,31.41,31.39,26.26,33.82,27.13,30.39,32.58,35.67,40.78,29.8,29.43,29.25,33.43,39.0,31.48,32.51,30.34,41.8,34.55,31.87,31.97,27.06,29.13,30.49,31.79,32.28,33.59,35.3,30.92,35.73,29.67,30.36,36.87,27.22,33.08,28.75,41.79,36.83,38.7,34.91,39.77,34.13,38.27,27.76,33.57,37.74,36.34,35.51,39.94,38.26,28.83,31.26,29.55,31.99,30.16,27.24,37.66,45.3,33.87,33.93,38.77,31.88,30.22,32.31,33.05,33.58,35.06,31.8,35.07,47.52,46.92,38.64,37.28,34.97,32.52,27.6,30.39,32.7,38.95,33.32,32.17,30.86,35.81,26.09,34.57,33.64,38.43,40.14,47.13,39.04,29.33,33.72,34.15,38.99,28.61,33.76,29.93,34.76,31.43,30.97,28.53,31.57,35.48,34.44,40.96,31.36,31.82,50.2,28.78,38.97,31.08,35.96,28.82,34.69,35.47,30.2,29.15,45.37,34.83,33.08,33.68,35.71,32.83,35.6,41.02,39.9,31.8,41.48,37.22,41.5,38.0,34.07,34.2,37.67,40.65,35.36,33.27,39.76,29.4,34.0,30.6,36.82,41.29,30.61,37.14,35.82,35.4,46.95,41.78,43.13,42.93,35.21,34.86,34.84,30.78,34.46,41.25,43.77,33.91,42.13,38.11,36.07,36.78,29.29,29.84,32.58,31.09,43.08,38.63,29.48,38.07,41.61,45.4,31.89,33.89,33.75,30.5,36.9,42.35,46.21,39.58,35.48,29.78,33.05,32.2,34.96,34.44,41.85,34.45,42.71,39.83,34.49,34.6,34.14,35.6,35.24,28.91,44.82,47.21,42.66,30.89,37.34,44.61,33.17,33.71,32.35,37.77,38.5,39.72,33.0,33.85,42.01,30.91,33.22,34.93,31.32,33.49,45.19,36.39,40.78,36.79,33.37,37.02,31.89,33.92,39.07,38.76,41.86,42.14,29.51,34.16,44.9,34.69,35.12,39.42,29.03,34.2,35.43,33.88,32.95,47.1,39.44,34.61,36.45,28.88,38.61,36.29,43.1,38.36,38.01,41.6,39.83,37.45,38.1,38.2,29.41,33.29,35.85,41.23,40.87,34.02,37.05,35.05,38.23,37.14,36.32,31.72,45.33,44.24,37.95,34.69,40.89,33.5,39.69,32.36,43.06,32.04,47.26,37.23,45.63,44.49,29.84,33.72,37.42,37.7,31.21,48.43,46.48,41.73,38.55,46.0,44.59,27.51,32.59,40.0,40.75,34.69,39.73,35.66,40.75,36.88,37.04,35.22,35.72,33.4,42.03,40.04,42.74,37.14,40.58,34.4,37.36,33.92,34.45,36.91,38.41,36.54,46.98,40.02,44.7,40.62,40.71,34.56,48.31,34.87,33.28,50.14,42.23,44.55,43.01,43.81,51.19,44.63,38.9,39.59,45.58,38.33,52.73,53.12,45.95,45.75,39.99,42.2,53.99,49.73,39.61,43.5,45.57,43.04,51.73,46.03,40.25,47.69,44.28,52.73,57.82,43.2,44.3,55.32,61.51,40.99,47.86,43.71,41.57,39.11,61.6,44.04,47.64,42.25,48.81,50.31,41.8,43.99,42.14,38.02,44.59,42.36,55.14,50.8,50.99,57.58,67.31,49.72,55.9,47.99,37.64,55.26,45.31,46.48,54.5,60.03,44.05,42.91,51.69,53.41,47.28,40.39,54.44,43.77,45.82,54.57,39.54,37.07,43.0,63.19,50.6,47.82,45.1,49.67,47.17,50.93,46.71,56.55,57.53,60.14,72.1,46.68,44.93,42.84,55.59,46.1,53.54,44.81,49.35,46.72,46.4,56.92,51.68,48.12,54.27,48.16,47.98,52.48,44.96,55.81,48.28,47.9,48.08,56.76,51.98,57.07,50.48,59.41,60.26,43.79,52.68,64.12,71.88,53.01,57.4,43.92,52.13,47.25,60.28,58.06,46.93,50.85,50.97,51.47,40.27,57.32,54.5,46.04,53.7,51.23,61.22,45.3,55.89,48.33,47.42,54.76,39.39,49.67,59.59,42.26,49.7,56.35,51.25,43.24,56.2,58.51,55.18,37.5,57.87,56.78,54.08,59.01,47.36,48.3,61.36,43.21,54.85,54.0,53.02,57.9,40.67,34.76,55.19,50.52,51.97,66.35,61.03,58.05,51.34,52.99,62.11,60.42,62.27,55.37,53.3,48.63,57.57,55.55,56.45,44.57,46.8,56.15,60.07,56.9,57.39,54.66,56.63,47.59,43.72,54.18,41.25,52.59,56.05,54.91,54.73,70.32,56.75,54.83,59.8,72.53,48.89,62.72,59.73,51.63,59.44,57.94,66.97,65.69,62.02,53.47,57.01,50.23,60.06,63.9,53.59,54.94,68.95,49.56,47.23,54.12,71.77,52.36,54.71,69.82,67.72,56.92,59.53,55.85,49.37,69.09,60.73,60.09,52.67,46.02,41.29,58.19,51.33,53.53,79.09,55.2,61.5,53.19,62.95,56.11,33.45,56.64,61.79,43.18,46.92,49.31,45.04,61.39,58.84,37.92,61.98,59.84,49.8,47.69,38.64,41.67,50.79,51.97,62.63,43.57,64.65,50.4,63.43,44.84,57.32,55.23,48.2,45.65,41.48,47.87,56.03,49.53,55.76,48.34,45.65,48.7,47.25,48.1,51.58,42.5,43.35,39.42,46.09,66.46,45.02,40.3,51.03,55.21,59.75,49.58,35.44,26.9,44.66,37.0,50.69,39.3,57.74,58.04,44.88,47.65,40.93,29.68,41.48,47.52,50.41,40.33,47.31,44.15,56.03,66.04,49.69,46.64,46.73,38.64,54.93,49.77,43.59,51.87,47.36,45.03,31.96,43.06,47.14,43.57,44.54,43.47,49.3,46.5,50.07,53.0,46.19,43.2,40.46,37.93,30.42,47.4,40.74,28.11,42.34,39.12,36.66,22.0,30.66,45.3,49.1,48.05,50.51,44.35,35.67,36.38,59.51,64.5,48.63,45.48,44.07,36.28,44.48,34.05,54.82,36.47,34.4,50.29,46.13,35.54,27.93,50.81,33.76,45.19,56.36,43.12,34.93,49.18,44.02,32.7,41.21,28.46,47.72,57.53,65.05,45.28,51.18,48.58,43.9,36.82,41.42,41.07,36.96,51.73,50.31,34.91,30.85,38.58,37.02,28.24,48.18,36.38,53.45,49.46,48.12,38.78,48.18,35.57,37.55,42.41,49.55,48.88,49.51,28.06,58.78,52.06,36.32,42.54,37.23,42.3,49.48,38.59,37.69,47.49,51.17,52.47,36.41,33.93,28.54,47.63,43.13,53.06,42.86,25.73,33.45,51.77,36.31,36.26,34.29,43.54,49.71,40.26,35.97,43.19,33.63,38.13,60.39,45.18,54.31,38.22,38.06,41.84,43.99,40.39,56.68,47.49,61.89,34.81,48.42,27.8,46.41,50.8,32.17,28.69,39.0,29.38,33.72,41.91,21.56,30.33,45.57,49.9,42.2,47.09,42.45,44.44,48.69,55.52,43.12,59.93,33.9,32.65,54.15,32.36]},"7":{"z":[0.0,2.15,2.147,2.143,2.14,2.137,2.131,2.198,2.195,2.194,2.184,2.182,2.183,2.179,2.17,2.173,2.166,2.166,2.154,2.154,2.175,2.149,2.149,2.143,2.165,2.172,2.159,2.169,2.172,2.17,2.166,2.163,2.122,2.156,2.157,2.149,2.155,2.122,2.112,2.134,2.129,2.141,2.13,2.111,2.131,2.13,2.181,2.176,2.175,2.122,2.1,2.109,2.112,2.107,2.096,2.152,2.064,2.099,2.144,2.188,2.091,2.136,2.085,2.123,2.171,2.055,2.069,2.146,2.091,2.094,2.023,2.1,2.124,2.176,2.163,2.042,2.163,2.153,2.11,2.154,2.196,2.193,2.063,2.064,2.14,2.136,1.992,2.122,2.033,2.034,2.179,2.131,2.057,2.125,2.063,2.059,2.05,2.095,2.147,2.053,2.096,2.096,2.09,2.149,2.085,2.13,2.02,2.122,2.13,2.065,2.038,2.12,2.058,2.098,2.045,2.091,2.104,2.059,2.055,2.05,1.978,2.045,2.07,2.04,2.029,2.061,2.031,2.004,2.054,2.049,2.092,2.015,2.048,1.945,2.081,1.98,1.959,2.041,2.031,2.095,1.991,2.03,1.927,2.002,2.055,2.127,2.016,1.98,1.997,1.951,2.151,2.101,2.16,2.044,2.045,2.018,2.001,2.033,2.012,2.038,1.991,2.01,2.16,2.053,2.13,2.096,2.056,2.06,2.073,2.13,2.013,2.251,2.118,2.1,2.053,2.159,2.142,2.158,2.235,2.222,2.171,2.306,2.155,2.252,2.202,2.109,2.298,2.228,2.311,2.216,2.325,2.318,2.22,2.241,2.262,2.336,2.384,2.346,2.329,2.314,2.341,2.247,2.327,2.439,2.316,2.341,2.417,2.382,2.387,2.345,2.41,2.452,2.436,2.437,2.449,2.508,2.422,2.459,2.483,2.438,2.451,2.532,2.507,2.528,2.488,2.494,2.52,2.548,2.498,2.485,2.528,2.588,2.544,2.627,2.607,2.606,2.619,2.595,2.705,2.526,2.595,2.66,2.603,2.674,2.677,2.67,2.632,2.703,2.708,2.708,2.701,2.678,2.71,2.704,2.805,2.759,2.832,2.744,2.819,2.684,2.706,2.725,2.748,2.86,2.768,2.788,2.874,2.875,2.801,2.78,2.804,2.889,2.641,2.781,2.794,2.79,2.725,2.599,2.824,2.776,2.803,2.835,2.775,2.787,2.829,2.829,2.832,2.827,2.876,2.857,2.864,2.896,2.864,2.894,2.864,2.75,2.869,2.799,2.869,2.911,2.87,2.843,2.74,2.827,2.895,2.866,2.887,2.85,2.852,2.795,2.91,2.907,2.918,2.925,2.997,2.855,2.829,2.923,2.91,2.929,3.04,2.824,2.928,2.99,2.817,3.009,2.878,2.964,3.01,2.869,3.0,2.993,2.843,2.916,3.045,2.963,2.966,2.851,2.929,2.887,2.987,2.93,2.99,2.955,2.944,2.956,3.063,3.011,2.921,3.068,2.979,3.007,3.108,3.147,3.152,3.183,3.178,3.038,3.179,3.074,3.169,3.155,3.12,3.024,3.208,3.175,3.061,3.054,3.056,3.169,3.056,3.152,3.001,2.974,3.214,3.121,3.04,3.047,3.158,3.027,2.957,3.089,3.244,3.049,3.201,3.062,3.109,3.049,3.247,3.055,3.173,3.177,3.254,3.226,3.208,3.267,3.086,3.251,3.183,3.224,3.271,3.107,3.285,3.16,3.326,3.294,3.27,3.191,3.202,3.238,3.151,3.323,3.318,3.357,3.299,3.324,3.254,3.298,3.3,3.062,3.097,3.283,3.176,3.363,3.314,3.363,3.231,3.24,3.244,3.372,3.367,3.159,3.278,3.349,3.316,3.382,3.327,3.381,3.296,3.254,3.346,3.419,3.316,3.218,3.358,3.491,3.295,3.322,3.336,3.309,3.441,3.355,3.255,3.382,3.376,3.413,3.264,3.432,3.454,3.443,3.377,3.261,3.457,3.412,3.536,3.478,3.502,3.369,3.3,3.469,3.508,3.429,3.485,3.515,3.408,3.379,3.503,3.494,3.503,3.414,3.476,3.533,3.533,3.537,3.527,3.538,3.491,3.431,3.534,3.417,3.614,3.457,3.575,3.493,3.594,3.596,3.575,3.605,3.586,3.468,3.498,3.613,4.078,3.654,3.918,3.649,3.593,3.999,3.865,3.755,3.742,3.85,3.773,3.708,3.828,4.081,3.971,3.81,3.949,3.785,3.987,4.001,3.92,3.943,3.752,4.014,3.942,3.854,3.963,3.861,3.942,3.898,4.015,4.035,4.041,3.909,4.189,3.932,4.062,4.04,3.934,4.087,3.978,4.028,3.993,4.141,4.032,4.075,3.922,4.068,4.012,4.101,4.271,4.377,4.298,4.136,4.107,4.264,4.171,4.057,4.115,4.106,4.347,4.131,4.072,4.419,4.063,4.149,4.108,4.154,4.35,4.375,4.161,4.383,4.383,4.395,4.246,4.138,4.15,4.293,4.184,4.217,4.16,4.26,4.247,4.454,4.24,4.191,4.27,4.482,4.273,4.287,4.572,4.312,4.32,4.304,4.265,4.298,4.256,4.614,4.247,4.366,4.329,4.349,4.668,4.29,4.585,4.558,4.553,4.306,4.399,4.694,4.325,4.347,4.326,4.597,4.436,4.463,4.446,4.502,4.637,4.432,4.444,4.46,4.525,4.364,4.406,4.677,4.654,4.317,4.497,4.413,4.719,4.582,4.807,4.499,4.615,4.433,4.541,4.477,4.522,4.577,4.752,4.603,4.591,4.576,4.792,4.623,4.778,4.783,4.574,4.619,4.801,4.812,4.898,4.586,4.901,4.55,4.656,4.802,4.805,4.484,4.815,4.539,4.665,4.677,4.843,4.818,4.676,4.835,4.839,4.714,4.52,4.74,4.739,4.575,4.622,4.708,4.68,4.9,4.898,4.781,4.669,4.653,4.788,4.644,4.728,4.7,4.788,4.754,4.797,4.767,4.91,4.782,4.763,4.672,5.033,4.674,4.786,4.686,4.775,4.745,4.832,4.998,4.774,4.993,4.837,4.989,4.712,4.964,4.777,4.868,4.792,5.011,4.874,4.841,5.009,4.969,4.774,4.875,5.001,4.872,4.793,4.731,4.786,4.845,4.986,4.884,5.015,5.023,4.736,4.873,4.834,4.817,4.747,4.888,4.785,4.834,4.914,4.778,4.869,4.769,4.8,4.925,4.912,4.844,4.852,5.088,4.92,4.821,4.94,4.793,4.882,5.02,5.096,4.851,5.113,4.898,4.976,4.822,4.96,4.969,4.893,4.913,4.977,4.872,5.143,5.131,4.899,4.967,4.946,4.913,5.187,4.937,4.946,4.846,4.94,5.193,5.02,4.932,5.1,5.204,5.048,5.048,4.952,5.042,4.887,5.047,4.969,5.004,4.887,4.904,4.912,4.923,4.897,5.084,5.101,4.968,5.149,5.158,5.041,4.969,4.933,4.891,5.009,4.933,4.918,4.89,5.098,4.872,4.876,4.991,5.027,5.019,4.937,4.912,4.899,4.925,5.069,4.896,5.004,5.019,4.901,5.027,4.904,4.908,4.915,4.918,5.046,4.856,4.901,5.014,4.883,5.038,4.912,4.907,4.886,4.889,4.909,4.906,4.868,4.888,4.901,4.898,4.871,4.89,4.889,4.907,4.923,5.091,4.881,4.879,4.869,5.074,4.854,5.073,4.864,4.855,4.898,4.861,5.078,4.903,4.867,4.999,4.894,4.85,4.891,4.854,4.86,4.838,4.85,4.845,4.823,4.837,4.801,4.852,4.887,4.854,4.915,4.836,4.847,4.848,4.853,4.85,4.844,4.798,4.847,4.848,4.873,4.85,4.904,4.907,4.947,4.853,4.965,4.841,4.875,4.855,4.824,4.861,4.843,4.867,4.945,4.851,4.833,4.802,4.847,4.868,4.828,4.928,4.915,4.945,4.982,4.847,4.915,4.829,4.897,4.879,4.964,4.967,4.872,4.854,4.887,4.906,4.936,4.959,4.932,4.941,4.906,4.906,4.857,4.876,4.865,4.869,4.889,4.858,4.939,4.949,4.916,4.944,4.908,4.972,4.89,5.016,4.911,4.918,5.038,4.961,4.89,4.883,4.911,4.927,4.889,4.99,4.985,4.984,4.922,4.976,4.935,4.955,4.991,4.907,5.017,4.98,4.921,5.006,5.044,4.956,4.93,4.952,5.02,5.035,4.962,5.096,4.946,4.996,4.972,5.01,5.005,5.061,5.038,5.017,5.0,5.11,5.031,5.011,5.089,5.096,5.008,5.087,5.12,5.054,5.123,5.125,5.143,5.075,5.126,5.088,5.127,5.155],"r":[-6.151,-5.135,-5.669,-5.426,-7.256,-7.035,-6.211,-6.744,-5.402,-7.072,-4.518,-7.044,-6.965,-5.126,-5.095,-7.081,-5.149,-4.205,-3.917,-3.761,-7.433,-4.184,-3.627,-2.65,-3.546,-5.267,-2.473,-3.018,-2.791,-2.993,-1.888,-4.557,-4.961,-2.267,-5.041,-2.105,-3.823,-2.691,-2.675,-3.433,-2.621,-4.219,-1.475,-2.366,-6.091,-2.547,-1.698,-1.563,-5.898,-4.081,-9.453,-0.8352,-4.022,-3.539,-2.879,-2.586,-1.266,-1.534,-2.971,-4.253,-3.221,-4.248,-2.547,-1.217,-2.428,-2.238,-3.214,-2.68,-2.545,-2.871,-2.527,-3.828,-2.27,-4.0,-2.032,-2.315,-1.916,-2.991,-2.386,-4.543,-3.144,-2.477,-4.344,-3.061,-2.514,-1.696,-3.213,-3.136,-5.532,-4.691,-2.471,-2.848,-4.54,-5.308,-2.264,-2.163,-5.532,-2.566,-5.833,-3.608,-1.164,-4.601,-7.266,-2.179,-1.428,-3.237,-1.346,-7.001,-3.304,-2.691,-1.922,-1.499,-3.161,-1.868,-3.955,-5.107,-2.876,-3.291,-4.258,-0.9867,-2.002,-3.609,-3.32,-2.582,-1.851,-4.681,-4.595,-3.158,-3.407,-2.362,-11.67,-3.2,-2.48,-2.942,-7.436,-3.752,-7.401,-1.527,-3.347,-1.288,-3.31,-1.726,-7.093,-7.099,-3.611,-7.223,-1.746,-4.112,-1.934,-1.691,-7.236,-2.926,-7.322,-1.071,-4.177,-4.758,-3.761,-3.616,-4.298,-5.067,-6.933,-7.161,-1.798,-7.29,-3.737,-7.124,-3.168,-7.239,-11.1,-2.444,-2.433,-2.623,-6.979,-7.512,-7.62,-3.481,-3.828,-7.051,-7.154,-8.151,-7.222,-2.395,-6.272,-5.822,-7.199,-7.177,-7.157,-7.314,-2.375,-6.949,-7.069,-6.906,-7.048,-5.311,-7.13,-7.031,-3.619,-3.699,-4.31,-3.7,-6.269,-4.316,-7.007,-4.322,-4.361,-7.111,-2.888,-7.495,-3.354,-7.294,-4.996,-3.792,-7.319,-7.067,-7.03,-3.133,-6.962,-7.045,-4.304,-4.442,-7.098,-3.218,-7.17,-2.588,-0.6947,-6.9,-3.859,-7.148,-7.08,-7.16,-1.644,-1.805,-1.702,-3.613,-1.809,-1.606,-4.075,-2.94,-4.235,-4.839,-4.56,-2.045,-2.246,-1.066,-1.105,-0.7974,-3.381,-5.954,-1.68,-1.624,-1.811,-1.553,-1.726,-1.52,-1.651,-6.327,-1.475,-5.576,-1.938,-4.235,-3.138,-3.15,-2.618,-5.895,-3.151,-4.56,-4.838,-4.128,-4.625,-4.747,-5.171,-4.002,-5.097,-3.881,-7.908,-3.064,-4.582,-3.138,-9.534,-4.238,-5.235,-2.808,-5.239,-4.725,-4.972,-3.1,-4.523,-2.956,-6.357,-4.824,-6.602,-4.356,-5.28,-2.772,-4.92,-3.536,-5.457,-5.844,-5.349,-5.416,-5.444,-5.804,-4.425,-4.468,-3.481,-4.582,-5.077,-3.457,-5.429,-4.638,-3.143,-3.429,-3.589,-3.617,-3.332,-3.417,-4.582,-3.345,-3.773,-3.834,-3.383,-3.18,-4.529,-5.803,-3.639,-2.949,-2.043,-5.677,-5.64,-5.383,-4.822,-5.428,-4.408,-3.679,-3.012,-5.95,-4.249,-2.285,-4.166,-4.188,-4.926,-3.097,-5.326,-4.03,-6.133,-6.257,-4.913,-6.319,-6.329,-5.126,-4.112,-7.384,-4.927,-7.175,-6.586,-7.013,-6.137,-6.808,-6.303,-6.354,-6.907,-7.192,-7.29,-6.891,-6.69,-4.623,-3.336,-6.767,-3.272,-6.855,-6.283,-7.194,-3.463,-5.168,-4.84,-6.845,-7.812,-7.878,-6.763,-7.422,-8.332,-8.019,-1.767,-7.834,-7.494,-3.445,-7.172,-5.014,-3.442,-0.5706,-5.048,-7.232,-4.141,-4.374,-8.406,-8.523,-4.172,-3.794,-4.197,-4.104,-4.348,-4.072,-6.437,-4.004,-3.755,-3.002,-5.657,-4.768,-4.062,-4.638,-4.717,-4.469,-4.893,-9.79,-9.076,-8.645,-5.311,-8.98,-8.725,-5.631,-8.882,-8.511,-8.738,-5.905,-9.017,-6.386,-8.88,-4.78,-5.234,-7.132,-0.5136,-6.591,-5.05,-7.415,-5.83,-4.763,-5.317,-4.59,-5.892,-4.732,-3.642,-2.175,-2.971,-3.284,-4.855,-5.718,-3.88,-3.362,-3.12,-3.364,-4.505,-3.088,-2.106,-2.621,-4.031,-5.223,-6.378,-5.07,-5.729,-6.429,-6.909,-4.976,-5.538,-4.942,-10.12,-7.135,-5.327,-3.641,-9.556,-9.742,-9.521,-4.795,-9.507,-9.474,-8.13,-6.265,-4.439,-6.141,-4.52,-4.287,-3.529,-4.721,-4.979,-4.527,-3.531,-4.517,-4.526,-4.601,-4.585,-3.104,-4.743,-4.211,-4.592,-3.634,-2.033,-3.541,-8.239,-3.957,-2.865,-4.229,-11.09,-7.05,-12.06,-10.24,-9.734,-9.148,-10.01,-8.563,-9.82,-9.652,-9.051,-9.88,-6.083,-10.84,-9.346,-7.408,-6.71,-5.771,-9.683,-10.01,-6.498,-7.14,-7.442,-4.972,-7.155,-8.2,-8.636,-6.707,-5.817,-5.822,-7.726,-7.099,-7.665,-5.84,-4.158,-6.753,-8.475,-9.002,-6.711,-6.795,-8.832,-7.475,-9.088,-6.173,-10.52,-10.34,-9.276,-9.6,-11.68,-10.14,-11.84,-9.563,-9.28,-9.649,-9.91,-10.67,-6.363,-10.66,-9.812,-7.293,-8.07,-9.587,-9.311,-9.4,-9.888,-9.303,-9.308,-6.582,-10.34,-7.169,-6.097,-7.5,-9.485,-10.17,-8.88,-9.592,-7.25,-7.27,-4.612,-5.695,-5.22,-5.176,-4.093,-5.422,-6.649,-6.534,-5.242,-3.815,-4.708,-4.18,-3.541,-5.953,-10.32,-6.036,-8.316,-4.852,-8.134,-5.561,-7.556,-6.825,-7.149,-7.0,-8.01,-10.48,-9.288,-5.023,-4.631,-4.946,-4.132,-5.99,-8.094,-3.148,-3.491,-7.025,-8.265,-6.106,-4.705,-7.143,-7.307,-10.45,-4.631,-4.475,-8.116,-6.049,-7.26,-6.411,-5.701,-8.002,-5.363,-9.238,-8.285,-5.227,-5.481,-5.304,-3.042,-5.17,-6.874,-5.529,-10.52,-5.453,-4.481,-6.199,-2.834,-6.021,-5.946,-4.373,-5.07,-6.604,-4.066,-4.144,-3.905,-4.083,-2.506,-3.167,-8.127,-3.346,-3.503,-4.433,-5.104,-2.874,-6.276,-3.96,-5.454,-4.713,-2.108,-3.735,-3.924,-3.204,-3.158,-3.845,-2.845,-6.722,-3.045,-5.333,-2.967,-2.394,-2.686,-4.852,-2.358,-3.489,-2.906,-2.958,-2.877,-3.019,-2.525,-1.808,-1.498,-1.351,-2.442,-5.44,-4.372,-4.341,-5.093,-2.962,-2.556,-2.306,-5.498,-2.704,-3.548,-2.595,-2.394,-4.71,-2.956,-3.153,-9.538,-2.549,-2.325,-2.304,-2.34,-2.498,-2.639,-2.416,-2.323,-5.463,-2.234,-2.476,-5.817,-3.217,-5.638,-2.469,-2.402,-2.377,-2.077,-2.823,-2.905,-3.132,-2.786,-3.028,-3.437,-2.938,-3.451,-2.7,-2.551,-3.162,-5.836,-3.329,-2.863,-3.5,-2.766,-7.949,-3.466,-3.774,-3.392,-3.368,-3.382,-3.473,-3.766,-2.612,-4.385,-4.126,-3.372,-3.879,-3.463,-3.339,-4.364,-4.429,-4.095,-3.869,-4.016,-4.118,-3.945,-3.802,-4.057,-3.914,-4.606,-3.915,-3.625,-4.034,-4.664,-3.455,-3.988,-4.565,-4.576,-4.755,-4.143,-3.685,-4.155,-6.454,-4.777,-4.59,-5.337,-5.485,-5.011,-5.824,-5.962,-4.383,-5.18,-5.813,-5.584,-5.187,-5.769,-6.044,-5.193,-4.077,-4.373,-3.999,-4.286,-5.457,-4.933,-4.6,-4.348,-4.988,-4.626,-5.118,-7.964,-5.109,-5.535,-6.956,-5.543,-6.452,-6.168,-6.764,-5.905,-6.118,-4.414,-4.091,-5.817,-5.999,-6.377,-7.141,-6.806,-6.397,-6.238,-7.234,-8.107,-6.159,-7.706,-11.85,-6.705,-6.653,-6.387,-7.564,-8.676,-9.201,-8.938,-7.637,-6.489,-9.046,-6.982,-6.848,-7.203,-9.857,-10.68,-5.61,-5.78,-3.853,-6.482,-2.391,-1.692,-1.828,-5.198,-5.127,-6.308,-5.385,-7.221,-6.552,-5.74,-7.185,-3.573,-1.618,-3.899,-2.22,-1.51,-1.687,-1.569,-6.348,-5.166,-11.18,-8.541,-10.22,-11.68,-8.387,-9.676,-10.27,-10.07,-11.41,-11.98,-13.12,-10.0,-9.897,-8.842,-10.89,-11.01,-10.91,-8.649,-7.99,-4.202,-3.435,-6.488,-7.42,-6.991,-6.717,-4.368,-7.463,-7.442,-7.783,-5.109,-6.169,-2.077,-5.651,-7.26,-6.122,-5.207,-5.607,-5.424,-3.563,-4.324,-2.806,-4.22,-4.594,-6.058,-6.302,-5.196,-5.951,-6.254,-3.929,-3.058,-3.97,-5.739,-4.409,-5.191,-5.243,-4.206,-4.465,-5.493,-5.409,-4.481,-3.051,-2.501,-4.71,-3.926,-5.254,-4.537,-4.737,-4.893,-7.08,-8.351,-7.172,-6.742,-7.898,-5.464,-5.453,-5.567,-7.175,-6.493,-6.627,-3.827,-3.455,-3.642,-4.596,-5.275,-6.121,-6.513,-6.707,-5.166,-6.016,-5.201,-3.755,-3.936,-5.405,-5.348,-5.047,-4.173,-6.505,-6.118,-5.769,-5.529,-6.505,-6.619,-5.499,-4.586,-4.698,-5.94,-5.7,-5.767,-3.881,-9.146,-3.293,-3.745,-5.437,-5.142,-7.302,-7.072,-7.454,-7.576,-7.408,-9.418,-8.679,-7.397,-7.169,-7.361,-6.797,-6.095,-6.859,-8.271,-6.664,-7.496,-6.468,-6.807,-6.601],"g":[0.0,110.6,115.9,109.1,88.49,85.59,75.19,79.21,71.6,64.28,70.92,57.6,63.05,65.67,53.93,43.37,52.95,41.36,46.14,41.77,39.87,39.21,33.57,34.46,35.4,33.83,35.69,31.59,34.67,31.29,34.93,30.87,36.5,35.55,35.76,30.48,31.53,38.49,31.18,28.68,38.53,28.64,29.25,33.93,34.69,34.81,35.16,34.3,39.72,31.36,30.67,33.7,35.48,49.02,35.42,34.61,29.21,37.97,32.96,29.27,31.85,39.8,39.87,34.01,35.18,30.62,34.17,34.66,34.39,39.08,32.55,29.5,33.95,26.58,31.29,41.74,36.06,36.88,36.64,37.42,31.9,28.03,33.06,38.43,35.5,30.0,34.32,30.99,36.2,30.06,33.07,46.26,39.47,30.21,29.76,33.24,35.5,36.63,29.69,35.82,34.54,37.55,38.3,35.64,38.79,44.04,35.17,42.96,32.09,36.79,30.61,33.29,26.83,34.48,38.81,40.65,34.54,32.4,35.73,26.95,30.79,35.48,24.57,30.65,33.75,32.0,33.77,33.72,28.32,26.99,30.42,36.19,30.89,34.18,30.96,29.72,32.11,34.88,35.8,34.78,31.58,32.01,40.54,34.42,36.45,40.98,27.55,40.23,32.75,37.72,29.81,35.57,35.55,30.72,31.85,35.6,36.09,28.44,35.65,30.61,36.06,32.46,34.48,31.7,29.84,26.88,30.78,37.22,30.16,28.39,28.06,39.04,33.66,29.08,30.3,31.78,33.18,31.34,25.23,31.1,33.31,29.56,34.22,35.07,27.78,41.75,37.96,31.34,29.26,27.5,30.7,37.93,33.76,30.44,28.16,27.96,28.85,33.25,25.48,29.36,32.71,33.17,34.63,23.45,29.73,30.98,36.81,31.57,31.54,31.39,30.5,38.83,31.66,35.55,28.7,34.41,34.89,28.89,32.12,35.5,30.22,27.65,31.37,27.53,31.52,30.13,34.68,32.94,29.79,33.22,29.34,28.22,31.98,27.74,37.86,29.45,30.22,25.51,29.15,33.21,30.93,28.46,25.04,31.97,31.73,31.96,33.26,28.38,35.15,38.1,34.1,27.93,33.37,30.39,27.12,30.95,23.23,37.68,27.97,34.02,36.42,28.7,28.02,30.56,26.31,25.79,24.95,28.45,30.74,31.26,28.46,31.95,27.25,32.04,28.07,31.11,24.47,34.4,23.0,26.85,28.42,28.15,27.87,23.31,26.92,27.4,28.69,31.74,30.38,29.49,35.05,26.43,24.98,28.19,28.75,31.41,27.09,25.09,28.83,25.95,28.91,23.74,27.09,24.11,29.28,31.83,21.27,25.45,25.54,32.17,27.01,24.2,26.66,22.63,26.3,21.86,21.97,26.01,31.56,26.3,32.5,25.15,29.19,23.79,35.39,30.73,25.91,35.08,19.13,29.97,26.8,29.45,27.42,18.28,29.14,27.16,23.85,24.42,23.54,27.19,34.17,29.15,28.07,26.59,25.01,30.52,26.16,24.46,20.23,22.98,34.07,24.88,29.5,31.65,21.97,27.31,21.86,23.29,27.74,23.05,26.63,22.11,27.2,26.51,21.99,21.69,23.69,29.54,30.05,34.42,28.02,27.87,32.37,27.26,33.12,31.31,25.1,22.43,23.49,28.8,35.06,30.68,22.05,22.6,31.59,29.94,24.52,19.74,19.19,32.09,30.64,26.31,21.92,26.85,26.16,27.2,23.17,25.64,30.17,29.04,21.1,28.31,26.09,22.08,22.62,29.68,18.54,27.4,23.53,21.78,36.65,26.01,27.67,20.3,27.42,29.58,22.99,28.88,26.8,27.82,26.29,28.62,26.31,30.99,28.32,28.62,25.73,20.32,23.87,20.42,28.4,24.46,30.34,30.86,24.75,21.09,26.4,23.87,22.69,25.17,29.15,28.37,30.86,25.36,23.78,24.23,25.79,24.49,27.67,26.28,30.31,30.17,33.13,28.75,25.33,28.87,37.3,30.1,29.65,20.27,31.94,24.2,23.0,24.92,23.59,22.79,20.78,26.1,21.11,24.44,29.3,28.36,24.2,29.58,28.68,28.15,28.5,28.63,25.18,28.25,34.8,23.8,29.35,29.42,24.32,28.46,29.34,33.55,25.7,29.32,24.7,29.55,20.03,25.77,22.9,25.24,19.07,24.17,28.48,24.65,29.09,29.45,24.41,33.91,24.2,24.46,31.2,27.09,28.97,25.08,32.13,23.01,26.59,30.65,27.38,29.5,27.02,37.63,28.14,31.95,32.3,27.41,33.12,27.83,29.58,25.24,35.75,28.02,25.96,30.14,30.22,33.38,32.38,32.6,36.77,28.67,33.05,26.04,33.68,29.04,41.79,30.7,34.18,32.44,31.88,35.56,29.85,40.04,32.11,47.32,38.76,34.11,31.81,39.06,30.79,35.72,33.95,38.49,42.21,28.82,47.48,46.19,36.41,44.82,38.76,39.75,43.19,39.82,40.02,42.27,50.44,43.48,36.35,44.71,44.0,56.95,46.24,35.02,33.12,33.05,51.99,39.98,35.52,35.76,43.97,41.14,36.46,39.1,36.88,39.01,56.12,49.09,53.86,47.48,41.02,37.51,47.25,38.43,41.17,41.44,57.73,60.42,38.16,38.35,46.24,37.15,36.04,48.38,42.17,43.23,61.14,47.51,41.52,47.87,48.97,42.39,53.39,50.24,58.81,47.72,52.5,50.16,45.64,48.7,49.3,43.02,57.7,45.66,42.72,48.64,55.54,56.67,52.66,43.19,53.29,48.25,46.22,54.29,42.5,38.55,60.77,55.67,49.57,58.71,47.5,48.99,55.83,48.33,67.39,49.82,62.34,62.57,62.71,59.25,80.96,50.77,58.89,56.18,45.38,56.55,68.37,54.62,57.43,54.96,55.54,53.93,58.32,52.27,68.07,63.2,55.97,62.86,56.96,47.6,58.15,45.79,53.35,60.45,49.93,56.44,55.2,57.42,62.11,59.9,66.66,63.02,53.47,61.68,58.96,66.1,69.79,72.44,58.53,59.45,51.87,58.21,63.34,71.81,53.75,60.72,58.21,56.16,50.85,72.49,54.86,64.2,61.28,59.23,65.23,46.11,67.59,64.12,54.21,64.41,56.98,68.65,71.23,47.36,78.1,59.58,60.14,50.31,57.39,51.44,59.31,44.57,71.39,52.85,60.32,54.87,84.57,55.87,52.1,75.48,55.75,76.59,68.08,44.15,61.88,49.74,56.76,52.85,55.44,69.27,59.78,63.93,53.63,43.88,67.08,73.23,60.7,56.55,71.15,56.62,66.58,57.34,67.22,51.47,58.04,62.01,62.77,58.91,50.78,64.67,48.47,39.98,49.78,56.48,72.42,54.12,55.68,64.66,64.53,72.52,50.83,40.91,63.71,64.12,56.99,62.68,63.69,63.47,58.63,49.2,76.53,42.15,59.32,48.18,63.0,56.69,53.44,45.41,62.58,70.99,65.07,52.37,68.0,59.2,88.06,61.76,49.16,50.55,52.41,66.15,50.66,49.21,54.29,42.02,79.51,55.47,62.01,65.43,49.65,50.37,49.24,63.61,61.2,66.06,47.89,58.4,58.78,61.69,61.13,67.28,70.04,76.27,60.35,54.41,49.04,51.06,44.58,59.59,91.76,69.19,51.35,51.78,42.65,48.05,48.7,61.51,46.37,65.41,64.96,40.75,46.33,52.43,57.67,38.41,59.39,75.05,52.41,75.28,61.07,84.83,69.55,62.63,62.61,44.98,51.15,45.51,49.17,57.33,49.09,62.18,56.09,54.5,63.95,50.76,62.95,73.3,59.15,57.03,54.22,54.09,55.1,42.61,60.49,59.73,76.9,53.53,51.63,60.56,50.35,74.45,68.8,51.75,51.2,43.42,61.0,48.22,47.54,52.1,46.8,46.84,60.81,52.76,64.98,54.74,72.02,65.94,43.09,65.22,47.74,66.52,47.6,46.05,71.38,60.26,52.26,81.86,44.27,43.88,76.64,60.68,59.68,43.98,59.21,60.36,39.88,45.97,55.89,39.57,57.67,82.82,65.52,50.88,51.72,53.9,54.28,48.22,50.2,45.4,54.67,49.45,43.48,45.5,51.93,56.02,61.52,50.66,46.88,75.04,56.22,64.75,48.29,64.31,44.95,51.04,66.28,66.92,91.46,67.85,62.88,54.76,56.26,50.86,54.38,50.95,57.38,54.43,75.68,67.09,87.54,51.29,61.32,62.78,39.85,53.21,70.29,57.71,53.15,53.19,67.42,58.82,63.31,51.54,59.67,45.19,76.83,46.42,61.57,66.47,84.19,96.52,54.19,43.82,51.38,83.23,60.18,45.63,76.58,70.13,37.44,67.13,57.1,56.14,77.03,75.36,80.06,53.45]},"999":{"z":[0.0,1.958,1.956,1.953,1.948,1.945,1.941,1.935,1.93,1.931,1.922,1.92,1.916,1.878,1.912,1.945,2.253,2.244,2.242,1.948,2.235,1.945,2.224,2.22,1.925,1.945,1.942,2.204,1.872,1.932,2.194,2.19,1.925,2.181,1.98,1.95,1.97,2.168,1.918,1.905,1.904,1.959,1.895,1.954,1.885,1.926,1.88,1.919,2.13,1.89,1.876,1.922,2.115,1.914,2.105,1.844,1.869,1.863,1.839,2.083,1.843,1.818,1.881,1.79,1.814,1.806,1.786,1.811,2.055,1.831,1.882,1.879,1.851,1.867,1.808,1.745,1.86,1.78,1.851,1.77,1.757,1.77,1.796,1.803,1.993,1.741,1.741,1.979,1.785,1.791,1.787,1.785,1.73,1.956,1.794,1.718,1.709,1.737,1.701,1.745,1.93,1.742,1.739,1.668,1.691,1.917,1.737,1.725,1.667,1.601,1.685,1.898,1.7,1.646,1.732,1.647,1.636,1.682,1.716,1.677,1.653,1.629,1.662,1.644,1.851,1.615,1.63,1.607,1.586,1.629,1.621,1.645,1.64,1.61,1.635,1.605,1.627,1.585,1.626,1.633,1.658,1.592,1.614,1.792,1.582,1.564,1.789,1.603,1.619,1.778,1.565,1.627,1.77,1.592,1.76,1.615,1.611,1.587,1.574,1.551,1.602,1.741,1.585,1.624,1.576,1.545,1.619,1.601,1.595,1.601,1.62,1.577,1.588,1.605,1.686,1.6,1.645,1.623,1.615,1.66,1.693,1.681,1.739,1.663,1.697,1.676,1.735,1.687,1.671,1.7,1.679,1.72,1.734,1.773,1.779,1.763,1.76,1.732,1.808,1.808,1.769,1.734,1.763,1.788,1.784,1.748,1.815,1.829,1.863,1.818,1.84,1.831,1.844,1.931,1.845,1.87,1.894,1.896,1.847,1.853,1.877,1.971,1.916,1.91,1.908,1.9,1.896,1.905,1.915,1.878,1.9,1.979,1.946,2.036,1.937,1.914,1.939,1.95,1.929,1.951,1.95,1.91,1.98,2.034,2.083,2.002,2.052,1.987,1.997,2.023,2.037,2.015,2.127,2.043,2.034,2.026,2.075,2.022,2.052,2.091,2.06,2.129,2.019,2.194,2.079,2.205,2.109,2.129,2.1,2.145,2.162,2.208,2.136,2.135,2.209,2.124,2.233,2.265,2.196,2.248,2.266,2.254,2.206,2.212,2.21,2.212,2.243,2.257,2.273,2.267,2.213,2.24,2.244,2.216,2.203,2.292,2.273,2.306,2.262,2.279,2.313,2.25,2.251,2.298,2.299,2.298,2.317,2.328,2.287,2.349,2.338,2.33,2.328,2.349,2.285,2.277,2.387,2.391,2.322,2.357,2.293,2.38,2.371,2.429,2.347,2.335,2.406,2.424,2.397,2.33,2.354,2.373,2.472,2.459,2.444,2.412,2.49,2.494,2.4,2.428,2.404,2.492,2.452,2.503,2.482,2.502,2.52,2.474,2.399,2.546,2.498,2.538,2.545,2.531,2.564,2.55,2.491,2.588,2.592,2.506,2.61,2.52,2.633,2.635,2.65,2.641,2.653,2.671,2.67,2.662,2.631,2.67,2.69,2.657,2.612,2.558,2.722,2.633,2.727,2.63,2.669,2.695,2.765,2.775,2.737,2.783,2.789,2.756,2.694,2.811,2.677,2.813,2.802,2.81,2.781,2.793,2.85,2.753,2.877,2.819,2.813,2.852,2.894,2.891,2.827,2.77,2.89,2.911,2.784,2.923,2.934,2.953,2.925,2.963,2.967,2.982,2.873,2.981,2.961,2.928,2.864,2.974,3.014,3.028,2.947,2.918,3.054,2.97,2.988,2.915,3.055,2.995,2.964,3.05,3.028,2.936,3.051,3.092,2.941,3.041,2.979,3.092,3.024,3.126,3.115,3.056,3.168,3.057,3.098,3.113,3.089,3.12,3.105,3.088,3.143,3.065,3.069,3.165,3.168,3.174,3.108,3.108,3.214,3.21,3.214,3.248,3.205,3.158,3.232,3.184,3.185,3.204,3.205,3.18,3.215,3.217,3.215,3.221,3.292,3.286,3.219,3.252,3.257,3.204,3.337,3.263,3.273,3.224,3.304,3.351,3.209,3.228,3.17,3.265,3.321,3.311,3.25,3.268,3.337,3.267,3.232,3.363,3.54,3.497,3.417,3.424,3.396,3.318,3.414,3.476,3.487,3.615,3.485,3.449,3.624,3.604,3.546,3.514,3.502,3.561,3.5,3.536,3.618,3.502,3.548,3.589,3.536,3.543,3.568,3.544,3.528,3.638,3.615,3.551,3.562,3.605,3.583,3.553,3.561,3.587,3.651,3.678,3.532,3.52,3.534,3.53,3.558,3.623,3.528,3.619,3.619,3.599,3.61,3.508,3.572,3.566,3.579,3.639,3.584,3.508,3.609,3.589,3.609,3.641,3.617,3.567,3.639,3.581,3.599,3.603,3.626,3.547,3.678,3.538,3.582,3.53,3.556,3.597,3.692,3.62,3.608,3.639,3.656,3.565,3.545,3.553,3.674,3.654,3.583,3.582,3.677,3.686,3.632,3.64,3.632,3.607,3.592,3.601,3.7,3.709,3.602,3.717,3.693,3.725,3.627,3.599,3.762,3.606,3.735,3.786,3.603,3.625,3.758,3.755,3.666,3.671,3.74,3.72,3.811,3.684,3.685,3.675,3.71,3.742,3.775,3.766,3.824,3.825,3.753,3.751,3.678,3.729,3.822,3.74,3.741,3.764,3.824,3.782,3.815,3.691,3.836,3.732,3.835,3.782,3.757,3.794,3.906,3.81,3.791,3.834,3.859,3.765,3.802,3.768,3.767,3.741,3.746,3.776,3.87,3.776,3.783,3.788,3.799,3.846,3.839,3.851,3.826,3.85,3.782,3.799,3.811,3.893,3.817,3.895,3.91,3.931,3.943,3.872,3.911,3.926,3.936,3.923,3.983,3.954,3.947,4.01,3.988,3.959,4.057,3.994,3.975,4.049,4.018,4.056,4.05,4.024,3.937,3.996,3.993,3.993,4.094,3.983,4.055,3.974,3.973,3.988,4.129,4.006,4.0,3.974,3.998,4.053,4.023,4.071,3.999,4.03,3.978,4.069,4.035,3.953,4.065,4.024,4.077,3.985,4.124,4.127,4.123,4.053,4.051,4.078,4.153,4.078,4.161,4.136,4.055,4.101,4.19,4.085,4.15,4.147,4.178,4.177,4.059,4.148,4.175,4.123,4.173,4.099,4.082,4.139,4.075,4.11,4.177,4.108,4.145,4.135,4.126,4.09,4.161,4.052,4.105,4.117,4.104,4.117,4.119,4.095,4.208,4.205,4.143,4.187,4.091,4.151,4.133,4.162,4.126,4.097,4.158,4.118,4.157,4.191,4.182,4.158,4.132,4.169,4.141,4.135,4.104,4.154,4.141,4.097,4.16,4.144,4.166,4.183,4.152,4.185,4.122,4.123,4.134,4.167,4.127,4.172,4.148,4.151,4.186,4.136,4.165,4.141,4.184,4.173,4.171,4.182,4.164,4.244,4.191,4.197,4.179,4.169,4.23,4.268,4.185,4.233,4.251,4.175,4.258,4.265,4.291,4.221,4.248,4.251,4.271,4.272,4.171,4.208,4.237,4.201,4.24,4.244,4.241,4.297,4.267,4.254,4.261,4.232,4.257,4.265,4.274,4.219,4.266,4.269,4.309,4.297,4.308,4.281,4.292,4.318,4.315,4.296,4.305,4.299,4.295,4.323,4.337,4.334,4.302,4.309,4.33,4.341,4.307,4.33,4.33,4.347,4.357,4.339,4.374,4.354,4.358,4.36,4.36,4.358,4.375,4.343,4.381,4.402,4.437,4.422,4.421,4.411,4.407,4.414,4.419,4.452,4.436,4.449,4.496,4.457,4.423,4.411,4.448,4.466,4.442,4.488,4.455,4.495,4.49,4.536,4.519,4.502,4.53,4.548,4.518,4.547,4.539,4.543,4.546,4.558,4.537,4.535,4.535,4.588,4.545,4.586,4.581,4.554,4.59,4.597,4.589,4.605,4.581,4.602,4.622,4.619,4.624,4.631,4.624,4.615,4.641,4.575,4.618,4.623,4.612,4.634,4.666,4.654,4.691,4.644,4.677,4.67,4.649,4.665,4.712,4.724,4.716,4.711,4.682,4.696,4.699,4.735,4.701,4.696,4.697,4.725,4.703,4.752,4.759,4.758,4.758,4.735,4.737,4.781,4.754,4.766,4.802,4.781,4.749,4.782,4.755,4.796,4.786,4.762,4.774,4.79,4.83,4.828,4.8,4.772,4.792,4.812,4.8,4.756,4.77,4.823,4.789,4.795,4.848,4.808,4.843,4.83,4.82,4.791],"r":[-5.876,-6.541,-6.157,-6.652,-6.376,-7.959,-6.726,-6.993,-5.752,-7.712,-6.52,-6.317,-7.009,-7.459,-5.175,-1.518,-7.417,-5.692,-8.25,-5.325,-7.486,-5.084,-7.326,-7.629,-7.632,-7.092,-4.981,-6.248,-5.647,-3.259,-6.348,-6.927,-4.179,-4.747,-6.211,-4.714,-5.075,-7.326,-4.513,-5.97,-4.782,-6.854,-4.027,-5.445,-5.429,-3.741,-3.646,-3.755,-7.332,-7.318,-4.473,-7.279,-4.098,-5.568,-3.068,-5.438,-4.554,-5.767,-3.566,-4.562,-6.127,-3.787,-8.815,-6.666,-5.196,-3.716,-3.888,-5.947,-7.122,-6.853,-5.152,-4.313,-4.599,-2.34,-5.637,-3.102,-4.046,-2.906,-5.333,-3.575,-3.153,-3.31,-9.384,-7.389,-6.038,-7.208,-6.285,-9.253,-4.356,-4.333,-7.234,-6.736,-5.191,-7.61,-2.992,-5.049,-5.329,-3.938,-6.47,-6.312,-2.873,-10.1,-4.724,-5.473,-3.188,-4.702,-6.528,-7.85,-4.666,-7.055,-7.809,-4.732,-4.919,-6.518,-9.171,-5.632,-7.129,-9.377,-6.611,-3.272,-9.011,-2.345,-5.181,-4.35,-11.76,-4.62,-12.11,-5.629,-9.642,-5.467,-11.65,-3.305,-9.889,-3.158,-4.377,-3.766,-5.735,-3.187,-5.643,-4.064,-5.064,-4.679,-5.979,-5.788,-7.751,-8.535,-5.801,-3.111,-2.712,-3.901,-3.713,-5.861,-5.869,-5.638,-4.019,-5.666,-7.611,-5.718,-4.75,-3.6,-4.037,-7.924,-8.285,-8.51,-5.045,-6.587,-6.231,-6.91,-6.3,-6.431,-8.244,-6.702,-6.342,-9.008,-2.9,-6.436,-5.511,-4.175,-6.643,-2.526,-7.851,-5.962,-8.687,-9.05,-8.549,-7.609,-8.743,-6.57,-8.486,-5.571,-6.139,-5.734,-8.999,-6.52,-5.812,-5.513,-5.496,-8.771,-3.554,-5.346,-5.699,-8.763,-5.564,-5.587,-5.62,-4.744,-3.34,-5.45,-4.844,-4.196,-5.712,-5.589,-5.619,-5.582,-5.848,-6.469,-7.938,-8.522,-6.339,-5.181,-5.299,-2.548,-2.265,-2.861,-5.44,-5.513,-5.503,-5.333,-5.59,-5.393,-5.533,-5.268,-5.426,-3.1,-5.357,-5.477,-5.539,-4.963,-5.518,-5.672,-4.834,-4.408,-5.618,-5.56,-5.682,-4.699,-5.536,-3.159,-6.071,-5.144,-5.47,-6.285,-4.988,-4.63,-5.097,-3.229,-5.503,-4.882,-5.0,-5.25,-4.812,-5.333,-5.076,-5.317,-6.68,-5.129,-9.194,-5.009,-4.596,-5.456,-5.244,-4.882,-5.264,-4.762,-2.66,-4.957,-4.937,-5.983,-5.716,-5.904,-4.321,-2.637,-8.8,-5.914,-8.921,-8.784,-9.525,-3.768,-4.378,-8.65,-8.662,-8.908,-3.301,-3.341,-3.296,-2.869,-5.637,-8.793,-3.931,-7.29,-3.801,-2.626,-3.98,-2.228,-7.184,-2.859,-4.756,-4.465,-2.382,-3.487,-3.31,-7.348,-3.164,-9.954,-5.143,-5.328,-5.131,-5.503,-4.973,-4.412,-6.363,-7.058,-6.142,-4.839,-6.072,-5.332,-4.582,-4.179,-4.942,-5.513,-4.739,-5.255,-6.825,-4.72,-5.197,-5.194,-4.966,-8.076,-4.518,-5.097,-5.308,-5.159,-7.512,-7.927,-7.2,-6.173,-4.997,-5.207,-4.793,-5.14,-2.767,-4.687,-6.334,-4.985,-5.107,-5.188,-4.8,-9.882,-5.058,-4.73,-4.667,-5.179,-5.968,-5.174,-4.694,-4.734,-5.311,-9.653,-5.127,-5.195,-5.325,-4.768,-4.492,-4.768,-4.502,-5.082,-4.059,-5.173,-4.48,-4.866,-4.081,-4.318,-4.062,-3.799,-2.893,-3.89,-5.135,-4.152,-4.879,-5.02,-4.989,-6.161,-4.015,-2.367,-5.539,-4.922,-4.847,-4.953,-4.398,-4.335,-5.079,-5.221,-4.444,-5.008,-4.194,-5.063,-4.893,-4.9,-4.689,-4.874,-4.716,-4.981,-4.977,-4.631,-4.358,-4.714,-4.462,-3.221,-4.222,-5.213,-6.863,-6.35,-4.928,-8.695,-8.267,-5.494,-8.438,-6.963,-4.598,-4.595,-4.134,-2.996,-4.359,-4.505,-3.874,-3.511,-3.82,-4.193,-3.336,-3.569,-3.592,-5.458,-3.318,-4.007,-3.499,-3.61,-3.551,-3.504,-4.085,-4.134,-4.456,-4.834,-3.833,-3.953,-5.417,-3.951,-4.214,-3.419,-1.69,-3.686,-3.63,-2.897,-4.072,-5.375,-4.149,-5.691,-5.248,-5.406,-5.626,-6.12,-5.662,-6.388,-5.47,-5.448,-5.661,-2.553,-5.946,-2.081,-4.046,-4.153,-3.547,-3.422,-3.608,-3.91,-3.743,-3.214,-3.099,-3.105,-3.157,-2.933,-3.667,-3.515,-3.416,-3.917,-3.568,-1.579,-3.308,-3.403,-3.898,-3.621,-4.837,-3.666,-5.988,-7.558,-6.045,-4.661,-6.627,-8.273,-5.28,-5.557,-6.186,-2.845,-7.016,-4.55,-4.742,-5.835,-3.645,-5.812,-5.782,-5.928,-6.77,-4.044,-6.972,-5.505,-6.717,-7.038,-3.812,-3.22,-4.83,-4.224,-2.074,-3.914,-2.667,-3.328,-5.577,-3.706,-3.89,-3.041,-6.89,-3.162,-7.598,-5.23,-6.059,-2.058,-4.679,-2.99,-3.316,-7.572,-3.996,-1.518,-2.494,-1.96,-3.312,-3.749,-4.02,-3.361,-2.198,-3.698,-4.839,-7.163,-3.849,-1.543,-2.625,-7.671,-6.143,-2.042,-5.085,-2.329,-4.396,-1.889,-6.835,-2.056,-6.615,-7.34,-6.395,-4.114,-0.9105,-6.891,-4.547,-2.609,-7.522,-3.421,-8.67,-4.286,-5.047,-5.653,-8.702,-6.72,-6.183,-8.197,-4.63,-6.336,-6.986,-8.204,-1.574,-2.698,-1.881,-5.553,-3.752,-3.542,-6.357,-5.762,-4.392,-7.119,-3.408,-7.925,-3.102,-7.508,-5.408,-5.708,-5.106,-9.166,-8.39,-8.786,-9.253,-0.8105,-4.088,-4.098,-3.311,-2.581,-3.967,-2.59,-5.443,-0.7611,-5.082,-4.833,-2.537,-4.869,-4.4,-4.528,-3.859,-4.159,-2.745,-2.984,-4.203,-4.164,-4.408,-4.355,-5.631,-4.358,-1.841,-3.969,-1.546,-4.613,-1.904,-4.851,-1.218,-2.802,-3.626,-4.453,-3.174,-6.231,-6.397,-1.225,-5.492,-9.714,-6.493,-7.812,-6.079,-7.738,-0.1627,-0.1807,0.188,-7.603,-6.61,-7.446,-0.08204,-10.4,-8.335,-9.858,0.1464,-0.1356,-8.224,-3.39,-6.459,-6.343,-7.588,-8.677,-7.867,-0.8956,-6.007,-5.215,-6.512,-5.985,-6.77,-6.071,-6.756,-5.613,-4.878,-4.949,-5.758,-6.761,-1.779,-4.949,-5.465,-5.019,-6.019,-5.723,-4.914,-6.186,-5.354,-4.896,-2.758,-5.762,-5.609,-5.083,-4.27,-4.472,-4.585,-5.099,-4.425,-4.858,-4.68,-3.962,-4.61,-4.417,-4.751,-4.662,-4.136,-3.673,-4.298,-4.203,-4.18,-3.775,-4.133,-5.022,-4.036,-4.127,-3.966,-3.045,-3.596,-4.033,-2.843,-2.93,-4.151,-2.723,-3.879,-3.641,-3.741,-4.122,-4.008,-3.45,-2.633,-1.403,-1.348,-0.5856,-3.194,-3.845,-4.421,-3.718,-1.515,-1.607,-4.025,-1.314,-1.538,-1.774,-1.311,-1.453,-1.378,-1.28,-1.354,-1.263,-1.507,-1.497,-2.852,-4.761,-4.174,-4.259,-3.717,-3.574,-3.772,-1.434,-1.316,-1.439,-1.387,-3.162,-3.27,-3.156,-1.727,-1.383,-1.452,-0.9421,-1.183,-1.059,-1.759,-1.136,-1.188,-0.9523,-1.358,-0.8772,-1.041,-1.003,-0.9659,-0.9821,-7.641,-1.144,-1.173,-1.156,-8.892,-1.378,-1.479,-9.554,-9.307,-9.229,-0.9214,-1.142,-0.8723,-1.498,-0.6844,-0.9788,-0.8746,0.3789,-1.395,-0.8235,-0.8967,-1.025,-0.4826,-1.083,-0.9214,-1.175,-0.8847,-1.047,-0.8652,-1.151,-0.9158,-1.04,-1.03,-1.076,-0.7575,-1.071,-1.884,-0.3142,-3.29,0.382,-12.99,0.00871,-14.64,-13.04,-0.2341,-0.1119,0.4209,0.9355,1.012,-0.03658,0.6751,1.045,0.6246,0.05424,-0.5821,0.6171,0.4778,-5.99,0.7343,-4.726,-0.4205,0.4079,-1.337,-1.608,0.03294,-3.678,1.118,-3.197,-8.562,0.3702,-3.654,0.538,-3.275,-7.897,-3.107,-10.35,-9.365,-8.686,-8.16,-8.322,-8.764,-13.5,-13.0,-6.19,-8.175,-7.049,-6.702,-8.518,-9.167,-7.307,-5.697,-6.242,-7.569,-8.345,-5.971,-1.677,-6.754,-7.567,-8.301,-7.149,-8.835,-5.392,-6.026,-7.089,-7.185,-7.655,-6.226,-5.231,-6.049,-6.44,-5.216,-4.11,-4.74,-4.032,-5.415,-5.802,-4.518,-3.326,-3.694,-4.146,-1.816,-2.631,-3.301,-3.558,-4.334,-2.921,-3.45,-4.02,-2.697,-2.603,-3.812,-0.6622,-1.94,-2.357,-2.045,-1.704,-2.221,-1.682,-3.878,-2.875,-1.696,-2.482,-1.748,-2.531,-2.541,-2.229,-2.327,-2.152,-2.82,-2.388,-2.565,-2.146,-2.667,-3.824,-2.132,-3.218,-2.031,-3.786,-2.004,-3.059,-2.228,-2.106,-2.796,-2.6,-2.154,-3.632,-3.132,-3.574,-3.623,-4.352,-4.211,-4.081,-4.069,-3.466,-4.244,-4.095,-4.024,-4.113,-4.124,-4.01,-3.545,-2.14,-2.773,-3.633,-7.688,-0.9708,-2.224,-1.78,-2.672,-4.405,-3.99,-3.186,-2.269,-3.466,-1.079,-4.125,-2.176,-2.564,-2.804,-2.338,-2.257,-2.382,-2.228,-2.426,-0.5787,-3.225],"g":[0.0,110.0,111.4,99.72,97.97,88.29,88.2,80.62,82.56,76.72,56.79,65.01,69.03,56.0,57.3,56.82,39.87,55.55,41.04,42.39,37.77,36.63,40.61,40.78,37.71,36.28,40.13,38.41,30.93,36.21,31.18,34.65,38.48,32.61,36.68,35.66,37.19,48.6,34.01,46.61,39.74,36.35,36.66,38.47,39.37,40.4,34.74,37.17,34.4,36.91,35.55,33.48,35.0,40.71,32.77,30.16,31.67,32.3,33.96,42.81,32.42,39.88,39.54,33.31,50.13,43.19,34.92,37.42,34.24,31.55,28.65,40.22,35.12,37.73,30.81,37.16,31.77,35.36,35.18,36.29,27.34,36.79,36.34,35.52,33.86,40.35,44.16,32.19,32.88,33.44,31.05,27.42,28.74,27.48,39.03,36.01,32.23,30.04,30.4,30.5,34.55,37.67,37.36,34.12,36.78,33.38,37.04,38.94,28.57,38.65,37.0,36.02,31.87,38.33,33.71,41.71,40.56,29.3,34.52,28.05,32.66,31.76,29.72,34.46,30.28,37.24,32.75,35.69,34.22,33.39,35.09,35.84,36.98,31.27,35.51,27.06,31.38,37.84,30.72,29.62,35.66,36.0,28.87,34.36,29.35,35.02,37.58,30.47,22.66,26.9,35.82,37.31,34.4,31.03,28.11,36.3,31.09,28.49,26.94,38.26,36.18,28.13,30.52,32.08,35.99,29.33,26.77,34.09,31.26,30.48,29.22,36.58,30.86,31.84,27.16,31.03,30.37,31.12,26.28,30.01,35.0,34.02,27.41,28.45,27.92,29.34,32.19,27.16,34.48,31.17,37.3,32.64,30.7,39.86,30.31,27.66,32.9,30.5,27.88,27.34,36.08,30.26,29.12,28.19,30.84,33.23,26.23,28.97,26.69,27.43,30.52,25.53,31.36,27.42,29.23,25.53,29.07,28.8,25.62,28.49,40.36,36.36,30.58,30.21,23.56,20.97,22.69,28.49,27.9,30.28,37.97,36.21,27.45,25.11,26.12,35.73,26.74,26.09,24.72,29.69,33.06,26.48,27.82,29.84,24.9,25.45,33.15,25.56,34.47,24.18,31.79,31.96,30.74,20.58,23.92,32.2,26.73,30.49,31.94,38.25,32.93,32.92,29.32,26.01,25.18,23.09,35.79,25.84,30.75,28.17,29.62,29.04,27.21,24.55,19.54,34.61,31.51,33.82,24.95,28.9,30.65,28.68,30.81,28.51,30.5,23.45,30.41,28.11,25.07,24.84,28.02,26.71,26.75,23.91,22.57,26.84,26.16,32.33,30.58,23.96,28.92,35.29,33.48,24.34,27.59,26.82,25.13,26.83,28.86,24.36,29.81,30.95,26.71,26.54,31.63,37.84,27.77,23.58,26.77,40.18,30.91,28.52,27.01,21.53,24.44,25.14,24.41,33.17,29.86,27.21,25.73,31.35,33.69,23.26,33.72,21.61,28.82,29.08,26.18,21.87,31.17,30.94,31.63,23.42,22.26,22.72,30.35,27.36,34.54,26.03,23.78,26.81,28.08,31.48,22.57,31.23,29.74,30.23,26.01,21.93,21.53,31.6,37.12,29.4,25.52,26.8,30.66,25.3,27.13,26.72,39.35,35.65,31.26,29.97,26.45,32.73,27.84,32.1,24.24,28.63,27.85,25.78,30.88,37.42,31.06,32.14,31.09,31.29,36.61,31.94,38.74,31.61,24.98,30.51,24.14,33.03,27.6,32.07,35.56,33.51,30.29,30.16,29.61,32.3,24.37,30.02,25.89,32.56,33.8,28.39,36.5,35.04,32.92,32.86,31.89,38.86,31.56,29.2,35.66,31.71,35.54,32.68,32.53,27.99,34.91,36.52,35.15,34.61,33.36,37.54,33.43,33.68,37.23,30.23,27.85,27.59,27.05,34.18,29.7,25.04,26.14,31.57,38.01,30.94,30.35,25.52,30.81,33.1,31.66,36.68,31.24,31.27,38.26,27.35,35.62,34.67,39.07,40.82,24.75,28.35,36.47,38.23,34.25,34.07,42.58,36.36,33.89,35.63,27.57,26.94,29.13,41.86,35.36,42.34,40.31,37.55,36.73,37.6,32.82,38.1,38.42,25.33,43.06,38.95,36.36,33.7,35.3,36.87,28.91,31.97,45.85,32.3,29.55,36.53,37.29,33.47,26.89,26.38,40.38,30.85,39.98,38.55,36.83,39.55,46.94,43.31,36.89,47.09,36.45,32.9,35.68,37.81,35.81,33.13,43.28,42.94,43.67,30.88,33.03,37.91,32.72,38.43,49.42,41.35,40.76,32.47,38.8,40.11,43.62,40.73,35.94,38.91,39.43,40.89,37.91,44.09,44.55,45.84,39.23,38.07,31.52,31.86,40.03,37.96,44.11,33.73,36.01,39.96,43.75,38.71,45.61,34.73,38.87,45.17,31.81,39.81,44.84,43.78,46.19,39.22,50.1,35.24,40.69,37.48,48.53,39.04,37.51,46.28,42.26,36.12,53.98,40.75,42.01,43.23,37.48,37.71,41.09,34.4,47.41,39.19,44.59,41.55,44.49,40.82,36.04,42.4,39.34,39.5,45.17,45.79,38.98,37.23,47.59,31.84,42.87,39.41,48.62,41.05,46.3,45.38,42.23,57.4,49.27,37.59,39.81,45.62,40.8,41.02,45.24,43.68,48.42,49.3,40.75,43.4,47.53,47.94,39.37,44.04,54.54,48.89,44.58,37.61,53.28,41.73,46.88,55.16,40.72,42.92,36.04,40.86,46.54,41.58,44.26,50.33,43.22,38.79,55.69,49.87,38.66,53.75,43.08,43.19,53.71,42.87,39.49,50.01,47.17,53.65,43.83,47.6,42.29,48.61,41.29,48.23,46.86,54.78,42.07,39.66,51.65,44.13,54.84,50.21,53.01,61.76,56.35,47.28,47.34,60.12,47.09,48.0,56.49,46.13,43.85,47.69,52.21,46.86,47.46,50.81,40.1,45.22,47.78,43.33,57.9,47.1,56.56,51.7,42.39,40.52,48.06,40.31,53.49,44.46,47.38,49.22,52.7,53.08,52.47,47.99,45.0,39.77,52.25,39.63,46.25,55.44,42.33,45.27,39.04,43.79,57.33,50.12,51.18,50.55,50.39,48.86,43.44,39.9,48.44,53.01,52.2,43.75,45.34,46.32,55.99,46.65,47.86,47.67,46.08,44.06,54.3,47.29,55.44,47.81,40.72,47.2,49.72,53.3,41.74,59.88,50.53,46.71,49.87,45.06,49.54,49.26,50.64,44.55,46.22,37.45,48.42,46.01,51.25,55.13,57.71,48.54,42.42,52.27,49.59,43.16,60.02,64.88,55.97,52.82,43.99,47.15,49.8,45.69,43.5,58.3,44.75,47.76,40.06,46.53,55.74,51.27,50.34,47.32,52.34,39.97,47.14,45.84,44.23,45.14,41.71,30.02,37.66,36.06,43.18,51.11,44.04,51.65,36.81,51.94,41.82,48.23,45.86,41.88,70.59,58.24,39.71,40.53,33.27,42.4,44.25,44.44,56.74,40.83,38.99,44.88,35.3,54.55,38.79,42.2,40.83,49.45,44.31,45.51,37.64,41.61,41.47,45.51,50.03,41.03,44.31,45.48,41.8,42.84,51.09,41.63,40.07,49.24,42.42,46.86,36.51,34.77,40.15,37.24,41.65,39.87,41.04,43.5,50.21,46.34,36.35,56.21,36.74,61.19,45.71,46.98,50.55,40.99,40.53,29.02,44.87,50.28,38.75,37.76,45.59,49.74,41.23,41.45,49.75,34.32,49.63,54.09,44.23,37.6,40.2,53.3,46.13,39.42,39.17,39.53,43.91,46.05,45.74,37.25,47.54,43.71,44.63,41.54,47.45,40.72,41.95,34.94,52.95,43.51,52.66,51.19,53.32,36.51,52.1,38.46,44.45,33.7,64.11,48.4,52.32,45.65,43.21,35.67,41.05,36.37,58.35,48.32,48.33,37.04,40.97,42.46,39.15,40.22,51.9,34.3,31.52,56.32,42.38,45.78,43.86,44.5,35.21,43.21,41.27,44.38,46.81,37.66,31.92,46.0,49.73,51.56,47.6,55.67,53.03,47.3,45.65,40.41,38.12,36.1,44.98,40.59,44.19,51.26,32.94,47.61,44.99,44.64,24.8,33.16,36.16,40.98,36.4,37.28,39.59,41.16,35.7,31.59,41.26,40.04,37.76,42.42,48.11,44.03,44.33,46.32,33.1,44.52,44.12,50.0,55.27,45.16,45.78,48.75,36.11,45.4,54.67,36.41,49.64,40.94,61.3,55.77,42.79,40.79,43.77,46.27,44.81,36.37,54.45,38.25,51.09,52.45,43.07,38.25,48.79,41.44,39.64,46.68,55.69,45.64,49.55,45.08,49.82,47.55]}},"No_Stabilization":{"42":{"z":[0.0,3.576,2.942,3.019,3.215,2.796,2.631,2.622,2.397,2.384,2.714,2.921,2.821,2.502,2.469,2.401,2.365,2.393,2.544,2.402,2.483,2.727,2.623,2.747,2.672,2.788,2.763,2.568,2.908,2.822,2.835,2.958,2.961,2.89,3.1,3.067,3.112,2.909,3.122,3.34,2.954,3.278,3.222,3.318,3.01,3.07,3.023,3.186,3.291,3.152,3.151,3.331,3.328,3.275,3.471,3.63,3.605,3.435,3.814,3.484,3.796,3.726,3.739,3.618,3.459,3.827,3.824,3.547,4.028,3.41,4.083,3.794,4.012,3.662,3.884,3.895,4.213,4.04,3.927,3.881,3.911,4.063,4.314,4.222,4.359,3.871,4.144,4.024,4.163,4.028,4.346,4.198,4.251,3.965,4.14,4.117,4.201,4.042,4.249,4.119,4.523,4.198,4.666,4.561,4.254,4.837,4.807,4.613,4.471,4.794,4.817,4.97,4.781,4.878,4.547,4.828,5.104,4.586,5.054,4.74,4.856,5.022,5.123,5.035,5.097,5.249,5.157,5.021,4.892,4.839,5.623,4.949,5.126,5.526,5.413,5.324,5.528,5.006,5.21,5.187,5.098,5.433,5.532,5.19,5.367,5.656,5.638,5.402,5.013,5.633,5.617,5.34,5.591,5.58,5.426,5.469,5.437,5.456,5.62,6.0,6.059,5.849,6.096,5.863,6.101,6.119,5.788,6.152,6.177,6.217,5.897,6.291,6.058,5.966,5.991,5.846,6.111,6.056,6.203,5.853,6.357,6.25,6.084,6.367,5.697,6.301,5.962,6.167,5.777,6.163,6.203,6.443,6.264,6.294,6.27,6.384,6.179,6.325,6.008,5.8,6.344,6.347,6.576,6.695,6.202,6.38,6.432,6.64,6.433,6.111,6.439,6.33,6.463,6.764,6.414,6.586,6.529,6.517,6.708,6.652,6.02,6.322,6.299,6.18,6.306,6.245,6.335,6.479,6.131,6.508,6.117,6.658,6.296,6.347,6.525,6.427,6.211,6.451,6.851,6.442,6.527,6.577,6.301,6.437,6.074,6.725,6.01,6.345,6.379,6.276,6.813,6.303,6.203,6.511,6.809,6.175,6.226,6.272,6.304,6.054,6.335,6.706,6.014,6.516,6.372,6.375,6.275,6.729,6.339,6.589,5.781,6.121,6.114,6.351,6.37,6.69,6.011,6.503,6.307,6.366,6.336,6.253,6.774,6.321,6.591,6.386,6.494,5.967,6.014,6.294,6.338,6.353,5.988,6.133,6.339,5.981,6.572,6.882,6.49,6.091,6.733,6.32,6.035,5.92,6.052,5.82,6.008,6.211,6.428,6.616,6.046,5.853,5.919,6.015,6.324,5.944,5.817,5.97,5.885,5.931,6.015,5.97,5.923,6.129,5.814,5.97,5.841,5.765,5.985,5.956,6.26,6.196,6.157,6.26,6.336,6.387,6.464,6.378,6.405,6.246,6.202,6.309,6.503,6.244,6.483,6.223,6.053,6.058,6.272,6.1,6.18,6.591,6.223,6.267,6.292,6.211,6.107,6.142,6.174,6.35,6.075,6.109,6.163,6.205,6.152,6.198,6.129,6.257,6.197,6.282,6.169,6.193,6.152,6.144,6.197,6.434,6.166,6.232,6.374,6.122,6.237,6.322,6.446,6.088,6.141,6.197,6.122,6.309,6.155,6.091,6.458,6.417,6.497,6.54,6.615,6.465,6.257,6.425,6.455,6.391,6.131,6.222,6.07,6.235,6.163,6.142,6.146,6.146,6.11,6.18,6.286,6.177,6.389,6.266,6.263,6.206,6.395,6.382,6.275,6.246,6.22,6.335,6.475,6.316,6.261,6.296,6.208,6.353,6.345,6.365,6.044,6.071,6.172,6.194,6.232,6.382,6.267,6.225,6.24,6.246,6.426,6.448,6.556,6.617,6.259,6.355,6.277,6.321,6.313,6.347,6.375,6.367,6.45,6.595,6.333,6.327,6.303,6.362,6.495,6.277,6.255,6.339,6.39,6.491,6.364,6.389,6.359,6.265,6.288,6.362,6.381,6.359,6.345,6.393,6.553,6.495,6.545,6.334,6.237,6.381,6.491,6.488,6.467,6.579,6.561,6.499,6.653,6.562,6.556,6.546,6.508,6.489,6.454,6.592,6.586,6.546,6.522,6.349,6.435,6.572,6.257,6.514,6.584,6.373,6.609,6.388,6.358,6.401,6.512,6.502,6.555,6.539,6.628,6.599,6.541,6.544,6.571,6.507,6.657,6.612,6.988,6.657,6.688,6.781,6.788,6.616,6.635,6.623,6.685,6.584,6.684,6.605,7.039,6.823,6.646,6.59,6.637,6.58,6.796,6.576,6.56,6.602,6.616,6.767,6.823,6.78,6.51,6.685,6.553,6.551,6.817,6.717,6.863,6.805,6.79,6.927,6.735,6.922,6.681,6.667,6.785,6.821,6.952,6.87,6.768,6.927,6.947,6.809,6.833,6.869,6.834,6.884,6.73,6.827,6.911,6.772,6.752,6.729,6.682,6.794,6.658,6.732,6.767,6.746,6.765,6.789,6.847,6.744,6.859,6.829,6.943,7.086,6.834,7.112,6.947,6.853,6.768,6.873,7.031,6.929,6.895,6.856,6.788,6.838,6.761,6.829,7.113,6.769,6.898,6.989,6.995,6.927,7.002,6.933,6.986,6.883,6.851,6.986,7.107,6.951,7.177,7.039,7.086,7.045,7.11,7.475,7.116,6.99,6.866,7.067,6.837,6.987,6.806,6.91,6.857,6.848,6.842,6.896,7.072,7.012,6.738,7.111,6.891,6.931,6.853,7.028,7.156,6.894,7.188,7.086,7.083,7.155,7.09,6.987,7.024,6.945,7.023,7.031,7.012,7.146,6.844,6.769,6.837,6.77,6.735,6.758,6.839,6.978,6.86,6.708,6.692,6.773,6.765,6.829,6.8,6.804,6.909,6.782,6.779,6.818,6.719,6.66,6.718,6.973,6.748,6.787,6.82,6.924,6.824,6.774,6.702,7.137,6.748,6.802,6.691,6.803,7.103,6.853,6.788,6.735,6.804,6.974,6.811,6.867,6.805,6.677,6.799,6.907,6.839,6.868,6.814,6.863,6.917,6.87,6.882,6.826,6.899,6.782,6.818,6.934,6.957,7.233,6.873,6.871,6.912,6.85,7.022,7.097,6.8,6.876,6.753,6.887,6.709,7.01,6.75,6.941,7.047,6.778,6.733,6.858,6.895,6.75,7.062,6.847,6.953,6.691,6.797,6.89,6.858,6.792,7.045,7.166,6.814,6.766,6.745,6.872,6.814,6.819,6.713,7.184,7.113,6.774,6.804,6.682,6.721,6.757,6.761,6.897,6.786,6.854,6.619,6.689,6.828,6.757,6.75,6.636,6.723,6.752,6.77,6.94,6.781,6.752,6.768,6.766,6.678,6.841,6.875,6.898,6.812,6.868,6.929,6.751,6.87,6.934,6.777,6.884,6.885,6.813,6.907,6.862,6.805,6.794,6.747,6.842,6.99,6.765,7.061,7.203,6.888,7.007,7.02,6.8,7.013,6.818,6.782,6.741,6.775,6.843,6.787,6.774,6.79,6.815,6.938,7.061,6.72,6.83,6.83,6.804,6.791,6.842,6.896,6.839,6.889,6.822,6.798,6.837,6.956,6.977,6.841,6.925,6.526,6.574,6.523,6.645,6.699,6.645,6.808,6.736,6.744,6.656,6.798,6.786,6.762,6.757,6.787,6.755,6.645,6.669,6.781,6.682,6.74,6.732,6.73,6.602,6.713,6.64,6.654,6.622,6.604,6.543,6.807,6.709,6.631,6.685,6.674,6.61,6.641,6.708,6.643,6.638,6.718,6.673,6.932,6.767,6.807,6.806,6.668,6.691,6.645,6.711,6.538,6.734,6.651,6.677,6.658,6.789,6.693,6.628,6.679,6.748,6.761,6.76,6.666,6.664,6.841,6.725,6.729,6.748,6.894,6.85,6.692,6.86,6.718,6.736,6.754,6.734,6.746,6.818,6.843,6.806,6.736,6.744,6.756,6.775,6.967,6.767,6.641,6.729,6.607,6.685,6.641,6.637,6.627,6.631,6.814,6.596,6.697,6.621,6.719,6.714,6.693,6.678,6.714,7.083,6.641,6.724,6.785,6.729,6.7,6.735,6.639,6.776,6.903,6.667,6.716,6.794,6.708,6.714,6.802,6.834,7.069,6.845,6.902,6.935,6.759,6.784,6.723,6.799,6.74,6.798,6.682,6.7,6.856,6.921,6.808,6.916,6.929,6.939,6.971,7.067,6.662,6.713,6.775,6.705,6.59,6.652,6.657,6.707,6.732,6.823,6.835,6.704,6.892,7.107,6.761,6.843,7.101,6.741,6.852,6.921],"r":[-6.568,-6.968,-8.393,-5.647,-5.427,-9.607,-4.146,-7.11,-8.292,-5.633,-8.255,-6.891,-9.909,-7.882,-6.7,-7.352,-7.91,-4.214,-7.405,-7.547,-6.782,-6.954,-7.498,-4.561,-6.16,-6.243,-7.713,-5.338,-7.863,-6.139,-8.139,-6.249,-6.689,-3.563,-6.464,-6.178,-6.791,-7.513,-3.199,-4.699,-9.24,-7.838,-6.491,-5.214,-6.796,-6.361,-3.824,-7.432,-5.851,-5.55,-6.297,-3.326,-8.302,-4.974,-6.588,-3.743,-5.048,-5.634,-4.313,-6.253,-4.98,-3.656,-5.471,-3.865,-6.802,-2.169,-3.907,-4.09,-4.897,-4.266,-2.399,-5.002,-2.685,-4.224,-2.659,-1.53,-5.967,-3.422,-2.557,-4.68,-0.9737,-4.392,-1.705,-4.47,-2.428,-5.556,-2.786,0.3363,-1.327,-3.96,-5.673,-0.1691,-1.775,-4.977,-5.54,-3.586,-1.083,-2.985,-3.048,-3.563,-2.015,-3.834,-5.008,-1.683,-2.694,-1.646,-1.216,-3.197,0.282,-0.3657,-2.232,-7.335,-2.392,-5.606,0.8337,0.3224,-1.838,0.04471,-1.639,-2.636,-1.552,-0.1922,-2.605,-4.658,-1.423,-2.127,1.841,-0.5978,-0.05659,-2.39,-0.6605,-0.8308,-7.291,-1.82,-3.385,-0.09294,-1.524,1.064,-4.81,-4.739,0.9244,0.8301,0.4407,-3.351,-0.1513,-3.264,0.02155,-2.253,-2.809,-0.4393,-6.269,-0.1232,0.7,-1.489,-3.805,-1.44,-0.1298,-3.337,0.04184,-1.527,-1.684,-0.5926,-4.697,-0.4799,-3.255,0.273,-0.08796,-2.705,-6.756,-1.962,-1.727,-3.153,-3.723,-2.496,-4.215,0.2021,-2.452,-2.809,-3.037,1.919,-0.0362,-0.09517,-1.141,-0.04098,-0.2697,-2.646,-0.05138,-0.06342,-1.138,-0.08288,0.518,-0.7145,-2.289,-15.83,-0.5399,-1.059,-1.338,-0.6949,-1.158,-0.009128,-0.04644,-0.2491,-3.081,0.6472,-0.652,0.7549,0.2373,0.06233,-2.84,-0.943,-2.314,-3.598,-3.047,-3.316,-5.776,-1.808,-1.252,-1.658,0.7873,-0.4044,-3.089,-0.9943,1.377,-0.8198,-0.106,-0.8926,0.6456,-1.225,-0.9064,-1.258,-0.3999,1.08,-0.0704,-0.1447,0.107,-0.1655,-1.401,0.5967,1.839,-2.883,-6.324,1.761,-2.05,-1.65,0.321,0.3705,-1.18,-2.992,-1.279,0.3927,-7.608,-1.077,-1.426,0.1961,0.4689,-0.9435,0.7394,0.2561,-1.302,-0.08295,0.1191,-1.017,-0.8505,1.184,-2.079,-1.751,-0.4596,-2.325,-7.534,-8.619,-8.367,-1.137,-2.721,-0.5937,-1.272,-1.351,-1.475,-0.1034,-1.256,0.8524,-1.253,-2.744,-0.7478,-0.2079,-1.041,0.6118,-1.753,-0.3016,-4.214,-3.23,-4.079,-0.9081,-1.954,-2.195,0.6345,0.06437,-0.6007,-6.704,-1.241,-4.731,-3.272,-3.687,-0.355,-4.452,-1.867,-7.598,-4.347,-6.052,-4.666,-4.16,-4.369,-3.323,-5.413,-1.658,-2.402,-4.376,-0.5899,-4.866,-3.072,-0.264,-3.896,-3.124,-3.428,-0.5545,-3.001,-2.282,-0.4735,-1.134,-0.06571,-1.409,-0.4238,0.2434,0.1906,-0.6198,-0.9151,-0.4279,0.7268,-0.5553,-1.155,0.1055,1.666,0.2556,-3.316,-4.164,-3.774,-5.228,-2.167,0.7688,-2.415,-0.6297,1.013,-1.197,-5.373,0.1429,-0.8314,-0.6743,1.387,-0.2257,1.24,1.474,0.3771,0.3241,-3.616,-1.168,-0.6405,-2.516,0.0251,0.08008,-3.408,-0.3973,0.4292,1.466,1.501,1.629,1.349,-4.737,-3.318,0.0646,0.9675,-1.738,1.204,-0.0516,1.78,0.6206,-2.178,-0.6108,1.389,0.8642,0.9564,0.1156,-0.08667,0.3833,-2.308,-7.364,0.3164,-4.617,0.08331,1.358,0.7618,1.536,-3.317,0.2379,0.5525,0.9412,0.6271,-0.7685,0.7964,0.6486,0.3673,-3.372,1.914,-1.718,-5.208,-6.466,1.485,2.09,0.5014,-5.155,-7.141,1.088,-3.3,2.034,-0.06216,1.594,0.6303,0.943,0.4344,-2.536,1.374,-1.311,-3.845,1.137,-2.797,-1.205,-1.982,1.156,2.05,-1.267,1.968,-0.8629,2.053,1.504,-4.182,-4.437,-8.658,1.383,-6.018,1.941,-0.7035,1.969,1.76,-3.164,-5.68,-5.172,-6.147,-2.018,2.098,2.049,-1.341,-1.955,-6.689,0.4399,-1.956,-1.711,-6.965,-0.4349,1.425,0.7141,-0.571,1.53,1.664,0.3011,1.756,-0.6302,-0.4273,0.01303,-0.01067,1.022,2.144,1.937,0.2404,-1.848,1.468,1.971,1.481,0.5895,1.204,-3.858,2.125,-7.383,-8.576,-8.238,-8.64,-0.6273,-1.092,-3.016,-5.942,-1.366,1.852,-4.747,-8.98,-7.307,-6.502,-6.608,-8.693,-7.031,-10.61,-5.428,-6.181,-8.272,-6.149,-6.627,-8.978,-5.812,-4.429,-4.903,-7.775,-5.87,-7.394,-5.634,-6.004,-8.248,-6.747,-6.923,-5.285,-7.843,-7.219,-5.691,-6.02,-8.434,-4.257,-6.4,-6.642,-6.048,-3.998,-8.348,-6.659,-6.299,-5.438,-8.955,-8.09,-10.93,-5.925,-7.127,-7.292,-8.849,-8.408,-8.387,-9.017,-5.315,-6.711,-9.323,-5.497,-5.544,-4.946,-5.269,-10.81,-8.197,-14.31,-4.426,-4.846,-2.806,-1.619,-5.282,-2.588,-9.281,-3.653,-5.05,-4.534,-5.426,-3.432,-4.791,-6.851,-10.22,0.9924,-1.74,-8.327,-3.964,-4.269,-6.794,-6.09,-5.611,-5.605,-6.252,0.592,-9.19,-0.3309,-5.096,-7.896,-11.89,-3.756,-5.364,-4.331,-1.396,0.6139,-0.5867,-3.879,-7.689,-5.422,-0.5168,-3.325,-1.164,-3.033,-5.488,-3.719,-5.523,-3.57,-2.409,-4.68,-1.399,-4.101,-5.77,-1.242,-1.023,-2.762,-1.575,-5.489,-2.602,-5.74,-4.76,-1.991,0.7652,-0.5885,-4.936,-2.839,-0.539,-7.027,-4.018,-2.746,2.631,-3.383,-3.769,0.06528,1.047,-1.96,0.4046,-1.533,-1.266,-1.181,-4.101,-6.447,-4.146,-0.9029,-1.75,-4.91,-6.429,-2.749,-4.056,-4.226,-3.309,-1.473,-1.266,-6.05,-5.394,-1.03,-1.465,-2.196,-2.806,-5.306,-4.742,-5.833,-1.033,-1.271,-3.571,-2.151,-1.188,-5.812,-1.04,-5.791,-3.07,-1.216,-1.032,-1.446,-1.997,-1.221,-5.531,-3.69,-1.572,-2.243,-4.262,-3.559,-4.26,-1.361,-4.033,-1.347,-6.646,-2.927,-4.691,-1.237,-1.498,-1.984,-1.371,-2.217,-1.172,-2.242,-3.28,-1.943,-3.382,-1.423,-1.321,-1.43,-1.262,-1.431,-1.467,-3.781,-2.693,-1.384,-1.523,-1.427,-1.396,-1.885,-1.407,-1.434,-1.503,-2.567,-2.401,-3.044,-1.547,-1.37,-1.883,-3.482,-5.37,-2.577,-1.49,-3.022,-4.561,-3.546,-1.112,-5.22,-1.968,-1.265,-1.855,-2.489,-4.079,-1.441,-2.29,-6.043,-4.116,-1.318,-4.066,-1.307,-1.921,-4.419,-1.951,-4.191,-5.505,-2.048,-2.374,-5.947,-3.772,-3.578,-4.106,-3.743,-3.102,-2.57,-2.669,-4.009,-4.928,-3.978,-3.521,-3.612,-3.031,-1.389,-2.27,-1.785,-3.673,-2.286,-1.977,-2.339,-1.811,-1.371,-1.478,-1.443,-1.836,-1.367,-1.954,-1.272,-1.177,-1.272,-1.402,-1.456,-1.313,-1.312,-1.488,-1.473,-1.469,-1.4,-1.583,-1.515,-1.378,-1.504,-1.324,-1.361,-1.272,-1.551,-1.651,1.225,-1.524,-1.252,-2.598,-1.401,-1.476,-1.431,-0.04088,-1.318,0.6325,-0.3009,1.108,-2.62,-2.199,-1.335,-2.325,-2.628,-1.538,-3.255,-1.344,-1.37,-1.308,-1.511,-4.601,-1.491,-1.307,-1.248,-1.481,-1.253,-1.276,-1.389,-1.225,-4.341,-1.484,-0.9567,-3.051,-2.214,-3.673,1.137,-1.357,-0.2613,-2.412,-1.513,-4.449,-1.277,-1.959,-3.168,-2.62,-2.645,-0.9133,-1.71,-3.133,-3.102,-2.782,-2.197,-2.536,-2.591,-3.264,0.3934,-2.363,-2.72,-2.938,-3.739,-3.057,-1.473,-2.185,-1.707,-3.482,-0.2452,-3.918,-2.281,-2.215,-2.121,-1.784,-1.345,-3.249,-1.824,-1.604,-2.6,0.8647,-1.537,-1.291,0.6464,-1.765,0.09204,-2.061,-4.705,1.052,1.03,-0.8634,0.9869,1.068,-1.615,0.933,0.805,0.9182,-3.333,0.2001,-3.116,0.2762,-1.374,-2.04,-1.408,-1.816,-1.4,-2.302,-2.435,-1.346,-2.95,-2.466,-1.433,-2.482,1.181,-1.702,-1.498,-2.379,-2.225,-2.64,-2.9,-2.42,-2.317,-1.653,-3.544,-1.813,-4.135,-3.188,-3.545,-2.732,-0.03652,-1.708,-1.309,-1.408,-1.376,-1.33,-1.711,-1.579,-1.649,-1.579,-1.427,-2.151,-1.75,-1.96,-1.557,-2.694,-2.457,-3.072,-2.861,-1.775,-1.642,-2.655,-2.963,-1.711,-1.831,-1.894,-1.863,-1.795,-2.556,-2.333,-2.282,-2.253,-2.341,-2.36,-1.506,-0.2577,-2.274,-1.65,-2.917,-3.496,-2.41,-2.573,-2.436,-1.685,-2.341,-2.773,-2.914,-1.947,-2.421,-3.314,-2.263,-4.972,-3.952,-2.115,-2.355,-1.774,-2.237,1.012,-1.455,-1.373,-1.321,-1.335,-1.375,-1.701,-1.948,-1.993,-1.088,-1.086,-1.295,-2.045,-1.217,-2.195,-1.329,-1.851,-1.229,-1.364],"g":[0.0,61.51,31.7,29.26,52.09,32.3,36.15,28.33,23.85,23.82,34.96,31.29,46.08,24.9,30.0,31.74,19.52,28.35,19.11,21.5,36.0,22.64,39.37,34.49,18.57,22.9,12.11,21.17,19.83,15.42,30.08,32.08,38.01,32.18,21.85,14.43,14.82,30.82,26.53,42.35,16.26,55.83,20.96,22.9,18.16,31.51,14.15,25.62,19.71,21.78,31.11,29.92,14.34,14.86,15.18,13.36,49.2,28.96,31.24,10.26,15.65,15.92,15.12,16.59,23.17,32.94,18.53,14.21,17.76,19.39,25.99,31.47,22.34,7.122,11.33,8.992,27.51,21.81,20.33,19.82,13.27,10.69,12.86,19.79,11.24,12.25,27.03,20.43,19.75,12.19,24.54,19.91,14.04,17.1,9.781,14.72,10.57,14.24,10.36,9.556,21.26,13.06,17.71,21.45,10.09,14.88,8.759,16.7,13.4,12.87,33.22,21.33,20.86,20.41,17.86,11.71,11.81,25.24,19.93,14.73,13.36,30.2,29.35,11.98,10.06,8.417,14.37,11.22,12.5,8.849,16.1,12.97,17.82,12.25,7.43,9.824,15.04,34.69,46.25,16.28,11.56,30.65,13.68,9.21,18.23,12.4,18.35,10.38,17.35,11.11,12.64,27.22,21.21,13.52,22.97,16.19,21.91,14.15,12.23,11.66,9.773,14.26,35.98,37.36,18.71,10.2,24.06,12.88,19.28,14.14,31.12,22.95,21.55,19.69,52.69,15.41,15.58,19.24,24.24,11.24,29.33,22.97,22.8,14.74,11.45,22.1,25.67,32.88,27.3,15.96,15.6,26.31,25.35,25.2,12.15,14.7,21.16,11.78,13.49,13.77,38.89,29.49,25.7,35.32,27.1,13.93,31.83,9.747,13.7,14.41,29.89,56.42,32.36,30.66,22.2,17.14,13.98,12.8,12.53,29.03,26.79,33.06,34.8,51.11,10.41,10.61,13.15,28.23,24.02,17.71,10.81,16.86,35.71,34.45,13.78,17.16,12.26,15.87,21.33,46.38,15.23,60.76,37.81,31.65,14.94,16.15,25.7,22.22,29.98,35.25,36.36,68.54,16.34,16.25,38.3,44.86,19.38,11.56,14.87,14.06,23.86,52.35,41.78,39.26,52.75,28.42,18.72,14.2,20.7,40.93,31.84,83.81,14.94,34.47,63.69,41.84,20.84,23.8,44.73,29.11,24.0,49.64,45.64,39.24,44.51,13.09,12.26,40.39,45.52,18.85,49.05,53.02,25.16,59.39,42.64,45.6,12.09,15.05,47.02,53.46,40.96,62.54,62.59,33.99,48.94,43.24,26.25,45.78,55.0,61.83,20.97,58.5,49.97,46.9,48.11,38.49,43.98,37.25,29.68,51.73,43.65,78.22,16.54,35.53,39.64,32.04,66.96,13.29,26.01,74.57,10.48,12.46,9.396,7.547,23.36,33.91,18.62,15.46,20.85,27.23,9.716,23.6,58.15,58.26,72.46,34.87,14.07,10.09,17.24,14.06,9.409,59.66,36.23,28.23,27.87,18.4,13.34,19.55,32.7,39.9,13.92,35.0,58.26,23.55,55.86,29.13,19.09,31.46,58.15,27.06,16.09,15.02,11.96,37.88,55.83,53.27,29.48,20.88,47.83,16.7,24.5,60.74,42.56,16.03,25.41,17.21,6.709,24.61,27.25,40.9,25.76,42.45,33.74,39.0,52.55,49.31,12.24,13.28,9.302,24.58,9.757,5.588,7.885,10.81,11.45,24.69,19.39,18.97,31.85,31.72,11.24,23.83,52.55,24.48,6.074,10.72,41.01,57.45,40.04,27.3,8.802,37.17,119.7,43.68,19.41,6.622,10.61,15.36,27.47,38.73,14.55,73.99,59.12,26.81,5.375,15.44,42.63,30.0,26.94,43.03,9.862,16.06,49.5,81.69,39.07,50.44,17.91,16.86,20.56,15.95,22.01,48.31,49.06,59.27,23.99,17.69,7.523,26.29,44.26,25.86,17.81,20.83,59.82,69.15,38.51,35.16,23.12,17.34,8.206,7.927,9.098,11.43,18.14,33.95,48.68,72.38,45.67,10.02,17.3,13.39,8.688,8.947,22.17,31.01,68.41,36.96,47.62,58.34,51.59,55.12,43.53,53.07,71.52,44.93,44.65,59.92,51.95,14.33,24.27,61.61,25.78,102.6,46.81,31.88,74.56,32.47,50.39,37.35,17.02,18.71,10.06,54.5,46.19,35.05,18.6,26.73,18.03,12.05,16.97,55.45,57.08,67.92,72.08,49.71,41.93,39.86,33.01,14.45,7.999,9.343,14.71,15.63,101.9,74.0,57.24,44.01,33.13,37.85,60.23,41.13,12.29,9.496,21.74,22.72,59.87,53.68,50.05,41.77,19.82,34.12,30.13,39.65,18.95,26.16,51.12,77.15,48.99,57.94,49.48,37.58,21.57,36.83,68.6,35.83,37.64,42.35,42.09,35.38,75.46,51.48,13.06,57.78,11.97,20.62,53.9,15.89,25.13,18.07,19.92,20.03,9.592,8.873,14.42,28.34,28.84,26.15,19.98,19.39,43.07,17.2,27.98,25.28,13.18,47.65,33.18,16.57,13.56,9.96,12.67,11.65,27.13,23.26,15.16,18.82,25.39,13.87,19.04,16.27,29.86,35.01,11.63,18.91,14.64,8.445,16.2,16.4,15.76,12.46,19.58,15.51,44.73,11.25,19.86,28.25,49.16,99.17,49.4,14.83,24.75,35.12,9.482,34.64,19.49,23.1,33.58,32.72,35.13,18.66,19.47,41.21,17.84,32.42,23.41,56.4,46.28,28.37,25.2,23.09,50.13,42.37,16.15,27.72,54.3,53.14,47.58,15.9,37.24,30.87,31.13,64.98,13.16,17.58,11.26,12.11,11.26,12.19,16.2,20.51,23.88,30.07,13.1,12.49,17.39,17.01,13.2,12.5,15.95,14.27,15.62,21.27,9.906,9.232,18.18,13.55,24.71,39.52,35.33,19.17,11.9,15.05,37.51,79.59,16.29,10.41,15.14,21.09,28.22,9.854,25.25,30.57,12.31,15.67,25.98,11.75,11.28,19.72,23.77,12.37,12.53,11.94,25.05,32.52,14.33,11.15,11.19,21.66,17.47,16.13,8.997,17.79,23.51,34.53,29.66,10.93,16.49,42.35,20.63,11.86,28.91,21.46,9.273,17.76,18.01,20.75,29.39,35.19,19.09,26.78,28.3,37.02,18.03,15.13,42.05,30.18,15.87,11.9,15.86,13.56,22.21,22.4,11.58,34.04,11.39,16.22,22.6,20.47,32.02,22.42,10.11,12.53,32.05,23.28,14.87,15.77,10.4,10.29,7.929,14.47,14.33,21.2,11.33,16.81,17.91,15.27,8.545,23.47,10.45,6.438,15.22,17.0,23.47,22.31,14.8,10.58,19.44,13.74,27.42,18.47,5.026,10.74,22.2,21.73,41.34,34.75,41.72,21.61,10.99,8.993,11.27,14.91,12.08,12.69,22.67,51.54,73.5,41.28,81.74,65.47,59.28,21.63,12.92,16.19,19.17,16.35,12.33,8.478,18.35,11.04,9.959,9.424,6.989,13.59,38.41,85.4,71.83,38.84,34.53,28.16,45.63,13.25,9.217,11.81,23.95,17.26,28.49,52.57,35.5,32.12,40.37,42.24,8.131,12.74,26.45,32.84,18.77,24.93,23.17,7.5,30.43,40.69,11.71,10.65,11.35,13.87,25.02,7.925,14.71,8.613,18.12,10.49,9.878,14.45,16.22,16.7,13.0,5.253,22.61,21.53,15.46,11.21,8.729,10.35,15.69,7.248,14.25,12.17,18.36,25.51,11.06,6.276,12.74,11.57,16.92,24.9,29.91,42.47,33.04,13.22,5.831,12.76,9.902,29.45,37.11,9.407,30.91,22.96,16.04,8.953,20.35,8.779,6.078,8.799,9.025,9.902,15.31,12.65,15.61,20.67,15.02,20.1,9.794,10.06,10.06,10.07,9.639,9.403,12.67,17.25,30.94,27.66,7.462,11.14,10.06,4.859,11.07,14.97,11.99,22.96,8.659,8.808,8.643,5.605,19.85,7.982,8.803,17.66,12.64,7.471,13.64,10.71,17.0,15.17,12.56,15.01,9.273,12.1,9.004,9.442,20.76,5.469,25.06,23.93,19.43,9.28,10.81,7.65,13.44,9.139,10.08,8.53,31.48,34.66,35.6,31.98,13.02,8.332,10.44,11.66,5.935,22.95,5.361,19.49,40.02,32.15,66.48,35.67,23.39,25.39,58.32,34.92,7.526,16.27,30.1,26.33,14.86,17.77,12.7,30.08,37.83,20.05,7.04,7.072,22.84,22.32,14.35,22.42,24.87,16.69,10.43,11.67]},"100":{"z":[0.0,2.658,2.952,2.941,2.924,2.906,2.892,2.894,2.881,2.865,2.809,2.9,3.024,3.029,3.017,3.035,2.978,2.961,2.99,2.815,2.957,2.812,2.729,2.976,2.705,3.468,2.947,3.437,2.76,3.444,3.425,3.091,3.078,3.413,3.421,3.424,3.047,3.04,3.409,3.406,3.051,3.367,3.37,3.204,3.005,2.904,3.101,3.154,3.361,3.46,3.359,3.343,3.345,3.339,3.199,3.255,3.219,3.237,3.185,3.316,3.563,3.37,3.277,3.304,3.361,3.399,3.394,3.476,3.5,3.723,3.739,3.782,3.736,3.423,3.756,3.675,3.569,3.572,3.601,3.651,3.837,3.696,3.612,3.582,3.672,3.654,3.664,3.823,3.829,3.683,3.813,3.65,3.771,3.78,3.877,3.994,3.816,3.887,3.741,3.622,3.881,4.084,3.653,3.702,3.952,3.891,4.101,3.91,4.112,3.776,3.918,4.082,3.923,4.156,4.29,4.356,4.081,4.186,4.293,4.114,4.29,3.944,4.26,4.181,4.223,4.254,4.174,4.329,4.388,4.089,4.41,4.574,4.285,4.291,4.272,4.716,4.453,4.55,4.329,4.273,4.622,4.326,4.451,4.358,4.466,4.351,4.433,4.805,4.579,4.51,4.607,4.595,4.695,4.649,4.632,4.599,4.502,4.57,4.719,4.718,4.783,5.029,4.898,4.787,5.039,4.912,4.906,4.832,4.904,4.687,5.148,4.932,4.913,5.163,5.166,4.825,5.04,5.192,5.129,5.128,5.373,5.565,4.99,5.377,5.313,5.356,5.137,5.136,5.125,5.082,5.254,5.128,5.28,5.286,5.55,5.693,5.306,5.242,5.121,5.238,5.182,5.44,5.185,5.256,5.09,5.11,5.14,5.082,5.218,5.398,5.363,5.538,5.412,5.302,5.378,5.161,5.527,5.729,5.683,5.712,5.885,5.253,5.482,5.518,5.777,5.203,5.455,5.143,5.531,5.896,5.345,5.78,6.106,5.318,5.477,5.422,5.755,5.65,5.635,6.069,5.801,6.211,5.989,5.679,5.736,5.702,5.663,5.643,5.801,5.742,5.887,6.071,6.049,5.711,5.563,6.008,5.958,5.703,5.881,5.887,5.788,5.842,5.826,5.751,5.717,5.925,5.925,5.611,5.87,5.85,5.928,5.937,6.268,5.855,5.86,5.834,5.882,5.891,6.011,5.914,5.881,5.838,6.109,5.735,5.974,5.941,6.007,6.27,5.953,5.89,6.009,5.848,6.014,5.959,5.892,5.806,6.014,5.753,5.845,6.195,5.803,5.944,5.677,5.944,5.806,5.711,5.789,5.869,6.075,5.899,5.793,6.013,5.832,5.799,5.833,5.753,5.774,5.866,5.682,5.916,5.875,5.721,5.706,5.755,5.637,5.977,5.869,5.865,5.767,5.615,5.751,5.94,6.099,5.56,5.603,5.571,5.605,5.756,5.723,5.588,5.704,5.555,5.652,5.717,5.789,5.847,5.89,5.941,5.831,5.842,5.906,6.044,6.105,6.036,5.952,5.879,6.029,6.127,5.825,5.902,5.765,6.145,6.032,5.926,5.915,5.868,5.841,5.715,5.754,5.846,6.018,6.502,5.982,5.855,5.91,5.919,5.994,5.761,5.845,6.117,6.061,6.063,5.833,6.018,5.96,6.031,6.14,6.155,5.952,5.949,5.894,5.827,5.78,6.03,5.837,6.018,6.053,5.901,5.951,5.912,5.845,6.044,5.941,6.018,5.947,5.897,5.843,5.933,5.893,6.036,6.004,5.969,6.043,5.932,6.004,6.025,6.046,6.187,5.947,6.06,5.954,5.954,6.073,5.918,5.958,5.836,5.937,5.857,5.888,6.059,6.024,5.895,6.084,5.874,6.026,5.843,5.84,6.036,5.936,6.006,5.806,5.906,5.962,5.829,5.962,5.807,5.81,5.808,5.82,5.981,6.046,5.958,6.136,5.958,5.9,5.93,5.766,5.841,5.881,5.874,6.038,5.853,5.95,5.932,5.958,5.916,5.97,5.907,6.073,6.015,6.143,6.329,5.937,5.969,5.954,5.978,6.116,5.975,6.092,6.063,6.069,6.154,6.06,6.085,6.257,6.09,6.198,6.193,6.245,6.075,6.139,6.002,6.188,6.243,6.106,6.065,6.008,6.172,6.016,6.065,6.094,6.346,6.279,6.167,6.109,6.322,6.107,6.173,6.352,6.13,6.169,6.204,6.132,6.19,6.408,6.29,6.209,6.337,6.115,6.248,6.342,6.297,6.156,6.332,6.051,6.128,6.252,6.585,6.191,6.203,6.194,6.297,6.052,6.018,6.035,6.172,6.362,6.27,6.063,6.372,6.151,6.301,6.303,6.344,6.145,6.254,6.24,6.047,6.272,6.174,6.038,6.227,6.303,6.222,6.116,6.285,6.177,6.145,5.937,6.185,6.128,5.925,6.055,6.087,6.431,6.069,6.264,5.983,6.013,6.103,6.369,6.217,6.247,6.128,6.219,6.153,6.261,6.167,5.976,6.261,6.115,6.091,6.034,6.03,6.317,5.89,6.282,6.067,6.28,6.188,5.838,6.006,6.269,6.279,6.019,6.085,5.969,6.156,5.97,5.816,6.117,6.134,5.916,6.039,6.0,5.914,6.118,6.454,6.243,6.191,5.827,6.124,5.966,6.19,5.95,5.914,5.8,6.042,6.1,6.129,6.129,6.367,6.047,6.214,6.012,6.175,6.322,6.055,6.06,6.064,5.918,6.066,5.961,6.044,6.195,6.091,6.274,6.038,6.209,5.939,6.278,6.1,6.49,6.238,6.3,6.198,6.144,6.231,6.306,6.201,6.011,6.072,6.066,6.289,6.301,5.971,6.047,6.242,6.15,6.043,6.393,6.307,6.379,6.347,6.624,6.448,6.275,6.329,6.508,6.263,6.35,6.157,6.312,6.304,6.329,6.296,6.15,6.014,6.34,6.258,6.139,6.127,6.226,6.209,6.123,6.356,6.284,6.162,6.329,6.32,6.543,6.429,6.459,6.384,6.387,6.429,6.364,6.513,6.444,6.31,6.198,6.138,6.235,6.096,6.295,6.425,6.252,5.961,6.125,6.038,6.09,6.217,6.205,6.198,6.385,6.312,6.371,6.113,6.025,6.234,6.311,6.243,6.65,6.352,6.372,6.602,6.381,6.464,6.485,6.4,6.349,6.424,6.199,6.248,6.199,6.389,6.264,6.235,6.194,6.299,6.302,6.204,6.178,6.274,6.124,6.224,6.107,6.158,6.143,6.311,6.242,6.151,6.258,6.175,6.2,6.457,6.221,6.126,6.313,6.079,6.101,6.192,6.051,5.987,6.296,5.977,6.067,6.081,6.032,6.012,6.21,6.206,6.162,6.023,6.138,6.179,6.388,6.076,6.025,6.052,6.23,6.152,6.308,6.299,6.283,6.301,6.536,6.301,6.197,6.214,6.268,6.449,6.351,6.262,6.277,6.439,6.386,6.239,6.239,6.386,6.432,6.491,6.352,6.343,6.434,6.639,6.374,6.422,6.308,6.438,6.397,6.568,6.569,6.56,6.397,6.637,6.284,6.62,6.431,6.458,6.333,6.529,6.303,6.288,6.269,6.435,6.302,6.392,6.391,6.595,6.436,6.394,6.441,6.481,6.44,6.539,6.502,6.526,6.568,6.392,6.47,6.371,6.566,6.561,6.661,6.529,6.449,6.312,6.415,6.51,6.497,6.864,6.54,6.485,6.455,6.539,6.489,6.383,6.35,6.411,6.37,6.326,6.291,6.286,6.436,6.466,6.407,6.527,6.343,6.456,6.548,6.749,6.612,6.566,6.439,6.563,6.576,6.676,6.477,6.533,6.376,6.465,6.535,6.556,6.527,6.562,6.514,6.673,6.521,6.423,6.468,6.366,6.443,6.458,6.621,6.558,6.384,6.495,6.518,6.393,6.432,6.372,6.574,6.427,6.643,6.306,6.456,6.372,6.327,6.337,6.606,6.41,6.349,6.457,6.33,6.433,6.376,6.522,6.342,6.304,6.422,6.352,6.588,6.501,6.644,6.433,6.374,6.453,6.521,6.588,6.419,6.454,6.616,6.455,6.449,6.421,6.314,6.424,6.439,6.498,6.474,6.437,6.474,6.562,6.57,6.516,6.493,6.539,6.486,6.481,6.461,6.513,6.484,6.463,6.449,6.521,6.454,6.577,6.284,6.383,6.372,6.382,6.684,6.437,6.404,6.409,6.421,6.468,6.541,6.469,6.321,6.281,6.35,6.428,6.452,6.404,6.288,6.397,6.406,6.288,6.333,6.36,6.393,6.379,6.414,6.274,6.543,6.457,6.35,6.418,6.435,6.469,6.368,6.45,6.372,6.45,6.67,6.471,6.447,6.41],"r":[-5.498,-7.873,-6.164,-5.78,-4.601,-3.061,-4.43,-5.402,-5.132,-4.658,-7.187,-5.582,-6.482,-6.649,-4.985,-4.033,-5.724,-4.084,-3.524,-7.669,-4.557,-3.095,-4.596,-4.047,-2.962,-7.805,-4.949,-5.154,-6.988,-6.302,-4.022,-3.864,-4.084,-3.674,-2.14,-4.24,-4.271,-7.843,-1.974,-3.84,-2.661,-2.502,-4.694,-3.412,-5.462,-2.496,-3.059,-3.093,-7.099,-1.63,-2.019,-2.866,-2.296,-2.853,-4.033,-0.7093,-1.246,-1.763,-1.478,-5.349,-1.567,-0.4981,-2.895,-3.721,-1.899,-2.786,-0.9176,-0.7025,-1.515,-4.403,-4.42,-1.946,-0.9395,-1.891,-4.497,-0.8189,-4.169,-2.168,-3.811,-0.988,-0.4394,-2.674,-0.7437,-0.6258,-0.602,-4.51,-1.081,-0.5905,-1.007,-1.882,-1.356,-1.038,-1.363,-0.5095,-1.63,-1.134,-0.3075,-1.001,0.01151,-2.271,-2.054,-1.145,-0.1331,-0.09744,-0.01063,-1.484,-1.185,-1.416,-1.132,-3.256,-1.069,-3.327,-6.347,-1.214,-1.04,-4.435,-1.279,-7.586,-0.1185,-0.8162,-2.841,-2.861,0.4623,-1.118,-2.953,-2.793,-3.14,-1.262,-0.8009,-1.031,-0.9314,-0.9562,-0.8443,-1.799,-2.521,-6.453,-5.864,-4.345,-1.356,-3.924,-3.306,-1.052,-0.3765,-1.22,-1.088,-1.054,-1.079,-3.139,-5.932,-2.338,-6.281,-5.874,-0.3408,-1.153,-3.014,-1.386,-6.011,-5.796,-1.224,-4.216,0.5446,-5.315,-1.917,-3.698,-2.98,-0.4353,-1.11,-1.24,-0.7791,-5.988,-6.978,-6.222,-7.479,-3.91,-1.532,-4.187,-1.149,-0.9858,-6.42,-0.8324,-0.9597,-0.04163,-0.5248,-0.6558,-2.214,-1.472,-3.215,-0.5068,-2.009,-5.994,-0.8847,-0.5265,-3.156,-0.7445,-4.906,-1.76,-1.476,-0.4683,-0.694,-2.739,-1.36,-6.236,-5.861,-1.103,-2.313,-1.234,-1.247,-1.421,-1.8,-0.5265,-1.211,-5.569,0.2558,-1.572,-1.142,-6.557,-1.082,-1.075,-0.7005,-0.8488,-3.581,-1.102,-0.7403,-6.888,-4.526,-0.5146,0.8197,-1.284,-0.3926,-1.252,-3.643,-1.286,-1.673,-2.936,-5.742,-0.2618,-2.025,-4.454,-0.9788,-1.2,-3.894,-1.822,-2.395,-4.294,-1.045,-6.73,-6.693,-3.438,-1.233,-5.058e-05,-0.4854,-1.536,-0.5334,-7.778,-1.252,-1.565,-0.5843,-0.8187,-0.6873,-4.348,-6.527,-1.18,-5.901,-7.961,-1.974,-2.423,-5.982,-1.868,-1.021,-0.4065,-6.862,-6.396,-5.015,-2.664,-5.954,-0.5013,-0.404,-2.635,-2.581,-2.306,0.1722,-2.813,0.1567,-0.2953,-3.511,-0.9056,-7.024,-3.333,-0.7392,-0.1185,-0.4668,-3.067,-2.712,-6.606,-4.164,-0.5675,-3.724,0.1383,-9.908,-2.11,-2.664,-6.26,-0.2233,-0.8115,-0.3298,-2.844,-5.45,-0.4045,-2.476,0.1885,-0.8221,0.131,-1.901,-1.874,-2.026,0.5479,-0.09415,-5.362,-0.3758,-4.362,-4.309,-3.223,-2.962,-5.132,-0.7099,-8.301,-2.885,-3.333,-0.9814,-0.1626,-1.998,-0.8785,-4.48,-2.551,-2.509,-1.198,-4.251,-1.853,-3.28,-2.026,-1.925,-0.4215,-0.5572,0.08187,-0.3268,-3.195,-0.9955,-3.022,-3.058,-2.272,-1.124,-2.335,-1.577,0.6711,-5.068,-3.543,-4.496,-6.585,-5.155,-5.756,-3.957,-0.7795,-4.131,-2.393,-6.677,-4.356,-1.182,-0.3504,-0.4774,0.1817,-0.1877,-0.6184,0.2008,-0.6895,-2.305,-0.01021,-0.5203,-0.2492,-0.7371,-1.436,-1.859,-0.3983,-0.1614,-4.476,-6.681,-0.8384,-7.934,-0.1498,-5.172,-0.6315,-0.9686,-0.1361,-0.2083,-4.556,-1.947,-5.2,-0.8834,-5.307,-2.763,-0.03136,-4.791,-2.983,-5.176,-1.096,-4.933,-4.138,-0.6484,-0.7758,-1.641,-0.7835,-0.9418,-2.649,-0.1944,-5.023,-4.409,-3.272,-5.128,-2.004,-7.563,-1.806,-2.252,-8.448,-5.507,-5.67,-7.388,-3.245,-1.609,-9.229,-5.118,-6.754,-1.429,-5.152,-3.01,-2.926,-2.245,-0.306,-1.289,-3.369,-4.75,-4.408,-6.254,0.089,-1.827,-2.716,-0.6406,-2.63,-1.173,-2.508,-1.136,-0.6984,-7.387,-3.917,-4.479,-6.856,-3.677,-10.76,-4.625,-2.211,-0.5388,-3.701,-0.3697,-0.7222,-3.456,-5.698,-3.936,-1.356,-4.783,-1.959,-2.215,-6.21,0.1749,-4.952,-0.3583,-2.182,-1.694,-2.055,-1.541,-0.7899,-2.061,-1.977,-1.914,-0.6953,-0.3254,-2.077,-2.048,-3.428,-0.9233,0.6256,-4.847,-0.8573,-0.7912,-4.236,-0.4345,-4.292,-1.782,-0.62,-5.011,-1.675,-0.5466,-0.7339,-12.95,-7.835,-7.263,-8.737,-8.181,-6.455,-5.326,-9.083,-5.16,-9.249,-8.721,-11.29,-6.997,-7.759,-8.466,-9.357,-9.528,-7.614,-5.574,-7.123,-8.055,-5.812,-7.208,-6.63,-6.529,-8.386,-7.247,-8.383,-8.743,-6.327,-7.41,-6.937,-6.432,-6.483,-5.549,-6.187,-6.04,-6.83,-6.945,-6.225,-7.704,-6.245,-6.437,-7.559,-6.194,-5.988,-7.226,-10.11,-8.638,-8.044,-12.08,-6.971,-4.523,-10.64,-8.516,-6.041,-5.867,-2.858,-9.004,-9.921,-8.89,-4.854,-9.027,-4.667,-7.126,-7.151,-4.97,-7.835,-8.038,-5.037,-2.489,-4.708,-2.222,-4.935,-8.1,-3.044,-3.445,-4.058,-3.105,-2.494,-6.934,-7.882,-8.075,-4.557,-3.638,-10.36,-7.353,-5.334,-4.318,-6.164,-6.343,-1.365,-5.967,-2.29,-5.388,-7.28,-4.645,-8.51,-5.298,-3.852,-6.562,-5.503,-1.183,-3.161,-1.71,-4.472,-7.158,-2.449,-2.357,-11.5,-6.413,-1.707,-6.299,-7.265,-7.697,-1.114,-5.308,-1.403,-2.48,-4.954,-0.9536,-2.101,-7.098,-5.249,-3.907,-7.807,-5.929,-3.376,-5.345,-4.244,-9.275,-4.364,-3.655,-7.675,-2.668,-2.725,-6.73,-0.7349,-2.322,-3.257,-2.385,-2.215,-2.107,-2.256,-2.49,-5.195,-1.058,0.07304,-0.01104,-1.66,-2.76,0.1316,-1.785,-0.6149,0.0838,-0.05029,-3.475,-4.681,-4.854,-2.527,-2.346,-0.8774,-3.113,-5.296,-5.395,-1.02,-0.1473,-2.238,-4.353,-0.02398,0.07971,-0.5137,-1.389,-0.9447,0.184,-3.723,-2.953,-0.6654,-2.358,-0.6458,-1.892,-0.01222,-0.3382,-2.077,-0.1715,-1.72,0.01766,-0.3592,-0.7223,0.146,-4.701,-2.335,-7.538,-6.612,-1.926,0.05535,-1.533,-0.05225,0.0235,-0.01585,0.1018,-2.027,-3.687,-2.243,0.02258,0.02607,-0.06299,-3.836,-3.288,-4.232,-4.804,-3.318,-0.5833,-0.6312,-0.8314,-1.588,-1.161,-1.111,-1.814,-3.456,-4.678,-8.226,-7.477,-2.708,0.02538,-9.829,-4.379,0.04502,-3.716,-3.118,-3.075,-2.991,-3.453,-3.549,-3.848,-1.611,0.141,-3.101,-1.388,-1.777,-1.348,-2.019,-0.03165,0.1682,0.02499,0.2347,0.01924,-0.9207,0.1384,-4.379,0.07452,0.1048,-0.09467,-4.731,-2.667,-1.191,-5.73,0.03369,-0.03427,-1.347,-2.593,0.05674,0.04949,-0.1894,0.1023,0.06625,-1.203,-0.7284,-0.4308,-2.911,0.1013,-3.749,-2.845,-3.355,-2.897,-2.497,-2.491,-2.032,-2.414,-2.14,-2.253,-1.648,-0.9147,-2.755,-2.994,0.03397,-0.4286,-0.1236,-2.126,-0.4949,-0.841,0.05475,0.02596,0.1019,-2.698,-1.342,-0.105,0.1466,-1.07,-1.28,-0.4882,-2.84,-3.039,-2.938,0.09782,-2.847,-2.422,-3.359,-2.85,-2.202,-3.277,-5.325,-5.027,-4.182,-3.513,-2.392,-5.461,-5.287,-5.205,-3.086,-6.166,-6.532,-1.648,-3.582,0.1067,0.06505,-2.517,-3.086,-3.217,-2.63,-2.766,-3.064,-1.367,-1.956,-3.418,-1.901,-2.49,-0.5194,-3.797,-2.638,-2.383,-1.854,-7.891,0.09371,-2.819,-5.25,-4.168,-4.178,0.1354,-2.47,-0.4294,-2.959,-3.766,-3.344,-0.8851,-1.894,-1.377,-1.477,-1.79,-2.248,0.09473,-1.842,-0.1243,-0.5498,0.112,-1.226,-3.537,0.0681,0.1375,-1.013,-3.268,-0.6142,-0.845,0.03343,0.09997,0.01449,0.02578,-3.268,-0.6887,-2.134,-2.915,-3.609,-6.372,-6.348,0.08615,0.1452,-0.8703,-2.692,-5.086,-3.096,-2.21,-0.9936,-0.5914,-1.37,0.1067,-2.179,-1.7,-0.5604,-0.438,0.1773,-2.444,-1.045,-1.842,-3.94,-1.322,-1.789,-2.127,-1.552,-2.499,-1.537,-1.553,-4.876,-2.442,0.1316,-1.29,0.1334,-0.8264,-0.5624,-1.898,-2.773,-1.243,0.06134,-2.907,-2.421,-2.931,-2.378,-1.826,-2.854,-1.847,-0.1463,-1.723,-2.881,-1.655,-3.387,-3.878,-3.821,-4.081,-2.902,-2.523,-2.734,-2.748,-4.306,-2.765,-2.291,0.1453,-1.0,-1.928,-5.784,-2.595,-3.748,-0.6635,-1.197,-2.588,-2.38,-1.361,-2.342,0.1562,-0.8423,-0.3931,-0.67,-0.7329,-0.4959,-0.8612,-2.945,-0.0997,-0.6805,-0.3432,-0.848,-1.973,-2.479,0.1151,-3.223,-2.402,-3.54,-2.136,-0.03885,0.08733,-0.7173,-1.835,-0.02024,0.02767,-0.6481,0.1012,0.06351,-0.9947,-1.611,-6.32,-5.759,-4.789,-2.431,-0.9653,-0.8087,0.0718,-1.329,-3.597,0.133,-3.674,-3.753,-1.969,-9.415],"g":[0.0,79.02,36.38,23.31,24.87,35.94,32.47,32.63,32.66,29.86,61.52,62.0,95.36,27.98,41.93,23.44,34.05,16.99,17.37,20.68,33.64,27.42,45.01,42.03,15.61,14.9,16.53,15.15,22.79,28.43,21.0,24.21,15.5,17.55,18.13,14.51,15.91,31.56,19.33,20.18,31.97,74.05,20.54,21.94,13.73,15.52,27.33,16.21,11.42,51.2,23.46,23.75,10.01,17.59,30.97,23.65,14.93,8.67,16.45,15.91,42.04,9.115,9.633,19.85,44.85,17.79,40.38,35.53,36.62,44.82,17.04,9.689,12.42,8.47,7.988,11.74,12.83,5.846,16.1,9.357,14.44,9.843,9.737,15.66,16.77,9.61,8.59,16.8,8.489,13.4,17.14,8.205,13.78,16.01,22.37,12.3,8.346,9.009,7.825,9.766,13.61,21.01,24.61,13.25,11.05,12.63,6.758,10.36,18.3,12.17,25.89,33.65,11.56,19.68,10.4,11.4,14.25,11.41,12.78,24.68,16.06,18.81,9.988,8.205,27.76,24.07,8.845,11.72,16.74,10.38,23.53,22.42,13.67,16.96,24.69,31.74,11.39,19.25,26.67,11.62,20.79,9.319,11.44,11.21,14.43,13.16,13.47,11.15,15.63,20.29,26.73,21.36,17.11,17.95,13.65,18.75,15.48,13.73,7.953,8.779,31.29,18.98,13.73,15.05,10.04,21.96,26.07,7.981,16.57,16.1,35.73,21.2,21.25,40.47,13.4,10.07,9.874,19.06,13.2,21.36,39.96,32.28,10.83,44.95,23.74,27.21,35.84,26.97,27.77,15.41,51.07,22.43,27.34,29.82,47.01,28.35,11.08,23.16,20.75,16.05,16.59,30.38,34.31,24.56,16.89,32.78,32.95,10.5,13.06,30.0,10.67,27.7,56.77,16.19,35.69,24.98,31.41,18.83,19.41,46.62,29.57,12.1,58.61,49.33,34.43,18.3,22.41,21.0,43.94,32.16,18.5,26.68,16.74,25.82,26.69,53.83,14.52,25.04,25.44,19.24,23.61,40.94,42.72,35.97,26.37,26.78,40.41,16.53,19.19,16.34,8.058,30.5,51.33,36.05,10.49,19.07,19.11,12.35,17.74,28.2,45.33,51.31,26.15,50.97,26.17,21.48,13.6,27.38,57.56,15.14,11.37,42.68,75.18,34.64,38.28,26.0,16.17,20.68,33.7,23.71,12.2,21.38,83.51,13.84,11.24,20.1,12.25,28.42,38.18,17.76,16.85,53.7,59.32,8.506,12.96,16.59,42.67,33.22,31.65,29.99,48.86,39.76,15.51,57.49,18.15,20.09,32.64,42.38,42.42,21.82,16.25,33.66,24.86,16.36,20.78,21.92,30.57,42.72,24.08,27.71,8.163,18.51,14.42,36.85,15.46,13.06,23.18,27.15,24.33,24.17,16.87,70.37,53.49,13.72,10.58,16.09,42.45,33.14,25.13,26.9,19.03,12.68,14.32,19.27,24.02,21.37,25.33,26.48,19.75,30.95,17.53,35.21,22.02,13.94,17.17,15.81,32.68,46.44,27.16,13.87,24.16,90.59,45.0,17.43,38.31,53.9,28.65,27.39,18.57,18.73,29.05,92.03,63.33,40.38,20.1,11.26,37.98,27.95,21.47,43.04,16.88,22.45,9.766,26.41,16.06,22.21,32.25,11.83,15.73,18.02,9.999,13.86,8.23,9.246,11.35,21.51,10.24,20.73,10.92,19.41,23.53,11.32,11.65,24.37,45.34,13.11,12.48,12.66,14.27,11.03,22.33,20.82,30.91,17.6,8.562,20.73,32.62,37.99,30.96,25.44,12.39,13.64,39.36,49.84,24.71,30.76,8.886,12.15,22.7,24.73,40.36,48.91,36.54,50.7,25.26,9.722,12.86,45.2,35.29,20.67,16.38,50.22,24.79,15.47,13.86,30.15,28.69,17.89,40.12,38.87,14.6,52.59,76.26,46.76,41.28,28.66,15.46,9.304,12.66,27.3,8.43,36.06,60.98,43.25,67.02,23.51,12.92,37.99,58.54,27.02,38.43,93.85,23.16,8.786,18.34,14.03,17.97,24.62,12.87,22.73,16.39,12.92,16.86,27.39,36.62,28.06,39.32,33.83,33.01,13.18,9.593,9.719,21.57,33.94,29.58,33.08,45.24,20.11,14.07,24.73,6.152,13.3,31.98,14.63,16.87,40.34,19.93,11.89,8.679,9.945,10.97,10.97,14.02,14.39,15.63,20.21,10.82,16.46,13.75,20.59,10.68,25.25,51.32,48.36,23.81,40.68,16.52,30.1,21.84,14.57,12.0,28.71,11.75,16.72,31.51,38.53,27.37,38.59,35.98,21.86,47.33,43.11,33.19,34.36,11.11,17.27,17.79,11.1,16.62,12.53,15.21,11.02,25.08,18.42,10.72,13.54,16.78,22.86,22.95,14.36,13.61,19.62,35.42,13.75,33.16,34.21,43.15,32.79,22.19,23.92,17.93,16.44,14.3,11.57,27.18,14.29,13.98,28.72,14.14,19.47,11.54,8.066,12.54,34.04,28.89,13.77,41.06,26.69,26.33,17.87,11.45,13.83,16.76,13.6,15.27,8.889,18.28,11.63,18.74,9.959,10.41,16.83,13.76,17.2,19.31,17.58,26.72,48.93,13.26,20.61,19.97,19.15,53.28,17.07,10.86,30.9,21.69,12.07,25.23,28.02,22.62,47.71,27.51,17.06,36.0,35.55,18.14,15.55,18.35,28.34,30.86,75.86,54.31,64.04,29.4,54.65,54.36,29.31,47.39,29.6,15.68,18.21,54.8,29.0,12.06,19.74,20.41,22.06,13.69,12.32,12.58,10.67,20.65,40.64,51.87,50.77,15.5,15.46,12.55,34.49,11.83,15.29,30.4,52.37,59.6,46.36,41.32,41.38,68.54,23.58,13.08,28.71,23.44,26.5,36.71,27.6,26.87,21.93,40.5,27.46,27.88,61.79,50.6,55.95,17.81,11.67,12.82,16.49,61.86,59.59,26.34,40.04,79.35,65.12,33.43,59.7,59.22,54.15,45.99,52.0,32.37,14.51,8.967,17.97,30.74,42.83,23.44,10.01,11.08,12.9,19.32,10.86,23.84,38.71,15.83,33.36,13.28,10.33,7.238,27.34,15.03,58.22,49.67,24.64,43.54,51.58,18.73,13.81,13.92,12.15,12.52,29.85,35.92,25.52,14.63,20.76,24.02,8.296,13.4,36.61,11.1,17.11,14.54,7.522,14.85,21.83,15.26,13.79,14.98,21.25,7.965,7.853,23.76,37.12,29.15,20.45,12.92,17.48,23.32,31.62,13.06,13.85,21.02,18.14,17.3,14.64,9.769,12.01,38.41,23.19,5.997,12.54,20.26,28.93,38.36,10.08,13.14,16.65,25.1,8.171,24.63,28.5,31.09,18.24,13.74,66.1,71.37,47.32,46.96,22.9,10.27,38.31,42.37,35.48,58.24,30.93,54.82,22.23,17.7,23.44,31.97,52.86,70.01,61.89,53.12,98.29,65.44,58.76,48.23,59.71,10.86,14.3,31.45,32.8,45.4,100.1,20.39,66.35,54.9,41.38,5.877,12.67,39.78,30.9,12.89,24.97,32.44,26.57,10.69,16.94,6.077,19.93,35.33,47.87,19.59,37.5,24.27,24.35,59.76,41.1,9.311,50.88,47.13,75.27,78.41,55.52,21.09,29.63,47.0,24.2,27.24,77.58,44.35,26.35,29.84,34.45,32.02,24.96,15.41,14.01,12.41,15.45,6.272,5.522,7.557,12.07,14.69,16.37,22.92,17.65,7.598,38.1,16.97,26.26,20.53,52.39,41.1,42.37,19.23,23.6,12.56,30.33,59.8,9.062,23.27,40.18,42.75,94.49,47.02,19.13,22.2,25.23,19.61,14.35,25.85,50.88,18.71,18.2,11.84,24.02,7.5,37.69,27.55,22.45,14.28,20.46,24.0,19.24,11.2,9.185,9.303,7.352,9.18,9.506,6.287,23.12,23.38,19.45,30.26,31.73,11.3,32.8,59.11,35.08,23.33,47.81,17.88,40.76,45.47,45.07,8.027,6.967,8.874,7.459,5.738,12.05,15.57,9.903,10.7,28.95,14.41,5.592,21.1,31.59,22.39,5.757,23.81,45.12,28.14,20.31,13.03,28.21,44.57,41.72,45.84,27.27,15.24,13.83,11.07,12.39,8.967,12.11,35.49,19.78,17.77,10.42,17.99,29.77,43.75,25.9,5.835,10.9,43.15,37.98,17.83,13.2,16.5,6.678,24.88,4.305,11.81,9.759,18.86,19.18,23.44,21.69,40.23,35.31,39.21,33.09,8.417,7.866,15.96,11.47,9.604,30.12,68.74,71.77,62.65,44.87]},"2026":{"z":[0.0,2.466,2.099,2.256,2.926,2.769,2.347,2.478,2.428,2.2,2.373,2.05,2.551,2.27,2.293,2.183,2.312,2.265,2.408,2.398,2.419,2.319,2.651,2.545,2.454,2.436,2.584,2.525,2.547,2.714,2.691,2.757,2.721,2.745,2.806,2.857,2.953,2.774,2.753,3.001,2.795,2.949,2.975,3.035,2.885,2.771,2.85,2.987,3.016,3.003,3.15,2.885,3.106,3.065,3.041,3.167,2.861,3.154,2.983,2.999,3.071,3.099,3.387,3.17,3.067,3.097,3.183,3.124,3.283,3.226,3.19,3.328,3.492,3.508,3.718,3.525,3.541,3.539,3.743,3.623,3.589,3.748,3.68,3.701,3.596,3.832,3.956,3.747,4.021,3.783,3.852,3.907,3.955,3.976,3.877,3.916,4.12,3.942,4.049,4.186,4.245,4.176,4.155,4.001,4.081,4.468,4.499,4.473,4.471,4.289,4.376,4.208,4.271,4.218,4.386,4.532,4.332,4.353,4.257,4.1,4.235,4.265,4.389,4.262,4.467,4.487,4.511,4.357,4.71,4.737,4.535,4.609,4.647,4.854,4.79,4.879,4.656,4.711,4.637,4.878,4.743,4.546,4.564,4.631,4.776,4.918,4.722,4.766,4.906,4.599,4.966,4.857,4.844,4.965,4.774,4.78,5.059,4.956,4.938,4.924,5.12,5.074,4.962,5.153,5.107,5.075,5.011,5.285,5.11,5.139,5.241,5.383,5.443,5.3,5.337,5.323,5.23,5.236,5.382,5.187,5.184,5.53,5.461,5.456,5.49,5.509,5.117,5.433,5.492,5.404,5.552,5.292,5.376,5.59,5.277,5.523,5.322,5.334,5.523,5.656,5.319,5.398,5.502,5.107,5.2,5.372,5.357,5.06,5.379,5.32,5.279,5.614,5.413,5.391,5.331,5.399,5.658,5.688,5.571,5.299,5.876,5.555,5.536,5.387,5.603,5.487,5.762,5.711,5.588,5.665,5.443,5.747,5.748,5.682,5.707,5.545,5.572,5.636,5.496,5.648,5.767,5.779,5.854,5.867,5.8,5.642,5.566,5.614,5.551,5.486,5.727,5.761,5.874,5.802,5.987,5.952,5.972,5.785,5.679,5.899,5.824,5.726,6.001,5.806,5.89,5.724,5.828,5.845,5.823,5.655,6.22,5.822,5.754,5.749,5.84,5.896,5.584,5.855,5.775,5.795,5.753,5.853,5.88,5.96,5.616,5.776,5.798,5.915,5.715,6.033,5.496,5.812,5.674,5.863,5.872,5.826,5.72,5.509,5.812,5.678,6.099,5.86,5.527,5.874,5.705,5.884,5.64,5.843,5.77,5.767,6.07,5.936,5.832,6.19,5.933,6.216,5.837,5.881,5.751,5.888,5.913,5.692,5.856,5.829,5.879,5.607,5.608,5.486,5.638,5.876,5.869,5.677,5.8,5.725,5.656,6.243,6.102,6.256,5.813,5.848,6.156,5.632,5.61,5.875,5.694,5.841,5.94,5.885,5.665,6.214,5.759,5.496,6.052,5.653,5.606,5.582,5.518,5.562,5.594,5.593,5.639,5.764,5.53,5.767,5.844,5.805,5.777,5.475,5.613,5.595,6.047,5.454,6.068,5.601,5.49,6.052,5.516,5.655,5.731,6.004,5.609,5.523,5.86,6.018,5.609,5.516,5.46,5.508,5.494,5.759,5.641,5.589,5.656,5.916,5.568,5.517,6.045,6.047,5.48,5.523,5.504,5.509,5.606,5.431,5.711,5.995,5.315,5.376,5.454,5.772,5.782,5.583,5.62,5.554,5.541,5.611,5.544,6.072,5.859,5.659,5.545,5.563,5.577,5.92,5.492,5.88,5.404,5.61,5.479,5.582,5.532,5.545,5.754,6.083,5.516,5.402,5.77,5.381,6.064,5.333,5.643,5.503,5.385,5.269,5.727,5.482,5.52,5.489,5.551,5.607,5.476,5.687,5.556,5.372,5.495,5.602,5.446,5.613,5.533,5.405,5.684,5.433,5.472,5.487,5.475,5.399,5.695,5.506,5.468,5.52,5.554,5.552,5.414,5.576,5.582,5.395,5.719,5.678,5.553,5.461,5.473,5.582,5.675,5.626,5.306,5.416,5.515,5.405,5.454,5.449,5.393,5.507,5.633,5.51,5.564,5.381,5.553,5.604,5.357,5.423,5.686,5.502,5.751,5.536,5.547,5.628,5.998,5.617,5.443,5.827,6.044,6.015,5.75,5.615,5.674,5.582,5.51,5.749,5.766,5.757,5.62,5.609,5.947,5.733,5.662,5.78,5.734,5.726,5.691,5.706,5.63,5.758,5.694,5.698,5.759,6.046,5.614,5.61,5.862,5.764,5.494,5.89,5.872,5.504,5.455,5.751,5.625,5.793,5.547,5.499,5.678,5.634,5.833,5.677,5.715,5.578,5.536,5.669,5.687,5.722,5.667,5.772,5.749,5.843,5.735,5.737,5.53,5.544,5.707,5.568,5.643,5.557,5.653,5.786,5.41,5.746,5.553,5.67,5.582,5.487,5.553,5.729,5.483,5.674,5.536,5.642,5.634,5.71,5.678,5.793,5.602,5.763,5.495,5.664,5.568,5.446,5.442,5.637,5.566,5.556,5.614,5.598,5.56,5.45,5.393,5.523,5.519,5.412,5.597,5.495,5.617,5.366,5.509,5.616,5.661,5.346,5.609,5.457,5.49,5.481,5.191,5.63,5.505,5.568,5.4,5.487,5.433,5.468,5.521,5.368,5.358,5.327,5.363,5.469,5.4,5.396,5.451,5.433,5.207,5.494,5.535,5.469,5.425,5.429,5.354,5.531,5.456,5.511,5.528,5.46,5.337,5.363,5.379,5.379,5.36,5.494,5.403,5.337,5.452,5.207,5.486,5.543,5.518,5.392,5.266,5.293,5.408,5.396,5.308,5.267,5.286,5.337,5.332,5.383,5.361,5.347,5.245,5.339,5.306,5.254,5.302,5.323,5.138,5.352,5.304,5.315,5.267,5.372,5.324,5.463,5.463,5.43,5.388,5.267,5.243,5.239,5.383,5.31,5.292,5.25,5.361,5.257,5.412,5.295,5.204,5.334,5.387,5.333,5.441,5.445,5.405,5.351,5.52,5.458,5.473,5.438,5.47,5.457,5.242,5.267,5.389,5.406,5.239,5.425,5.457,5.352,5.418,5.366,5.431,5.412,5.373,5.318,5.334,5.379,5.299,5.319,5.272,5.264,5.245,5.125,5.337,5.218,5.249,5.295,5.274,5.322,5.312,5.204,5.183,5.224,5.236,5.231,5.32,5.208,5.145,5.203,5.228,5.256,5.216,5.196,5.225,5.184,5.28,5.256,5.21,5.178,5.131,5.081,5.02,5.115,4.943,5.097,5.059,5.216,5.141,5.187,5.084,5.121,5.059,5.022,5.108,5.061,5.085,5.108,5.157,4.992,5.03,5.056,5.051,5.113,4.965,4.98,5.147,5.137,5.137,5.023,5.077,5.142,5.043,5.189,4.9,5.213,4.995,5.132,5.045,5.194,5.169,4.987,5.183,5.105,5.094,5.262,5.131,5.176,5.118,5.059,5.292,5.176,5.216,5.265,5.189,5.165,5.159,5.093,5.075,5.122,5.201,4.987,5.074,5.272,5.077,5.092,5.173,5.131,5.104,4.973,5.103,4.985,5.237,5.075,5.034,5.178,5.062,5.07,4.996,5.115,5.021,5.131,4.859,5.085,5.049,4.992,4.931,4.964,5.031,4.997,4.989,4.994,4.879,5.089,4.981,4.843,4.918,4.798,4.863,4.879,4.859,4.803,4.853,4.918,4.817,4.839,4.821,4.931,4.901,4.781,4.892,4.933,4.876,4.899,4.914,4.964,4.921,4.845,4.98,4.837,4.893,4.975,4.848,4.933,4.924,4.77,4.91,4.808,4.878,4.886,4.909,4.874,4.779,4.817,4.85,4.806,4.874,4.884,4.841,4.823,4.943,4.833,4.868,4.846,4.924,4.869,4.957,4.941,4.889,4.789,4.966,4.934,4.822,5.007,4.907,4.938,4.969,4.968,4.89,4.916,4.962,4.998,4.915,5.029,4.903,5.043,5.048,4.957,4.914,4.936,5.093,4.927,4.968,5.079,4.992,4.84,4.985,5.046,5.019,4.9,4.846,4.965,4.935,4.905,4.872,4.967,5.059,4.969,5.037,4.833,5.005,5.165,4.955,4.879,4.851,5.072,5.09,4.883,4.963,5.158,5.133,5.089,5.008,4.917,4.977,4.882,5.153,5.038,4.881,4.994,4.958,4.968,5.114,4.935,4.926,4.967,4.975,5.145,5.142,5.192,4.996,5.086,4.998,5.084,5.143,5.103,5.147,5.151,5.191,5.07,5.174,5.245,5.085,5.069],"r":[-4.151,-6.197,-3.703,-3.525,-5.392,-5.262,-6.573,-4.743,-3.871,-4.988,-5.057,-5.568,-6.243,-3.338,-2.986,-5.011,-4.291,-3.682,-4.444,-5.656,-5.167,-4.855,-5.261,-2.805,-5.675,-4.98,-3.492,-4.857,-3.811,-2.594,-5.142,-4.559,-4.698,-4.631,-3.593,-4.277,-2.357,-3.494,-2.122,-4.088,-1.307,-2.824,-3.348,-1.085,-4.605,-1.253,-4.384,-2.202,-3.522,-1.634,-1.753,-1.8,-2.173,-4.792,-1.359,-1.448,-1.889,-3.808,-3.321,-4.346,-2.693,-4.868,-2.115,-1.741,-1.808,-3.044,-6.105,-1.158,-2.19,-1.013,-1.544,-2.583,-0.5467,-2.198,1.064,-1.643,-2.807,0.01477,-1.026,-2.132,-2.312,-0.7532,-1.261,-3.911,-0.3558,-1.592,-1.947,-2.409,-1.159,-3.075,-1.028,-0.03341,-0.8114,-3.88,-1.374,0.04665,-1.188,-0.1918,-2.184,-0.05392,1.458,-1.896,-1.045,-1.156,-0.8298,-0.05275,-1.152,0.003258,-1.086,-0.2895,-4.782,-1.981,1.062,-0.5632,1.351,-4.458,-3.69,-1.781,0.1148,-0.984,0.5959,-1.41,-0.7098,0.7618,-4.075,-2.101,-2.063,-3.194,0.3395,0.5732,0.4306,-2.186,-4.662,-0.2192,-0.6144,-1.852,0.402,-1.04,-2.484,0.7808,-4.118,-4.408,-3.174,-4.411,-0.9762,-3.665,-2.843,-4.71,-0.3907,-3.283,-2.975,0.4373,-1.395,-1.224,0.8447,0.04837,-2.654,-12.38,-1.141,-1.108,-3.293,0.6759,-0.6145,-7.736,-6.561,-2.3,-1.394,-1.799,-0.3388,-1.784,1.127,-3.658,1.173,-4.44,-2.038,1.228,-3.379,-1.992,1.158,-4.63,0.1549,-2.216,-6.128,-4.635,-2.428,1.858,0.08892,-4.537,-8.043,-3.895,-6.657,-0.377,-2.891,-2.995,-1.002,-3.082,0.2199,-0.8695,1.044,-3.406,-4.553,0.916,-12.93,-0.2309,-4.695,-0.96,-6.698,-2.718,1.844,-1.908,0.5702,-0.9642,-3.21,-3.064,-5.093,-2.782,0.8706,1.064,-1.614,-0.2564,-0.5825,-1.707,-2.248,0.5104,-1.685,1.811,-4.484,-5.705,-1.588,-2.351,0.935,-0.4159,-2.39,1.461,-2.074,-2.934,1.412,-2.33,-4.468,-0.5528,1.719,1.494,-2.093,-4.597,-3.497,-2.332,0.4689,-3.805,-0.1912,1.438,1.159,1.458,1.009,1.327,-5.517,1.52,-5.191,0.7367,1.05,0.8178,1.789,0.1805,1.317,1.145,-0.2805,-5.5,1.522,-3.719,1.229,1.632,1.602,0.05029,1.509,-1.922,-0.3527,0.5576,0.7627,-1.347,-2.167,0.4661,1.462,-2.348,-2.556,1.621,-4.961,0.5137,1.324,0.8752,0.8815,0.6939,0.8085,1.406,1.064,-0.8986,1.604,1.038,1.182,0.3644,1.14,-2.182,0.5352,-2.03,-2.042,-3.726,1.258,-1.836,-1.782,-3.267,1.001,0.8572,1.658,1.469,0.8694,0.9033,0.9106,-1.123,-0.4554,0.3464,1.002,-3.177,-3.02,1.053,0.351,-3.386,-1.272,1.098,0.9409,0.8818,1.519,1.56,1.114,0.3197,1.508,0.08353,-6.255,1.509,1.52,1.606,1.592,0.2947,0.1033,-2.759,-2.108,-2.031,-5.201,1.448,0.2528,0.2763,0.7611,0.291,0.2839,1.037,-0.8796,0.3329,-3.531,0.1653,-0.4421,-0.3503,0.9038,1.543,-0.4768,0.7702,0.4978,1.461,1.552,0.1123,1.297,1.526,-1.012,1.519,1.624,-0.1765,0.94,-1.52,-0.7311,1.523,1.123,1.07,1.527,1.565,1.554,0.4328,1.376,0.1322,-1.915,1.171,0.6716,-0.703,-1.979,-0.1821,0.04159,1.672,1.574,0.6884,1.518,1.425,1.418,1.483,-2.108,-1.555,-1.492,-0.8009,0.3193,0.9532,1.018,1.328,1.068,0.5504,-0.8838,0.3592,-0.4121,1.473,-0.1345,0.5453,1.452,0.07543,-0.4107,-2.073,-2.15,-2.596,0.8344,0.5939,0.9476,1.498,1.54,0.5618,1.394,1.519,1.573,1.367,0.08233,1.469,1.467,1.304,1.489,1.615,1.639,0.2228,1.354,-2.539,-2.739,1.535,1.467,1.445,1.583,1.365,1.601,0.9601,1.663,1.497,-0.4783,-0.321,-0.8801,0.4142,-0.8827,-0.8325,-2.88,-3.856,-1.295,1.578,1.341,1.414,0.7125,1.658,-0.6526,-0.7144,-1.085,1.102,1.49,-0.5639,-1.664,-3.103,-1.632,-1.772,-0.7257,-2.956,-3.524,-5.218,-3.7,-2.164,-1.437,-0.7578,-0.07067,-3.127,-0.3348,-1.774,-3.82,-1.332,-0.5661,-2.267,-0.7779,1.407,0.6371,0.4519,0.854,0.9099,1.533,2.161,-1.23,1.425,-7.27,-7.716,-9.779,-5.846,-9.347,-7.966,-6.785,-5.529,-8.267,-5.337,-4.631,-4.9,-8.015,-8.803,-4.452,-6.094,-7.495,-8.224,-4.529,-7.689,-10.6,-7.078,-4.647,-6.565,-5.466,-5.438,-3.328,-8.425,-4.847,-7.601,-6.317,-7.079,-5.855,-10.6,-6.818,-9.95,-8.508,-4.3,-3.861,-7.703,-5.94,-3.946,-3.427,-4.562,-4.39,-6.007,-3.238,-5.562,-5.498,-4.656,-4.802,-2.43,-3.597,-4.447,-5.576,-2.931,-3.01,-7.215,-2.5,-0.1117,-2.719,-4.099,-1.567,-3.098,-4.291,-5.581,-2.232,-6.409,-8.995,-11.84,-1.133,-4.052,-7.454,-5.279,-5.628,-2.817,-0.7997,-1.481,-7.661,-0.8791,-2.648,-2.957,-0.9842,-4.741,-0.5453,-4.136,-3.826,-3.161,-4.008,-5.7,-3.484,-0.9145,-0.9593,-1.159,-0.5077,-4.597,-2.995,1.102,-2.624,-2.213,-3.111,-5.118,-0.04123,-8.395,-1.277,-7.893,-4.107,-3.787,-3.077,-10.53,-7.726,-9.952,-7.476,-2.856,-4.634,-2.337,-3.212,-1.573,0.4449,-0.8682,-3.014,0.6262,-3.26,-3.188,0.6269,-2.083,-1.466,-0.8141,-0.7276,-1.029,0.4875,-1.533,1.114,0.9607,-1.317,-0.4889,-5.259,-0.2065,-3.037,0.6299,-2.731,-1.747,0.9989,-0.8463,-2.216,-2.926,0.6492,-1.332,-0.6408,-1.3,0.9461,-8.203,-1.692,-0.9654,0.6637,-1.026,-2.191,-2.009,-1.055,-1.33,-0.4958,-3.656,-0.557,1.199,0.914,-0.6625,0.5242,0.449,0.07795,-1.31,1.119,-2.82,-0.5943,-4.293,-7.784,-0.3374,-1.29,-1.114,-2.295,-1.277,0.8703,0.9658,-2.059,-0.6142,-2.789,1.05,-0.1479,-0.8201,0.3609,-0.978,0.9438,0.9786,0.9408,0.5295,-3.736,-0.672,1.034,-1.472,0.433,-0.9339,-0.9155,0.04524,-1.133,-0.666,0.4133,-1.965,-0.5526,0.1596,0.1115,-0.8727,0.3693,0.8969,0.28,0.9454,0.9282,-0.4803,1.253,-2.96,-1.227,-2.494,0.08352,-0.8936,-0.8715,-2.449,-1.131,0.3682,-0.4817,0.5015,0.02885,0.09108,-0.5491,-1.065,0.1619,0.7098,0.5617,-4.682,-0.9711,0.6791,-0.1864,-0.7196,-1.071,0.9166,-1.55,-0.2242,0.274,-0.5405,-0.1722,0.9279,0.8515,0.5975,0.2896,0.246,0.7505,0.1463,-2.258,0.4932,1.065,-3.908,0.905,-0.5784,-2.041,0.2631,0.2341,0.2619,0.7536,-1.2,-2.001,0.5602,-0.8144,0.05263,1.095,0.1083,0.1221,0.9894,0.3843,-0.2768,-1.037,0.9633,0.9939,0.2314,0.03632,0.1769,0.8107,0.8308,0.8344,-1.425,-2.444,-0.1847,0.2767,-1.357,0.5601,1.003,1.135,0.9044,-2.373,0.2769,0.4865,0.87,-0.3518,0.9509,0.8978,0.96,0.9893,1.008,0.8287,0.7341,1.169,0.9255,1.024,0.9049,0.9916,0.5645,-0.6373,0.1253,0.321,1.11,0.4396,1.121,0.03634,0.1518,-0.7364,-0.2506,0.1169,0.5144,-1.317,-0.1238,-1.631,0.8372,0.7199,-1.139,0.9572,0.6407,0.9734,-0.05044,0.8853,0.3896,1.025,0.9671,0.7749,-0.1928,-4.552,-0.1866,1.083,0.8173,0.6813,-0.1998,0.7508,-0.1967,1.107,-2.86,1.015,0.4497,0.4069,0.003397,0.04699,0.7501,0.4571,-2.615,-2.943,0.286,-2.433,0.7606,0.9714,0.7633,0.1733,0.2654,-0.8311,0.4974,0.2903,0.9691,0.6194,0.7137,0.4073,0.2331,0.3259,0.4291,0.8118,0.699,-1.103,0.05356,0.03472,0.6994,0.5452,-0.4062,0.113,-0.5727,0.1955,0.898,0.5626,0.3118,0.2991,0.04352,-0.5269,-0.04723,-0.725,0.1884,0.2782,0.4654,-0.4904,0.2065,0.02202,-1.027,0.0494,0.2035,0.4881,-0.03817,-5.53,-5.954,1.289,0.9281,-4.776,-6.05,-0.6557,-1.147,-0.003797,-0.8206,0.09994,0.01051,-0.4773,0.4366,-0.6233,0.6479,0.07874,-5.109,-2.672,0.7811,-3.483,-3.543,-3.526,-4.518,-3.486,1.34,1.016,0.1264,0.3782,0.4661,1.051,0.7211,0.2066,0.8547,0.2511,0.07314,0.5489,0.5757,0.5661,0.485,-1.835,0.2197,-1.046,0.3963,0.001701,0.01695,0.7156,0.5027,0.6957,-0.05807,0.9312,0.7412,0.6219,0.03283,0.4987,0.675,-2.176,0.8526,-0.1353,0.1877,0.5791,0.4171,0.693,0.7318,0.6662,0.9219,0.7224,0.226,0.2624,0.2274,0.1239,0.5554,0.2481,0.8612,1.017,0.2084,0.8809,0.6062,0.6541,0.5449,0.7979,0.8862,0.2458,1.1,0.2631,0.7584,0.6958,1.036,0.8475,-3.532,0.9505,0.7173,-3.572,0.9389],"g":[0.0,83.27,27.2,32.0,46.31,50.21,32.87,29.22,32.61,35.35,43.34,37.23,24.12,41.21,18.15,19.3,21.21,20.32,20.1,18.03,25.53,31.18,70.06,19.99,21.74,20.25,24.8,17.54,14.25,24.86,37.71,24.15,26.07,15.47,20.93,16.32,27.0,14.95,11.82,17.58,19.19,26.94,21.25,30.46,28.84,23.4,26.17,17.92,12.71,23.69,52.73,15.69,15.74,13.26,14.32,13.88,13.82,22.4,25.66,11.53,13.67,12.18,55.2,15.6,12.69,21.96,22.97,10.76,12.73,15.35,17.42,11.63,19.38,15.38,17.65,27.35,21.45,10.34,15.88,13.96,23.2,8.76,18.99,9.53,9.081,10.62,17.01,22.46,23.7,9.594,13.57,27.79,12.1,7.569,11.96,8.2,14.74,23.36,11.54,12.7,20.04,8.041,11.68,12.67,13.43,14.13,17.17,13.8,9.026,14.13,18.6,10.48,12.8,27.71,19.77,11.42,18.83,12.34,26.46,11.76,14.81,11.18,8.286,11.37,26.75,10.48,10.3,11.08,10.86,9.967,14.86,13.31,10.94,15.99,13.82,15.21,14.13,22.18,14.98,12.97,21.17,22.0,16.67,17.7,17.29,12.06,16.34,13.05,20.79,17.27,25.4,22.71,12.38,16.85,19.3,15.3,20.79,19.01,21.59,21.32,27.5,29.06,26.53,17.74,15.71,18.67,14.33,13.02,12.58,9.503,19.82,10.84,21.85,23.85,11.45,12.5,22.76,11.59,26.56,17.92,21.1,19.45,20.84,15.26,9.899,15.96,9.689,14.41,20.54,18.16,49.29,13.93,18.14,27.57,13.16,24.23,29.53,11.89,12.48,11.99,12.55,52.64,42.67,12.74,13.96,19.92,20.59,12.4,10.16,14.54,19.69,16.0,38.96,39.43,14.68,14.01,21.29,19.89,16.96,37.64,24.71,51.02,41.44,13.13,14.0,17.86,12.93,52.83,44.39,18.89,11.44,13.44,15.14,41.79,23.43,27.03,34.45,13.86,10.73,14.58,18.47,14.24,27.77,46.44,44.33,39.09,31.17,23.11,10.2,14.79,10.03,13.09,11.67,12.65,24.17,31.4,14.93,12.31,19.45,20.79,16.58,24.15,42.39,30.64,17.34,13.82,16.2,27.99,31.14,13.52,21.78,20.65,45.79,80.98,18.72,13.53,14.85,19.17,12.45,19.01,23.54,36.85,49.86,55.72,22.68,13.43,29.04,35.04,24.36,12.87,19.31,6.606,16.12,20.95,35.0,56.02,32.14,10.19,11.56,12.37,10.11,53.14,37.71,29.11,33.8,54.68,34.05,20.59,15.98,23.49,26.75,12.6,15.28,21.22,13.17,21.56,23.59,12.7,8.977,12.76,14.3,14.8,39.38,37.02,38.03,13.41,11.63,8.947,13.4,11.39,11.08,34.29,13.01,12.15,9.36,26.98,16.61,18.54,38.91,12.95,17.55,35.23,43.76,38.58,22.27,12.34,9.49,16.3,19.57,38.06,21.12,34.22,24.41,36.42,20.96,11.25,5.967,19.36,12.01,10.77,20.1,82.18,31.09,18.84,7.259,5.472,5.253,17.41,27.47,10.06,10.4,8.038,18.51,39.02,51.37,30.76,28.14,38.1,29.05,23.42,7.965,11.16,9.528,25.92,12.79,31.2,17.4,19.06,25.67,14.81,15.19,31.22,37.88,32.33,23.49,17.57,7.073,17.09,29.05,14.25,13.3,22.9,48.37,51.57,27.5,14.91,14.95,15.84,16.28,17.39,23.53,24.15,11.46,5.814,7.91,7.425,25.93,70.81,26.34,32.36,7.712,7.221,20.04,51.7,59.98,37.49,27.69,30.92,17.75,45.06,7.056,5.602,8.041,17.53,20.01,10.73,12.39,7.001,10.76,8.026,6.592,8.144,14.49,15.06,11.88,7.49,5.74,5.249,7.946,17.44,4.619,10.22,16.6,36.12,47.76,34.58,48.18,38.62,17.26,15.29,5.474,7.357,7.905,22.13,36.58,25.38,12.6,9.994,18.39,26.83,23.72,59.24,50.46,37.87,59.4,41.76,26.72,11.1,8.422,8.991,5.018,9.315,16.32,28.91,62.12,47.17,52.24,36.05,30.64,18.8,5.099,2.945,6.595,4.56,22.8,55.09,59.57,47.05,30.08,37.12,6.63,8.12,25.33,33.87,15.55,8.3,10.79,14.26,10.83,7.817,10.86,17.81,28.29,14.77,12.04,15.59,8.372,13.52,15.21,13.2,11.1,12.62,9.949,7.506,17.88,24.8,33.12,23.67,12.73,11.5,4.108,7.335,15.18,40.14,68.57,64.52,16.15,11.23,11.34,11.88,16.75,35.69,30.8,19.1,11.34,6.299,14.1,13.37,12.7,14.73,13.88,16.71,11.57,13.58,31.77,25.12,27.17,23.03,15.96,10.58,8.882,7.108,9.617,8.747,11.2,37.51,43.32,26.99,11.98,7.258,8.822,9.716,9.99,22.64,49.83,45.79,22.1,22.3,38.91,23.06,10.03,7.391,12.13,8.958,7.368,9.257,12.88,10.24,14.23,9.938,23.45,70.36,34.67,18.76,17.78,22.3,8.747,9.426,29.03,36.93,19.38,23.99,21.14,28.26,51.48,51.97,14.45,21.24,22.3,15.62,25.71,51.11,15.15,25.6,36.15,23.93,8.404,19.11,7.42,29.33,8.746,8.988,9.377,10.78,10.44,8.479,13.88,8.185,9.139,8.011,14.72,27.93,10.37,7.71,18.54,11.45,9.862,7.847,25.72,17.36,11.71,24.37,10.7,24.02,29.87,15.96,14.47,21.82,12.8,13.78,11.72,17.26,32.07,20.13,17.15,6.765,13.59,11.56,9.067,8.026,12.06,34.02,12.74,10.76,8.523,9.723,21.38,11.7,9.387,8.426,15.44,12.69,28.92,46.88,17.28,16.01,31.48,28.21,13.2,16.5,9.467,8.969,14.21,48.16,16.44,7.662,12.68,25.37,30.06,15.93,14.04,8.738,15.39,9.402,18.2,17.17,20.56,15.35,14.33,13.6,6.784,33.7,56.22,21.85,23.76,36.68,23.95,15.31,10.03,10.28,20.12,19.94,35.42,18.16,12.17,9.215,34.94,33.87,14.3,6.851,10.44,15.16,24.75,23.8,7.209,12.53,15.65,12.47,18.52,27.4,7.453,11.87,8.361,11.06,16.23,10.53,12.13,17.27,14.74,10.09,10.89,7.489,10.44,20.7,7.96,14.92,15.03,7.299,12.29,8.109,9.951,12.4,18.24,22.01,10.15,7.568,14.64,8.863,16.37,12.49,18.76,27.27,11.89,17.01,20.08,47.24,34.52,10.73,9.658,9.173,7.437,16.4,15.83,11.13,12.64,17.63,6.52,7.714,9.695,6.954,15.44,22.34,11.76,5.843,7.348,20.05,12.92,10.88,10.88,5.955,7.27,13.47,36.14,25.26,11.05,16.45,15.9,24.37,22.46,23.95,7.297,18.1,13.1,8.555,6.075,10.96,6.771,9.589,10.55,8.38,8.918,32.93,58.08,39.8,25.66,25.96,41.15,9.15,7.981,10.72,9.138,11.72,11.16,10.83,9.316,8.855,7.825,15.49,13.12,6.23,12.44,13.69,11.15,8.543,6.749,8.063,11.42,15.2,16.42,20.21,10.01,6.773,8.761,7.007,6.923,9.348,11.51,6.114,3.956,7.549,4.968,4.938,14.26,12.3,9.833,14.08,11.23,9.417,7.138,10.11,5.414,5.158,9.313,9.771,5.618,5.563,5.775,5.725,5.508,6.283,9.396,5.411,6.656,5.388,4.054,8.957,13.5,8.039,9.145,5.007,6.139,8.024,7.007,9.828,13.77,5.983,4.77,6.706,5.174,6.421,4.839,4.634,4.092,8.416,10.67,9.81,9.451,7.792,6.784,4.269,4.229,7.47,6.69,11.02,8.235,3.557,9.123,7.313,6.662,14.09,9.372,7.089,14.57,18.38,16.62,15.91,11.44,12.21,15.61,7.528,7.068,4.933,16.24,8.998,9.071,11.48,11.1,8.519,14.35,10.67,11.09,15.96,7.015,15.36,6.218,9.952,4.926,6.769,12.76,6.446,7.846,5.099,7.249,6.251,9.366,10.36,8.329,6.658,8.579,15.8,6.376,4.071,12.28,7.826,4.944,6.044,15.72,7.712,10.38,9.004,8.224,6.841,14.64,12.11,21.04,4.748,7.379,10.75,9.171,12.8,20.76,26.42,13.97,7.063,10.49,7.093,9.513,5.261,9.758,18.87,10.44,13.46,10.53,6.428,12.32,5.121,4.43,9.041,5.151,12.45,8.42,13.85,24.6,24.89,32.97,28.16,18.97,21.82,23.06,17.2]},"7":{"z":[0.0,2.155,2.205,2.296,2.361,2.361,2.388,2.408,2.395,2.405,2.433,2.578,2.42,2.467,2.606,2.408,2.392,2.55,2.865,2.79,2.823,3.246,3.21,3.187,3.107,2.945,3.161,3.225,3.124,3.155,3.12,3.212,3.122,3.167,3.09,3.162,3.108,3.216,3.368,3.227,3.044,3.157,3.166,3.507,3.328,3.637,4.062,3.577,3.489,3.64,3.654,3.627,3.609,3.574,3.401,3.687,3.914,3.765,3.618,3.678,3.867,3.817,3.707,3.99,3.899,3.934,4.014,4.172,3.962,3.955,4.07,4.022,4.099,3.98,4.241,4.383,4.144,4.371,4.236,4.215,4.578,4.458,4.473,4.484,4.529,4.363,4.683,4.649,4.402,4.53,4.74,4.752,4.713,4.871,4.657,4.802,4.918,4.747,4.801,4.739,4.811,5.11,4.984,5.231,5.216,5.001,5.134,4.899,5.254,5.136,5.357,5.521,5.269,5.302,5.404,5.617,5.27,5.521,5.613,5.564,5.875,5.867,5.307,5.622,5.724,5.971,5.73,5.712,5.588,5.669,5.556,5.853,5.767,6.01,5.814,5.511,5.717,5.695,5.674,5.813,5.784,5.875,6.127,6.082,6.269,6.146,6.264,5.951,5.925,5.879,6.136,5.896,6.192,5.988,5.802,6.072,6.411,6.17,6.0,6.03,6.514,6.291,6.383,6.54,6.221,6.111,6.14,5.919,6.368,5.977,6.475,6.526,6.305,6.236,6.42,6.42,6.521,6.79,6.253,6.524,6.339,6.457,6.169,6.433,6.37,6.262,6.315,6.45,6.314,6.196,6.586,6.45,6.679,6.526,6.854,6.448,6.442,6.502,6.282,6.684,6.317,6.891,6.582,6.406,6.202,6.229,6.353,6.362,6.599,6.808,6.65,6.88,6.37,6.55,6.97,6.483,6.681,7.072,6.625,6.398,6.894,6.568,6.635,6.784,6.516,6.412,6.788,6.766,6.342,6.819,6.77,6.749,6.435,6.447,6.582,6.529,6.44,6.443,6.495,6.648,6.956,6.941,6.996,6.828,6.288,6.589,6.603,6.302,6.695,6.372,7.261,6.673,6.724,6.761,6.804,6.635,6.628,6.438,6.485,6.618,6.732,6.604,6.849,6.878,6.281,6.412,6.392,6.734,6.518,6.851,6.991,6.813,6.986,6.744,6.519,6.547,6.587,6.397,6.56,6.808,6.846,6.507,6.687,6.62,6.684,6.712,6.694,6.652,6.653,6.645,6.75,6.971,6.449,6.885,6.587,6.658,6.466,6.443,6.506,6.437,6.524,6.452,6.605,6.712,6.646,6.378,6.492,6.531,6.433,6.149,6.784,6.867,6.676,6.804,7.066,6.506,6.275,6.456,6.54,6.583,7.071,6.554,6.836,6.718,6.656,6.81,6.763,6.537,6.594,6.583,6.574,6.389,6.673,6.776,6.643,6.842,6.745,6.867,6.651,6.702,6.635,6.634,6.51,6.569,6.542,6.814,6.608,6.596,6.785,6.596,6.881,6.715,6.659,6.68,6.735,6.701,6.637,6.79,6.681,6.581,6.615,6.57,6.724,6.49,6.816,6.953,6.546,6.542,6.47,6.63,6.613,6.63,6.591,6.724,6.539,6.41,6.793,6.983,6.634,6.851,6.663,6.638,6.724,6.8,6.668,6.664,6.874,6.666,6.929,6.607,6.822,6.99,6.84,6.678,6.863,6.885,6.702,6.906,6.942,6.655,6.695,6.789,6.71,6.733,6.671,6.908,6.782,7.078,6.841,6.641,6.822,6.861,7.134,6.897,6.928,6.923,6.952,6.964,7.071,7.348,6.937,6.963,7.123,6.884,6.771,7.048,6.914,6.884,6.939,6.99,7.211,7.119,7.327,7.356,7.18,7.358,7.287,6.987,7.043,7.273,7.172,7.098,7.328,7.474,7.195,7.315,7.072,7.366,7.37,7.1,7.211,7.124,7.2,7.063,7.264,7.243,6.835,7.207,7.197,7.198,7.149,6.942,7.029,7.127,7.114,7.234,7.145,7.399,7.222,7.214,6.778,7.098,7.188,6.775,7.027,6.972,6.975,6.794,6.998,7.074,7.047,7.222,7.345,7.028,7.214,7.258,7.338,7.375,7.222,7.218,7.008,7.183,6.915,7.203,7.177,7.023,7.01,7.03,6.79,7.111,7.04,6.922,7.12,7.18,7.18,7.107,7.124,6.97,7.072,7.398,7.236,7.347,7.4,7.201,7.061,7.08,7.128,6.952,7.086,7.187,7.081,7.341,7.164,7.425,7.289,7.212,7.157,7.222,7.015,7.112,7.167,7.571,7.04,7.016,7.126,7.276,7.042,6.984,7.371,7.037,7.359,7.377,7.198,7.266,7.34,7.446,7.363,7.461,7.325,7.279,7.204,7.194,7.231,7.242,7.238,7.201,7.148,7.228,7.042,7.042,7.279,7.289,7.076,7.195,7.249,7.295,7.089,7.269,7.31,7.453,7.163,7.139,7.109,6.936,6.834,7.016,7.063,7.174,7.098,7.047,6.975,7.146,7.138,7.169,7.049,6.893,6.979,7.205,7.119,7.027,6.999,7.181,7.287,7.261,7.119,6.995,7.145,6.925,7.058,7.213,7.13,6.95,7.018,7.173,6.74,7.229,7.019,6.776,7.067,7.163,7.222,7.139,6.982,7.031,7.307,7.3,7.188,7.068,6.918,7.121,7.294,7.318,7.13,7.371,7.235,7.294,7.379,7.21,7.163,6.897,7.003,6.913,7.218,7.143,7.195,7.067,7.025,7.247,7.359,7.36,7.332,7.504,7.6,7.397,7.42,7.2,7.311,7.247,7.366,7.27,7.341,7.229,7.472,7.4,7.102,7.268,7.197,7.397,7.349,7.306,7.273,7.264,7.397,7.345,7.324,7.204,7.37,6.993,7.106,7.185,7.163,7.378,7.319,7.425,7.327,7.261,7.095,7.347,7.053,7.231,7.477,7.645,7.344,7.505,7.641,7.376,7.728,7.479,7.484,7.513,7.164,7.342,7.391,7.28,7.367,7.821,7.384,7.58,7.494,7.312,7.563,7.213,7.248,7.452,7.135,7.531,7.036,7.23,7.175,6.993,7.382,6.985,6.808,7.026,6.974,7.267,7.301,7.442,7.619,7.561,7.229,7.272,7.231,7.268,7.33,7.142,7.255,7.556,7.12,7.062,6.989,7.386,7.444,7.151,6.928,7.182,7.274,6.958,7.16,7.197,7.127,7.352,7.13,7.127,7.176,7.234,7.057,7.12,7.151,7.42,7.343,7.369,7.355,7.29,7.196,7.202,7.396,7.17,6.973,7.236,6.702,6.716,6.602,6.556,6.596,6.528,6.647,6.547,6.705,6.684,6.65,6.692,6.665,6.677,6.62,6.582,6.771,6.795,6.624,6.586,6.658,6.597,6.852,6.76,6.696,6.724,6.689,6.662,6.733,6.839,6.731,6.504,6.783,6.725,6.736,6.646,6.794,6.601,6.702,6.725,6.721,6.732,6.84,6.64,6.811,6.775,6.772,6.795,6.745,6.734,6.743,6.773,6.775,6.714,6.797,6.857,6.865,6.749,6.718,6.756,6.873,6.843,6.774,6.889,6.814,6.849,6.727,6.828,7.022,6.942,6.453,6.526,6.645,6.543,6.419,6.43,6.427,6.37,6.43,6.413,6.488,6.485,6.461,6.454,6.483,6.528,6.48,6.643,6.62,6.658,6.475,6.448,6.566,6.565,6.523,6.487,6.558,6.38,6.442,6.454,6.514,6.481,6.478,6.48,6.572,6.484,6.517,6.581,6.57,6.501,6.459,6.511,6.472,6.497,6.435,6.513,6.489,6.77,6.632,6.723,6.643,6.591,6.574,6.672,6.661,6.543,6.665,6.775,6.774,6.583,6.839,6.546,6.472,6.398,6.484,6.463,6.388,6.374,6.439,6.492,6.541,6.406,6.473,6.37,6.407,6.437,6.46,6.41,6.414,6.397,6.377,6.403,6.427,6.44,6.444,6.432,6.437,6.375,6.435,6.478,6.47,6.45,6.404,6.536,6.425,6.384,6.333,6.44,6.409,6.533,6.542,6.594,6.518,6.5,6.516,6.528,6.527,6.543,6.553,6.535,6.54,6.641,6.635,6.701,6.734,6.554,6.472,6.483,6.625,6.588,6.57,6.597,6.53,6.563,6.633,6.579,6.685,6.506,6.582,6.599,6.503,6.568,6.539,6.527,6.619,6.532,6.694,6.594,6.57,6.514,6.643,6.605,6.589,6.544,6.538,6.575,6.51,6.601,6.657,6.618,6.665,6.684,6.675,6.675,6.739,6.7,6.656,6.629,6.645,6.661,6.863,6.962,7.322,7.269,7.166,7.12,6.956,6.851,6.806,6.872],"r":[-6.151,-5.135,-5.476,-5.426,-6.665,-6.309,-5.158,-8.071,-3.244,-7.405,-5.649,-6.976,-4.932,-5.823,-2.378,-6.204,-6.538,-3.779,-3.643,-4.812,-9.116,-7.73,-4.527,-2.65,-8.081,-6.23,-2.748,-3.665,-5.695,-3.981,-2.351,-5.652,-3.412,-5.566,-4.476,-5.849,-3.018,-6.697,-3.119,-6.692,-0.9868,-4.87,-2.074,-1.644,-6.313,-1.347,-2.051,-1.378,-3.932,-9.148,-3.964,-1.027,-4.144,-4.362,-2.19,-6.573,-2.638,-1.375,-5.628,-3.871,-3.221,-5.356,-1.934,-5.407,-4.228,-4.025,-3.087,-6.101,-2.213,-4.742,-3.884,-3.501,-2.314,-4.75,-8.535,-7.373,-6.167,-2.564,-5.179,-2.938,-3.617,-5.295,-3.846,-0.5917,-6.353,-4.689,-3.725,-4.016,-2.886,-2.865,-5.472,-4.104,-4.14,-4.289,-2.533,-3.849,-8.13,0.07795,-7.791,-4.72,-5.082,-3.766,-2.186,-5.583,-1.794,-4.703,-6.172,-7.227,-4.969,-2.168,-2.725,-1.844,-4.362,-4.866,-2.06,-3.098,-2.826,-4.107,-0.4491,-1.93,-4.097,-2.768,-2.255,-3.254,-3.243,-5.984,-2.367,-2.791,-0.8086,0.1379,-6.301,-1.317,-3.589,1.584,-6.362,-1.586,0.966,-0.9804,-2.949,-1.986,-3.551,-2.919,-3.668,-1.923,-4.29,-2.017,-0.8905,-0.6587,-3.067,-3.434,0.2996,-0.3106,-2.488,-3.114,-4.927,-5.813,-4.429,-1.602,-3.447,0.8116,-3.887,-4.315,-7.118,-8.875,-3.739,-5.751,-3.116,-4.219,-2.181,-5.563,-3.084,-0.7867,-2.616,-6.154,-2.673,-5.552,-8.092,-3.829,-3.598,-3.837,-7.32,0.4451,-1.345,0.831,-11.28,-2.854,-3.132,-1.265,-0.931,-6.981,-5.179,-3.074,-3.43,-3.983,-4.194,-0.0615,-2.591,-3.769,-0.5193,-7.168,-2.014,-0.4124,-1.563,-2.223,-1.668,-1.958,-1.644,-3.356,-2.402,-1.411,-1.052,-5.017,-8.246,-3.105,-4.269,-2.664,-4.523,-8.303,-9.9,-1.765,0.3666,-3.241,-7.828,-4.345,-1.791,-4.26,-3.198,-4.218,-3.683,-1.224,-1.069,-2.581,-9.247,-0.8794,-5.072,-4.841,-1.159,-2.9,0.1029,-8.129,-0.7532,0.7114,-3.246,-1.721,-2.575,1.472,-4.277,0.2362,-1.228,-0.1475,-11.07,-6.148,-4.793,-3.773,-3.112,-2.266,-0.105,-2.499,-3.758,-2.738,-4.105,-0.4418,-3.868,-1.111,-4.946,-1.793,-1.052,-3.722,-0.6921,-0.4495,-0.1038,-3.399,-4.329,-0.8646,-2.752,-0.276,-0.604,0.2226,-6.556,-13.27,-5.425,-4.925,-4.462,-3.078,-4.779,-13.36,-12.52,-1.086,1.225,-4.385,-4.592,-4.649,-0.5973,0.2477,-0.9885,-1.925,0.05828,-1.752,-9.526,-2.925,-4.111,0.793,-1.396,0.634,-1.902,-1.157,1.449,1.281,-1.655,-12.22,0.4587,-2.338,-3.779,-4.574,-3.752,-8.808,0.4249,-5.66,-6.661,-0.8222,-3.004,-9.156,0.3139,-0.9718,-0.06554,1.477,-1.397,-2.83,-4.571,-3.025,-4.932,-0.4815,-2.652,-1.88,-1.054,-1.599,1.308,-13.29,-3.976,-0.5451,-5.93,-6.343,-6.4,-1.335,-1.127,-1.042,-1.028,-0.4404,0.4794,0.4316,-0.3725,0.7837,0.6492,-1.513,-2.531,-2.211,-1.547,-3.647,-3.738,-9.206,-4.646,-2.538,-0.4277,-4.932,-4.866,-5.329,-1.037,-3.199,-1.812,-0.8931,-0.001657,-1.902,-3.349,-5.69,-2.561,-4.354,-3.112,-0.7052,-6.501,-0.4749,-3.622,-9.515,-6.286,1.708,-0.9442,-2.293,-2.239,-14.53,-1.058,-0.2879,-16.95,-4.268,-8.468,-8.934,-1.474,-0.6007,-2.754,-0.3843,-0.8188,0.687,-2.734,0.9052,-4.282,0.4452,-2.698,-6.99,-0.9265,1.64,-4.187,0.4379,0.3177,-0.3248,-0.349,-2.097,-0.2326,-0.6873,-0.4965,-2.801,-0.7732,-0.5959,0.4487,-0.2214,-3.063,0.5571,-0.8469,-0.2336,-1.449,-1.308,-8.792,-0.3302,-1.846,0.7583,-1.471,-1.583,-1.454,-0.1951,-0.1058,-0.04249,-2.353,0.8357,-0.19,-4.425,-4.075,0.08197,-2.231,-1.422,-0.7274,0.6181,-2.895,-0.3744,0.0279,-1.653,-6.939,-6.851,-2.594,-5.125,-1.188,-1.441,-5.104,-3.779,-2.29,-1.454,-3.369,-0.9236,-1.647,-3.619,-4.546,-2.717,-4.611,0.8146,-0.6914,-1.379,-7.167,-2.854,-1.323,-0.956,-6.949,-5.021,-0.6852,-3.502,-0.7022,1.132,-4.465,-1.657,-0.06708,0.8814,-1.471,-3.242,-1.479,-4.592,1.48,-3.353,-0.0255,-0.9346,-1.222,1.036,-1.9,-4.154,-2.485,-0.7883,-8.626,-6.669,-7.42,-2.451,-8.854,-5.743,-8.318,-3.847,-6.068,-7.099,-6.392,-5.594,-2.557,-6.159,-4.771,-5.025,-4.319,-2.419,-7.446,-8.496,-6.016,-6.95,-9.701,-4.591,-6.376,-8.787,-2.007,-2.28,-5.678,-6.367,-6.92,-4.279,-5.386,-6.205,-4.346,-6.619,-4.382,-3.956,-1.823,-5.119,-4.977,-1.595,-5.248,-4.005,-8.646,-5.836,-4.991,-3.301,-3.98,-6.558,-7.136,-2.821,-2.986,-3.248,-5.246,-4.848,-3.953,-7.718,-2.522,-3.46,-3.537,-2.39,-0.9704,-3.912,-4.877,-2.584,-3.621,-4.612,-2.624,-3.736,-0.697,-2.203,-3.049,-3.15,-2.795,-4.54,-4.693,-3.043,-3.097,-6.154,-4.165,0.2389,-1.93,-3.188,-4.781,-0.928,-0.6829,-2.028,-0.8841,-0.3643,-1.667,-3.074,-2.313,-0.7318,-1.873,-3.917,-0.9179,-2.712,-2.277,-11.94,-2.863,-0.4858,0.6542,1.03,-0.6621,-1.094,-0.5732,-1.085,-1.107,-2.109,-4.405,-0.07162,-0.131,-0.3795,-0.7739,-2.466,-0.754,-2.025,-1.074,-5.955,1.529,-6.368,-0.3361,2.798,-0.1621,-1.261,0.1845,-2.985,-5.246,-4.27,-1.602,-1.19,0.3569,-0.5423,-0.2831,-1.649,-7.988,-1.139,-2.013,-0.6017,-1.194,-1.891,-3.19,-2.625,-0.42,1.884,0.9355,-1.145,-2.219,0.4605,-0.03675,-0.0542,0.02533,-0.02465,-1.444,-0.7179,-1.001,0.1018,-2.832,1.557,-1.873,-1.018,-2.731,-1.858,1.912,1.171,0.6605,0.7026,-3.444,1.871,1.189,-3.285,-0.2481,0.6569,0.05573,-1.811,-0.3935,0.6301,0.1834,0.6149,0.003807,1.072,0.6773,-1.16,0.723,-0.2139,-2.723,0.205,-0.9679,-2.676,0.6581,0.5995,-1.429,0.02221,-2.659,-1.268,0.295,-0.3785,-3.441,-1.761,0.0936,1.275,0.04287,-3.491,-3.064,-3.07,0.7179,1.292,-0.6648,-3.893,-3.972,-0.9439,0.1578,0.9869,-0.1108,-0.413,0.4487,-0.54,-0.09824,0.1198,-0.01676,1.084,-3.999,0.1006,-0.7173,1.611,0.8259,0.03438,0.0447,0.7026,0.02186,0.5474,0.181,1.809,1.254,-1.64,-0.3286,1.574,0.1049,-3.017,0.3795,-2.041,-5.982,-0.4881,0.1107,-0.06781,-0.6549,-1.499,1.177,0.9925,-0.5826,-2.622,-1.712,-4.027,0.6947,0.6882,-0.3757,0.07292,-0.3616,0.6835,-4.849,0.1537,0.2049,0.7072,-1.907,-1.412,1.433,0.08768,0.3742,-0.4384,0.2907,1.111,-1.134,1.681,0.7116,-0.8678,-0.6504,0.7739,-0.784,0.1261,-0.5571,0.08735,0.2074,0.1318,-0.244,-0.8576,0.1254,-0.05567,-1.049,0.9797,-0.6502,-1.322,-0.6726,0.4396,-0.06005,0.2548,0.1355,0.1359,0.09342,0.1088,0.6191,0.4071,-0.2947,-0.2884,-0.4651,-1.561,-1.652,-1.073,0.2247,-0.3127,-0.2783,0.9108,-1.224,0.08619,-2.452,-1.779,-1.949,-1.282,-0.7007,0.05288,0.7818,-0.4472,0.1742,0.813,0.06674,0.1885,-0.09931,-1.878,-4.529,-1.942,-1.104,-0.4915,-1.175,-0.7504,-0.525,-0.6097,-0.9657,-0.5732,-0.4703,-0.4539,-0.4786,-0.3491,-1.13,0.3365,0.04445,0.2033,0.09136,-0.143,-0.008097,0.1303,0.1433,0.8776,0.05587,0.2343,-0.2752,-1.567,-1.701,-0.2162,0.3912,0.1774,-0.5204,-1.583,0.1792,0.07296,0.166,-0.3415,0.3238,1.077,0.07019,-0.6136,-2.087,0.08656,0.06641,0.4344,-0.4421,-1.281,-1.327,-1.941,-2.104,-2.002,-0.7527,-0.08444,0.1591,0.0843,1.209,0.2403,-1.676,0.1803,-2.159,0.04237,0.0486,-6.027,-4.206,-4.148,-1.931,-2.321,-2.291,-3.211,-2.483,-3.558,-3.055,0.9874,-3.691,-1.222,1.402,0.1744,0.08147,0.8457,0.712,-0.1395,0.472,0.1063,-0.4907,0.05029,1.105,1.454,1.292,-0.5046,-0.4337,0.7145,1.52,1.142,-0.03775,-0.365,0.1961,1.041,0.2891,0.9581,0.09122,0.09945,0.1413,1.467,-0.483,-0.1726,1.859,-0.159,1.168,1.151,0.8579,-2.106,1.632,1.293,0.02065,0.03319,-0.05112,-0.1894,0.8927,1.124,1.049,0.0288,1.063,0.4104,1.619,1.559,0.864,-0.9847,-1.396,-0.2286,-0.1325,0.2542,0.4481,0.1234,0.04741,1.098,-0.42,-0.6605,-1.107,-1.722,-0.8845,0.6995,0.6851,0.2653,1.017,1.141,-0.4933,-0.2849,-0.5815,0.9762,-1.432,0.499,0.2896,0.1351,0.03468,-0.01179,0.06128,0.08373,0.07569,0.1819,-0.2254,-0.202,-0.04388,-2.141,0.1495,-0.5683,1.134,0.6546,-0.6316,-0.0588,-0.1096,-0.3852],"g":[0.0,40.9,33.03,22.25,33.47,28.67,24.34,24.78,21.97,27.22,39.44,65.1,44.3,38.67,31.48,17.18,34.32,21.58,23.43,27.11,61.58,52.33,15.96,37.28,26.58,16.5,19.85,21.19,19.81,16.96,17.37,34.93,29.88,17.47,17.14,18.47,33.32,41.98,25.23,20.24,16.53,20.1,13.33,52.77,27.01,51.09,68.01,12.21,28.85,26.91,22.47,22.49,17.54,17.18,17.69,29.51,40.25,38.59,11.3,9.659,33.16,23.41,18.18,36.62,12.54,24.87,26.29,35.88,17.88,18.31,24.27,13.99,18.24,16.77,17.2,24.5,13.71,37.8,14.7,15.27,19.35,10.76,25.2,16.99,14.14,14.41,19.11,12.82,18.56,20.61,24.44,34.66,10.82,9.6,11.2,10.39,13.73,19.27,25.66,14.13,32.8,30.0,17.49,49.56,26.23,21.43,26.94,16.15,27.28,17.37,30.7,13.49,12.0,12.99,14.17,14.74,16.33,28.2,11.73,15.79,32.24,17.93,31.15,11.07,19.14,28.51,20.12,21.75,16.03,18.11,15.98,12.39,12.03,16.83,21.64,10.79,12.82,26.16,49.27,37.4,15.98,18.18,12.65,16.45,33.7,15.96,20.34,25.12,11.89,9.33,52.68,20.01,14.48,12.19,29.63,18.1,18.63,19.66,11.92,27.76,14.74,35.76,17.53,34.97,23.5,21.95,9.831,9.192,11.38,24.18,26.31,17.83,12.27,19.73,10.74,24.79,20.11,24.84,33.74,15.91,44.85,31.07,20.61,22.03,15.68,20.79,14.64,24.09,25.79,13.63,51.29,36.45,46.4,21.15,26.76,40.74,19.2,25.34,13.91,25.58,26.11,53.78,47.64,17.02,13.44,12.96,14.92,10.05,17.5,15.47,25.17,59.94,35.41,16.9,33.46,19.47,19.68,51.9,10.82,17.5,32.49,12.87,19.89,49.28,46.95,19.37,20.24,22.22,17.13,25.43,43.55,89.97,34.42,21.73,32.96,16.53,20.57,41.65,12.91,13.02,31.25,49.21,29.35,38.32,31.16,18.68,26.68,26.03,11.15,18.37,67.5,27.95,12.38,9.739,19.74,36.46,22.74,9.616,26.9,20.13,35.1,39.59,28.62,75.83,17.51,18.06,17.04,13.62,14.99,32.53,35.47,19.3,18.02,20.16,24.64,45.62,37.71,31.53,9.19,10.69,11.46,13.27,29.27,27.94,15.48,30.47,28.55,22.22,25.55,8.862,44.6,46.36,20.06,32.66,33.75,32.25,18.75,18.09,30.65,7.45,47.26,33.03,32.61,42.2,29.7,18.08,28.34,7.564,19.52,13.62,53.44,68.17,13.12,18.84,61.32,29.57,9.927,12.66,16.57,13.7,24.15,34.77,52.09,29.58,15.33,19.53,23.25,42.84,26.67,18.93,23.97,25.87,26.77,43.8,25.48,15.87,27.43,38.97,20.79,16.2,15.27,13.53,14.83,14.36,9.053,15.55,17.46,13.67,11.61,14.31,13.35,11.19,14.07,18.56,33.32,15.76,7.373,31.42,30.39,12.63,14.47,12.42,22.68,19.39,11.0,21.68,26.96,10.39,7.155,9.376,40.82,46.33,39.13,10.83,24.78,28.95,33.94,23.38,11.59,23.2,18.92,35.94,30.57,43.28,28.26,34.95,54.23,37.1,33.84,23.2,18.59,38.59,18.0,13.04,32.5,70.31,30.14,36.98,16.74,9.503,21.74,32.55,12.73,14.89,10.16,23.35,26.3,17.64,17.85,14.77,10.83,32.88,51.68,24.81,26.93,29.55,38.13,46.76,25.38,35.0,12.27,10.95,18.15,10.73,12.18,8.662,15.63,16.51,13.7,15.75,27.67,27.99,12.86,14.35,8.082,11.09,12.19,14.84,15.75,14.25,22.49,28.16,19.85,11.66,15.46,22.71,43.99,14.93,35.75,15.15,9.698,18.17,52.41,12.77,16.55,13.56,7.406,16.76,19.4,18.63,11.55,17.43,19.67,11.99,13.64,28.01,19.66,33.72,28.12,18.64,13.72,26.38,22.88,21.31,13.31,20.71,12.16,8.599,21.76,22.31,7.135,22.81,25.36,19.18,14.62,10.8,13.7,30.89,18.11,11.0,13.91,11.68,21.4,8.721,10.07,7.922,18.14,14.67,15.38,15.02,13.7,14.2,14.41,7.887,12.36,11.88,9.508,10.85,12.79,11.82,11.45,19.72,14.34,29.58,33.58,11.03,9.803,12.11,12.66,12.37,13.14,12.12,9.974,12.36,10.32,19.13,26.59,13.87,8.618,15.0,9.967,17.13,12.23,8.089,10.17,20.5,12.02,11.35,8.652,9.004,17.88,15.16,18.88,17.56,11.88,21.02,23.56,12.5,15.24,17.53,11.33,9.88,10.94,22.02,11.52,10.48,19.89,16.25,15.51,10.61,13.33,11.72,11.84,11.54,14.98,17.95,17.46,10.02,14.82,13.53,8.947,13.5,27.82,14.07,8.118,15.08,11.41,13.99,12.79,12.52,13.08,12.54,8.115,9.521,10.92,10.62,9.892,10.23,9.612,11.5,14.26,25.52,13.78,11.78,7.732,18.33,12.91,17.98,20.64,13.77,14.63,8.516,9.603,11.73,8.701,18.69,10.21,11.18,32.0,42.62,13.51,11.47,14.04,23.68,43.3,29.37,7.557,17.41,11.96,19.86,57.41,30.89,44.4,25.73,41.62,55.83,21.85,14.31,9.185,14.42,16.37,80.63,16.53,44.63,61.28,56.43,53.16,42.21,46.54,42.65,7.22,10.95,8.496,9.44,17.09,16.11,32.95,17.59,30.95,10.19,12.63,14.19,16.37,21.52,10.82,12.0,12.54,31.49,27.19,34.71,10.42,17.26,20.88,36.75,29.11,21.88,13.98,30.77,37.08,18.31,22.08,55.9,47.61,34.78,10.5,14.67,23.69,56.29,31.06,22.21,12.42,20.36,29.3,9.935,41.91,43.49,58.02,31.47,12.52,12.77,21.65,41.29,48.58,25.78,65.09,46.33,10.71,36.11,54.82,37.89,12.5,12.5,9.588,9.978,8.235,17.18,18.41,28.61,17.8,17.9,12.15,9.689,15.7,39.43,39.15,12.91,21.12,37.97,38.86,50.13,9.307,14.11,10.33,10.94,11.51,17.37,14.33,14.34,11.72,17.79,9.253,10.38,12.35,12.86,60.89,10.59,9.787,22.87,17.04,24.47,15.53,71.29,11.43,32.44,64.34,47.82,50.39,59.53,81.64,47.12,14.83,48.55,73.24,74.84,67.64,72.9,61.07,69.84,28.27,62.94,9.237,9.069,9.446,11.03,9.016,4.886,7.769,8.379,20.99,16.89,10.95,16.65,11.91,9.982,9.808,12.52,15.52,11.3,13.34,8.425,5.994,8.831,16.34,10.58,12.34,6.662,5.416,11.05,10.17,5.831,8.369,7.314,6.03,4.948,17.7,16.37,11.46,7.118,15.05,9.117,6.135,9.124,6.598,11.3,20.99,12.43,7.595,11.41,29.22,12.2,9.39,15.07,29.75,28.65,38.7,37.08,30.43,17.46,10.64,5.001,7.556,14.88,19.32,35.52,12.8,8.96,5.061,23.02,48.0,53.84,18.95,35.47,26.09,17.95,8.815,8.81,7.627,6.123,7.687,21.49,9.866,5.84,8.673,10.11,6.771,10.85,7.333,10.43,15.9,23.76,9.224,13.25,19.14,14.05,7.145,21.25,8.268,12.36,8.227,9.536,5.093,7.149,14.66,20.94,9.94,5.721,8.718,6.543,12.53,11.88,6.614,22.78,28.1,33.16,8.878,7.852,29.36,43.37,37.59,12.22,12.0,15.31,22.44,7.874,5.864,11.3,28.92,40.74,43.49,49.99,36.98,27.59,13.99,8.448,14.71,5.703,7.494,6.259,5.151,8.056,9.293,5.849,5.415,4.841,3.857,4.107,23.0,6.036,3.794,4.251,4.66,8.146,7.301,6.707,5.556,6.543,9.468,8.408,9.353,8.71,8.678,3.554,5.463,4.604,6.602,3.726,5.934,6.722,3.167,13.1,3.617,7.438,7.898,6.746,3.489,2.738,3.436,11.85,5.448,10.45,4.778,5.353,11.3,29.9,25.54,18.58,8.546,7.502,8.237,5.341,9.194,9.464,8.018,9.565,18.53,26.81,28.78,12.42,10.16,8.166,9.04,9.032,9.967,7.003,16.34,29.54,31.52,18.08,8.944,6.041,5.851,4.527,6.016,6.686,8.861,5.178,5.689,15.83,13.63,7.062,13.46,14.32,9.887,23.49,42.88,31.51,19.44,7.873,8.337,8.897,40.21,38.08,79.35,56.74,112.5,40.02,24.55,15.49,9.04,6.193]},"999":{"z":[0.0,1.989,2.22,2.244,2.281,2.322,2.322,2.361,2.363,2.385,2.325,2.34,2.37,2.358,2.338,2.448,2.341,2.462,2.463,2.625,2.53,2.553,2.544,2.578,2.694,2.809,2.744,2.884,2.749,2.832,2.796,2.855,2.953,3.383,3.12,3.114,2.913,3.418,3.067,3.11,2.845,3.446,3.379,3.11,3.203,3.57,3.519,3.396,3.108,3.3,3.045,3.139,3.176,3.276,3.376,3.451,3.238,3.501,3.613,3.452,3.565,3.407,3.568,3.595,3.569,3.557,3.519,3.541,3.729,3.548,3.524,3.771,3.778,3.709,3.845,3.91,3.905,3.786,3.904,4.137,3.985,3.942,3.849,3.968,4.09,3.959,4.107,4.041,4.247,4.108,4.29,4.225,4.241,4.283,4.21,4.509,4.383,4.51,4.139,4.473,4.527,4.682,4.618,4.632,4.287,4.549,4.767,4.651,4.682,4.807,4.77,4.733,4.786,4.866,4.97,4.765,4.963,4.848,4.816,4.947,5.046,4.93,5.151,4.746,5.067,4.693,4.936,4.925,4.952,4.754,4.943,4.856,5.115,5.192,5.235,5.103,5.028,5.396,5.069,4.991,5.272,5.149,5.216,5.41,5.365,5.087,5.172,5.316,5.137,5.169,5.473,5.369,5.523,4.909,5.229,5.234,5.496,5.215,5.007,5.219,5.176,5.62,5.509,5.603,5.493,5.212,5.436,5.249,5.693,5.647,5.502,5.547,5.386,5.634,5.53,5.553,5.241,5.752,5.635,5.502,5.742,5.609,5.593,5.613,5.277,5.65,5.589,5.748,5.525,5.443,5.566,5.463,5.474,5.549,5.447,5.287,5.507,5.515,5.636,5.211,5.602,5.756,5.958,5.684,5.675,5.721,5.564,5.528,5.636,5.422,5.707,5.635,5.654,5.414,5.596,5.606,5.58,5.504,5.416,5.411,5.708,6.063,5.953,5.923,6.031,5.646,5.618,5.705,5.542,5.774,5.851,6.067,5.792,5.951,5.867,5.595,5.777,5.905,5.651,5.929,6.228,5.981,5.783,5.888,5.71,5.997,5.805,5.542,5.763,5.72,5.65,5.671,5.723,5.793,5.641,5.669,5.767,5.589,5.987,5.805,5.821,6.147,5.769,5.702,5.746,5.925,5.634,5.736,5.817,5.558,6.176,5.997,5.835,5.763,5.794,5.977,5.897,5.768,5.724,5.739,6.133,6.329,5.96,5.876,5.99,5.786,5.782,5.921,5.857,6.023,5.968,6.121,6.057,6.467,6.245,6.077,6.085,6.015,6.143,6.049,6.086,6.137,6.017,6.359,6.325,5.945,6.039,5.975,5.95,5.854,6.143,6.276,6.279,6.212,6.048,6.267,5.986,6.107,6.074,5.94,6.06,6.064,6.007,6.055,6.009,6.156,6.047,6.187,6.197,6.118,6.266,6.365,6.209,6.153,6.162,5.971,6.022,6.047,5.967,6.104,6.141,5.914,6.22,5.974,5.991,6.014,5.825,5.784,5.919,5.886,5.901,6.033,5.948,5.858,6.06,5.737,6.135,6.002,5.771,6.13,5.883,5.926,5.94,5.814,5.952,5.936,5.957,5.895,6.083,6.127,5.999,5.947,5.814,6.064,6.013,6.208,5.926,6.027,5.975,6.016,6.061,6.067,6.118,6.039,6.039,5.821,5.861,5.928,5.98,5.908,6.015,6.014,5.954,6.013,6.088,6.103,6.174,6.151,6.306,6.028,6.077,6.074,5.876,5.858,5.903,5.889,5.954,6.154,5.999,5.867,6.253,6.192,6.032,6.152,6.038,6.075,5.98,6.134,5.958,6.193,6.074,6.033,6.027,6.116,6.065,6.155,6.092,6.112,6.169,6.189,6.148,6.128,5.983,6.146,6.115,6.181,6.117,6.197,6.179,6.074,5.952,6.036,6.016,6.02,6.242,5.933,6.016,6.034,6.1,6.086,6.085,6.143,6.006,6.091,6.253,6.175,6.169,6.176,6.078,5.99,6.095,6.03,5.987,6.068,6.096,6.017,5.963,6.064,6.001,5.976,5.893,6.092,5.992,6.017,5.968,5.987,6.059,6.166,5.941,5.974,6.012,6.104,6.13,6.03,6.072,5.898,5.946,6.076,5.937,5.976,6.071,6.009,6.075,5.989,5.993,6.013,5.999,6.042,6.056,6.028,6.262,6.069,6.119,6.132,5.997,6.125,6.081,6.268,6.302,6.196,6.15,6.503,6.18,6.141,6.173,6.169,6.219,6.209,5.997,6.205,6.028,6.51,6.391,6.187,6.354,6.211,6.172,6.219,6.18,6.215,6.507,6.091,6.07,6.127,6.205,6.071,6.38,6.099,6.341,6.151,6.261,6.404,6.371,6.016,6.356,6.022,6.126,6.039,6.09,6.075,6.057,6.269,6.003,6.041,5.978,6.056,5.926,5.953,6.329,6.181,6.168,6.093,6.132,6.009,6.004,6.002,5.94,6.143,6.21,6.145,6.099,6.059,6.235,6.123,6.236,6.076,6.309,6.272,6.253,6.419,6.438,6.408,6.308,6.046,6.242,6.391,6.255,6.119,6.107,6.407,6.499,6.252,6.573,6.162,6.283,6.253,6.25,6.499,6.44,6.378,6.537,6.326,6.204,6.346,6.117,6.186,6.297,6.319,6.337,6.308,6.271,6.139,6.423,6.437,6.109,6.411,6.074,6.08,6.419,6.264,6.172,6.121,6.346,6.148,6.302,6.264,6.132,6.387,6.547,6.56,6.151,6.478,6.463,6.272,6.04,6.164,6.325,6.222,6.352,6.473,6.406,6.176,6.387,6.044,6.521,6.458,6.287,6.276,6.201,6.404,6.256,6.445,6.053,6.514,6.396,6.435,5.959,6.127,6.186,6.253,5.968,6.237,6.459,6.118,6.302,6.12,6.461,5.933,6.05,6.239,6.266,6.426,6.187,6.316,6.201,6.164,6.172,6.12,5.975,6.073,6.474,6.672,6.061,6.351,6.387,6.424,6.079,6.1,6.205,6.049,6.327,6.397,6.206,6.482,6.46,6.325,6.215,6.618,6.14,6.101,6.7,6.505,6.145,6.583,6.582,6.307,6.66,6.674,6.441,6.415,6.361,6.381,6.313,6.052,6.636,6.444,6.097,6.274,6.237,6.146,6.464,6.103,6.173,6.474,6.417,6.118,6.351,6.377,6.196,6.155,6.319,6.216,6.417,6.037,6.476,6.384,6.647,6.351,6.083,6.107,6.489,6.526,6.473,6.548,6.359,6.223,6.304,6.668,6.398,6.539,6.588,6.482,6.616,6.329,6.612,6.491,6.262,6.262,6.613,6.382,6.794,6.355,6.358,6.525,6.159,6.554,6.787,6.81,6.51,6.655,6.237,6.42,6.167,6.762,6.192,6.357,6.333,6.206,6.374,6.258,6.206,6.157,6.498,6.246,6.252,6.316,6.141,6.259,6.149,6.274,6.312,6.378,6.448,6.181,6.195,6.737,6.513,6.437,6.189,6.567,6.565,6.649,7.068,6.425,6.38,6.588,6.512,6.315,6.408,6.476,6.368,6.516,6.461,6.286,6.456,6.548,6.353,6.388,6.403,6.415,6.421,6.358,6.367,6.302,6.422,6.425,6.355,6.759,6.298,6.408,6.283,6.217,6.412,6.283,6.409,6.247,6.366,6.43,6.191,6.519,6.248,6.34,6.493,6.379,6.276,6.238,6.256,6.176,6.305,6.414,6.153,6.201,6.152,6.123,6.293,6.208,6.176,6.097,6.286,6.2,6.153,6.471,6.446,6.201,6.188,6.152,6.247,6.458,6.093,6.16,6.238,6.174,6.266,6.271,6.156,6.351,6.261,6.431,6.103,6.178,6.502,6.076,6.133,6.161,6.2,6.231,6.251,6.289,6.349,6.341,6.221,6.444,6.273,6.256,6.323,6.467,6.327,6.262,6.257,6.625,6.453,6.659,6.7,6.591,6.707,6.362,6.338,6.36,6.473,6.485,6.493,6.5,6.414,6.486,6.41,6.697,6.434,6.583,6.592,6.549,6.704,6.428,6.504,6.589,6.496,6.47,6.577,6.744,6.557,6.623,6.312,6.638,6.44,6.417,6.385,6.439,6.494,6.631,6.457,6.709,6.444,6.604,6.468,6.372,6.539,6.596,6.738,6.364,6.53,6.495,6.488,6.75,6.416,6.536,6.527,6.374,6.45,6.418,6.408,6.522,6.565,6.75,6.493,6.783,6.7,6.964,6.813,6.698,6.857,6.6,6.446,6.489,6.367,6.609,6.459,6.51,6.573,6.404,6.456,6.466,6.417,6.27,6.26,6.246,6.27,6.254,6.333,6.276,6.285,6.299,6.328,6.299,6.291,6.332,6.41,6.356,6.404,6.336,6.451,6.291],"r":[-5.876,-6.541,-6.207,-6.134,-5.53,-7.868,-7.091,-6.441,-8.294,-7.81,-7.137,-6.839,-7.687,-7.556,-6.775,-6.378,-7.863,-5.805,-6.201,-6.772,-7.973,-4.375,-6.673,-5.424,-8.634,-6.92,-7.184,-7.841,-4.421,-4.738,-6.03,-6.317,-5.244,-4.29,-5.968,-6.738,-6.499,-5.243,-4.845,-7.411,-5.113,-6.315,-4.819,-5.636,-6.372,-6.501,-9.432,-6.94,-5.778,-6.753,-4.296,-7.253,-4.651,-5.703,-4.752,-2.986,-5.945,-4.144,-4.124,-4.332,-2.614,-4.571,-4.954,-5.469,-4.152,-5.281,-4.858,-4.527,-3.249,-3.59,-7.227,-4.632,-5.764,-5.441,-4.568,-6.012,-5.146,-4.579,-7.815,-6.867,-4.283,-4.406,-5.919,-3.586,-4.957,-3.275,-4.272,-1.678,-5.826,-5.165,-4.339,-5.392,-3.976,-5.92,-2.614,-4.084,-8.972,-6.615,-4.405,-6.341,-3.608,-12.32,-4.023,-4.148,-2.038,-4.9,-3.966,-4.041,-4.33,-3.655,-4.714,-8.051,-4.979,-4.9,-2.496,-3.218,-1.695,-5.291,-7.689,-7.118,-3.901,-2.697,-3.815,-6.658,-4.399,-3.914,-4.782,-6.676,-2.358,-4.13,-5.881,-4.541,-4.715,-6.571,-4.812,-6.937,-3.715,-2.83,-5.592,-3.171,-3.975,-1.46,-3.718,-2.468,-3.605,-3.956,-6.22,-3.324,-8.832,-3.325,-6.105,-6.612,-1.216,-0.8403,-10.03,-4.321,-5.343,-1.55,-3.669,-7.15,-3.991,-4.7,-3.833,-4.884,-1.091,-4.691,-8.146,-5.084,-4.547,-7.811,-1.751,-6.927,-5.917,-9.369,-2.812,-4.155,-1.64,-4.037,-3.564,-6.515,-4.224,-4.411,-3.718,-2.402,-13.25,-5.35,-4.878,-9.026,-7.205,-3.437,-3.189,-0.3086,-3.26,-2.856,-13.21,-0.808,-1.888,-2.91,-2.998,-1.001,-0.8578,-6.475,-4.931,0.03978,-5.726,-5.125,-3.529,-17.36,-0.99,-0.5361,-1.335,-1.068,-4.723,-13.05,-0.7607,-0.9512,-5.346,-6.368,-5.301,-1.126,-2.179,-2.406,-0.7937,-3.534,-1.94,-0.3649,-5.439,-4.62,-5.541,-1.052,-4.538,-3.395,-5.726,-1.741,-0.9659,-2.473,-3.941,-1.571,-4.372,-5.231,-1.861,-8.728,-4.988,-4.992,-11.11,-6.96,-7.633,-1.831,-2.672,-4.622,-4.058,-2.397,-2.975,-4.117,-1.664,-4.102,-3.455,-7.196,-9.274,-1.795,-3.011,-8.624,-4.404,-2.592,-9.285,-5.027,-1.286,-4.037,-4.339,-7.757,-4.859,-3.191,-6.833,-8.041,-0.7422,-6.513,-1.331,-4.188,-1.983,-1.786,-2.153,-1.189,-8.841,-7.634,-3.582,-4.009,-8.446,-3.177,-1.206,-1.559,-1.346,-4.303,-6.826,-2.826,-0.3739,-0.3974,-2.918,-2.432,-3.066,-3.497,-2.677,-6.47,-3.598,-0.8554,-2.087,-3.385,-4.973,-3.076,-2.827,-3.635,-3.183,-5.709,-5.237,-4.746,-3.302,-1.471,-2.354,-3.077,-2.101,-3.847,-2.978,-1.868,-2.314,-3.642,-0.8735,-1.642,-1.829,-0.4856,-3.949,-4.208,-2.919,-3.899,-3.03,-1.476,-1.577,-2.803,-2.218,-0.9582,-3.623,-3.866,-0.9616,-3.657,-2.57,-3.76,-0.327,-2.54,-4.612,-3.88,-5.747,-0.9406,-0.8346,0.02937,-3.777,-4.774,-3.745,-4.386,-4.8,-6.787,-9.54,-11.93,-2.129,-4.56,-5.988,-6.318,-1.67,-2.286,-3.223,-3.732,-2.61,-10.03,-3.445,-2.533,-1.814,-4.961,-4.823,-5.332,-2.915,-0.2682,-3.27,-1.608,-1.497,-0.8864,-1.302,-3.782,-2.832,-2.505,-4.076,-2.471,-1.912,-3.44,-6.109,-6.112,-3.692,-6.034,-6.158,-6.541,-4.846,-8.841,-3.551,-5.728,-2.009,-4.441,-1.44,-2.156,-1.698,-0.8011,-4.141,-4.82,-4.664,-3.599,-2.618,-4.848,-6.245,-5.248,-6.702,-3.129,-4.845,-5.174,-5.608,-5.247,-2.382,-2.669,-4.236,-3.951,-3.425,-3.367,-1.51,-2.625,-4.876,-1.634,-3.537,-4.18,-4.834,-2.962,-2.774,-2.395,-3.413,-0.02863,-4.301,-2.007,-5.109,-1.364,-3.508,-2.602,-3.971,-1.977,-1.776,-2.714,-0.5931,-3.687,-3.799,-5.661,-3.843,-3.619,-3.376,-2.941,-3.19,-1.465,-1.657,-4.245,-5.016,-2.699,-7.638,-1.975,-1.827,-1.205,-5.178,-4.413,-4.38,-6.752,-5.148,-5.769,-6.737,-4.147,-1.746,-0.6481,-1.235,-2.778,-5.078,-3.263,-0.9254,-0.943,-0.7595,-3.075,-1.204,-2.08,-2.501,-1.366,-2.707,-4.52,-0.169,-0.941,-3.255,-0.1938,-5.052,-2.769,-6.059,-1.475,-2.353,-1.234,-5.149,-4.794,-4.599,-8.128,-7.325,-8.316,-11.42,-5.899,-6.613,-7.298,-7.683,-6.807,-9.67,-3.196,-4.988,-7.577,-1.495,-9.121,-4.519,-4.53,-5.308,-7.325,-4.643,-4.672,-5.331,-4.448,-3.616,-6.897,-3.009,-4.409,-4.291,-4.982,-1.126,-2.2,-6.734,-6.97,-3.856,-4.048,-1.542,-3.336,-2.73,-4.293,-3.75,-3.796,-2.746,-3.094,-2.812,-1.761,-3.686,-2.066,-6.255,-6.024,-4.049,-3.332,-2.926,-4.078,-3.044,-2.703,-4.413,-1.181,-2.569,-7.777,-4.436,-0.9446,-4.711,-2.585,-1.619,-0.8807,-5.861,-2.99,-3.005,-0.9322,-0.6052,-1.178,-2.859,-3.937,0.6662,-2.392,-4.75,-2.134,-0.1347,0.202,-5.048,-1.612,0.05375,-0.5341,0.8244,-0.05986,-1.292,-1.126,-2.991,-9.571,-3.449,-0.6917,-1.949,-4.517,-1.893,-0.3437,-2.549,-2.038,1.312,-3.841,-1.036,0.1827,-0.3221,-0.05564,-0.4968,-3.19,-0.7305,-2.511,-1.765,-2.674,0.5128,-0.6025,1.271,0.3938,1.32,-0.8128,-0.8256,-0.5675,-4.218,-1.114,-2.242,-0.8992,-2.038,-1.849,-1.869,-0.5958,-0.5525,-6.075,-0.2528,-0.4001,0.584,0.5582,-0.7377,-0.4784,-0.5685,-1.394,-0.6067,-0.1369,-0.4597,-1.88,0.8235,-0.4402,-0.182,-0.5066,0.8153,0.7178,-0.2902,0.3634,-0.2487,-0.3461,-0.5168,0.5414,-0.217,-1.18,-0.07721,-0.3886,0.01482,-0.4361,-0.2545,-0.4777,0.03136,0.04848,-0.1946,-0.007196,-0.757,-0.495,-0.9638,-0.7037,0.3953,-0.2176,-0.414,0.6153,-1.336,-1.085,-4.083,-5.86,-4.604,-7.511,-0.3843,-0.06764,-0.05044,-0.08711,-0.1714,-0.1218,-1.226,-0.1955,-0.05321,0.009293,0.2673,0.7401,-1.069,-2.029,0.5824,0.09538,0.338,0.3059,-6.168,-7.01,-5.776,-7.239,-9.336,-0.02827,-0.02189,-0.6434,-0.4422,0.07918,-3.389,-0.04321,-0.8619,0.6547,-9.819,-6.691,-3.325,-2.964,-1.967,1.536,-6.017,0.8108,-4.77,0.3277,-3.008,-0.5238,-5.62,-5.224,-3.012,-5.893,-0.9686,-0.03108,-0.7023,-0.1078,-8.982,-4.909,-6.282,-6.372,-3.145,-2.706,-0.5648,-2.749,-0.5296,-1.738,-4.149,-2.124,0.03146,0.2514,-0.9692,-0.363,-2.193,-0.5795,-1.043,-0.7091,-2.635,-2.155,-4.048,-2.359,-6.168,-0.6498,-0.1517,-0.6789,-0.6506,-0.9027,-4.343,-0.3357,-0.4394,-2.995,1.178,-7.963,-2.306,0.09432,1.258,-0.1197,-2.133,-0.07365,-0.008243,-0.1409,-0.535,-0.1402,-0.2809,0.0585,-0.09377,-0.009908,-2.63,-2.644,0.2547,-2.358,0.2044,0.3283,-0.7558,-0.5322,-0.6612,-0.677,-1.876,-0.6638,-0.6674,-0.7562,-0.7041,-0.157,1.306,0.8713,0.1387,0.05366,-2.045,-0.1989,-0.6774,0.1911,0.1133,-0.6595,0.1771,1.08,1.252,1.011,0.5792,-0.9251,0.3147,-3.661,0.133,-1.294,1.233,1.14,0.5931,1.088,-0.6674,-0.6989,1.168,-1.195,-0.4425,-1.603,-3.815,-1.965,-0.7287,-2.377,1.146,-0.5453,-3.065,0.319,0.5191,-0.627,0.1307,-1.918,-0.04782,-0.289,-0.2993,-1.448,-0.5174,-0.6069,-0.5944,-0.2141,1.245,0.4799,-0.0864,-0.2602,0.52,-0.4212,-0.2162,0.6792,-0.7258,-0.2751,-0.01945,0.6463,-0.02145,0.9695,-0.2148,-0.115,0.008552,0.8274,1.02,0.7499,1.526,-0.371,-3.034,-0.05946,-0.6604,0.5341,-3.827,0.9813,-0.824,-0.6462,0.02308,0.8861,-0.04546,0.001413,-0.1132,-0.7125,-0.7442,-0.02216,-0.09857,-0.1231,-1.705,1.349,0.204,1.268,-0.6289,-0.1232,0.5306,-0.06599,0.4822,-0.1992,-0.1002,0.03166,-0.04628,1.049,-1.565,-1.151,0.02335,-0.5834,-0.8743,-0.06392,-0.2801,-0.2001,1.279,0.1652,0.8827,0.1034,-0.4698,-0.7393,0.2642,-0.7026,-0.04642,-0.6202,-0.1594,-1.549,-1.556,-2.956,-2.027,0.06632,-0.7962,-3.015,-3.927,-0.9498,-2.617,-4.745,-4.165,-0.4432,-0.586,-0.5195,-1.583,-1.206,0.9945,-0.7511,0.5566,0.4235,-0.1116,-0.1604,-0.2992,-0.07449,-0.05063,-0.8303,-0.03094,-0.5204,-0.03433,0.2405,-0.03646,-0.1549,-0.124,-0.05895,-0.2195,-0.07202,-0.6124,-0.3669,-0.1906,0.7732,0.2828,0.6227,0.2291,-0.468,-0.123,-0.5668,-5.886,-2.082,1.142,-0.9461,-0.509,-0.1841,1.003,-2.032,-0.4783,1.194,-0.1825,1.081,-0.08763,-0.2832,-0.4719,0.189,1.14,0.6285,0.9981,-2.76,0.216,0.7392,0.1496,0.5032,1.021,0.32,0.6824,0.8107,1.231,1.163,1.382,1.259],"g":[0.0,84.62,30.38,28.93,28.96,27.41,24.82,30.01,30.92,28.42,33.76,27.67,53.66,33.24,31.48,31.09,36.6,25.2,35.62,18.5,24.18,26.49,56.66,20.41,25.35,31.28,20.51,29.98,20.31,36.62,45.07,72.04,43.73,64.76,15.03,13.68,22.36,32.51,31.52,28.26,24.88,77.42,29.46,13.26,36.56,67.05,22.64,14.85,12.83,18.79,23.18,21.14,21.89,23.94,23.4,13.96,25.05,13.06,11.75,19.02,14.13,26.54,26.93,27.64,17.15,24.23,19.19,49.97,19.9,15.89,15.8,15.79,9.808,17.15,22.39,23.35,13.41,15.41,35.71,26.49,21.74,23.43,10.98,14.87,16.42,9.783,9.762,16.82,13.82,18.39,26.31,12.19,19.12,16.41,17.71,30.87,28.16,17.17,12.04,15.01,19.27,14.95,12.77,9.233,16.05,13.43,10.94,9.401,10.16,12.16,16.98,11.28,10.97,12.45,12.52,28.05,11.93,20.76,11.94,16.82,19.6,16.67,27.88,12.19,16.04,19.64,15.71,13.56,34.12,12.77,31.13,32.73,15.34,13.52,14.63,27.27,14.19,15.69,14.03,24.07,20.91,12.99,27.67,21.21,26.34,29.08,11.7,16.63,13.21,11.12,15.69,28.35,58.52,15.64,15.55,13.8,13.33,9.251,15.21,22.61,13.87,17.37,19.27,12.72,15.4,14.94,13.87,15.75,16.36,17.69,13.67,16.35,13.25,27.62,18.67,21.68,12.07,17.53,21.13,19.12,47.95,31.77,15.23,41.57,25.17,19.11,12.0,16.87,16.76,16.72,19.82,67.17,29.49,14.19,22.48,12.52,44.31,24.48,20.23,16.17,16.79,69.55,53.38,52.9,17.1,28.88,18.52,22.47,40.73,16.25,71.63,43.65,25.12,25.09,34.76,21.86,52.06,36.62,39.52,16.26,24.35,49.78,49.84,59.37,17.91,21.71,17.85,40.22,15.04,13.98,35.53,84.67,42.84,46.1,85.16,55.37,11.32,17.5,39.59,51.87,33.71,83.66,47.08,21.43,61.29,59.57,20.0,12.23,18.4,45.24,21.84,53.65,61.93,57.79,14.19,29.93,36.08,25.93,22.83,17.6,17.59,55.35,21.07,39.16,28.74,15.52,17.87,17.22,34.43,57.64,62.3,48.98,19.04,22.1,21.58,15.64,11.86,12.76,8.454,10.47,27.74,71.41,54.95,42.69,59.26,40.14,21.8,24.37,38.81,70.43,13.62,23.03,35.42,30.37,36.08,60.86,44.51,27.82,18.0,22.69,13.17,29.87,45.17,32.75,37.35,54.31,48.96,20.98,33.17,11.69,20.63,72.18,52.34,44.87,33.78,56.25,36.92,40.99,35.57,16.01,14.66,12.95,26.06,26.94,14.92,10.76,16.95,32.0,15.21,16.19,25.3,49.28,43.5,27.74,11.76,9.563,30.61,29.69,61.2,49.3,17.82,19.64,16.35,22.72,10.68,8.69,11.1,9.098,12.74,10.76,15.18,21.66,18.85,11.71,9.888,18.36,42.76,53.28,16.84,28.04,11.38,19.99,14.26,7.803,7.968,9.478,15.08,10.39,10.86,12.84,11.91,10.64,29.01,19.12,37.4,6.999,9.306,17.94,12.82,10.53,25.11,51.94,64.61,48.14,19.83,10.13,18.48,27.59,13.66,25.41,17.0,89.35,19.09,30.71,13.92,60.22,66.13,29.54,41.24,17.98,11.46,11.43,8.04,7.385,9.161,31.17,34.15,65.11,41.63,46.36,26.28,49.75,8.149,11.1,11.11,11.11,17.9,27.92,30.67,14.61,11.42,11.76,16.92,12.17,11.3,29.5,20.28,9.783,13.5,17.55,33.87,21.52,16.42,20.3,17.38,12.25,16.68,19.26,23.85,25.14,11.2,11.25,15.01,24.03,28.66,11.92,11.35,14.75,8.524,11.38,13.15,17.67,8.119,13.31,32.18,16.89,14.09,21.8,12.12,18.96,25.08,20.74,12.61,17.52,31.92,41.69,26.06,20.39,14.84,12.48,29.67,70.68,44.54,29.56,22.58,27.21,51.12,45.65,38.72,9.208,28.3,77.64,44.33,32.98,8.884,13.13,13.08,9.669,40.25,41.6,7.57,11.48,15.93,35.22,42.23,27.57,23.81,34.61,18.83,32.84,10.74,20.14,14.27,16.37,14.93,13.24,15.45,17.35,17.28,12.44,13.64,23.07,15.65,36.22,13.17,32.89,62.96,26.29,9.233,12.14,24.33,13.28,16.54,11.84,10.31,16.94,20.13,19.4,49.88,38.48,20.71,13.96,14.45,16.94,19.68,12.53,7.793,9.606,13.07,14.47,9.325,21.46,9.999,11.0,17.38,7.062,10.95,13.96,10.17,16.35,19.9,22.55,9.879,11.11,21.09,13.97,34.03,45.15,39.03,37.68,13.3,24.17,14.21,12.84,13.04,10.66,10.69,14.15,8.648,7.466,8.122,9.971,17.51,17.32,25.9,13.12,22.53,30.93,34.17,23.76,4.688,11.78,42.9,41.29,29.25,8.508,10.48,16.29,8.925,12.31,31.21,41.71,20.13,39.07,48.87,52.12,41.72,43.63,30.42,17.3,10.78,14.32,16.62,16.54,8.14,10.99,14.83,19.66,43.75,22.09,14.13,9.03,27.96,31.72,17.4,20.58,19.86,52.19,33.58,16.54,15.98,12.52,9.264,13.18,21.9,15.21,13.22,14.38,28.12,36.67,8.732,10.74,6.303,9.579,9.235,15.15,13.62,21.31,19.16,32.37,15.07,8.836,8.262,20.07,20.02,13.98,13.18,10.38,9.65,9.976,7.41,14.3,14.37,12.69,16.44,8.072,7.294,12.22,11.66,12.35,37.82,28.75,11.34,8.009,7.922,14.46,7.722,7.129,8.407,12.19,11.59,7.811,12.07,21.18,42.65,41.01,25.18,20.07,27.06,13.46,14.12,45.61,41.54,7.851,10.46,15.48,13.81,6.366,13.57,20.49,22.63,53.03,66.84,32.01,15.6,14.55,21.62,44.42,34.3,46.48,50.24,74.26,34.31,17.81,19.01,46.63,75.87,81.29,35.49,23.05,7.95,41.35,38.23,28.58,57.68,33.3,14.04,21.63,17.18,54.36,12.71,15.09,29.83,53.92,61.83,36.82,31.64,14.78,13.28,36.39,12.13,62.5,66.2,37.41,31.29,39.72,62.85,42.48,47.39,23.86,20.63,12.29,13.23,10.65,15.13,27.97,83.57,78.09,61.05,50.33,28.98,63.7,25.77,60.35,51.96,107.9,19.23,42.5,42.38,50.34,14.95,68.07,31.63,21.49,28.35,59.97,82.09,34.71,15.27,27.37,14.87,18.1,20.59,28.2,48.05,41.26,29.78,25.6,15.56,20.38,9.233,9.316,29.37,37.88,26.31,26.61,9.32,9.525,9.854,26.69,12.94,33.3,68.6,30.02,46.49,79.68,76.12,31.24,14.11,15.05,19.54,103.0,77.63,31.62,82.13,80.39,98.47,39.52,23.77,25.21,14.25,55.27,15.85,32.05,60.98,47.87,48.16,37.31,39.21,48.77,12.5,22.7,43.61,19.07,40.1,55.35,55.54,87.46,73.54,44.71,18.82,8.85,6.586,8.855,11.32,14.41,15.3,16.52,26.87,17.87,19.56,24.95,43.67,27.8,9.538,15.74,7.494,16.09,6.434,16.77,15.58,16.24,10.26,7.45,19.87,8.798,5.247,7.79,25.1,21.03,7.572,4.409,9.633,6.734,11.65,12.69,14.64,9.511,13.77,10.45,5.238,12.75,19.93,9.645,9.354,19.76,51.82,18.19,11.3,7.206,9.317,17.77,21.87,21.3,15.2,13.14,20.21,31.06,27.81,41.1,24.27,35.53,12.52,16.64,17.23,18.18,26.58,31.54,13.2,19.09,16.29,38.4,119.2,57.15,73.68,21.61,16.66,12.28,33.12,19.18,46.17,75.62,24.24,27.49,64.42,101.4,52.97,31.23,75.9,49.6,24.84,11.87,16.55,32.67,10.22,9.866,18.84,44.35,57.82,82.41,24.75,43.47,28.15,28.52,37.15,55.5,30.29,17.88,50.23,19.49,7.724,26.06,26.74,29.5,28.57,38.41,36.4,30.73,25.31,18.8,13.42,20.49,12.51,13.68,17.83,13.44,21.6,26.49,33.6,34.7,24.84,59.77,59.94,51.42,61.65,98.65,95.7,86.87,38.79,24.86,23.12,28.11,12.27,11.74,17.7,15.43,14.19,8.093,12.55,22.87,16.29,17.91,11.71,6.547,8.325,6.248,16.86,26.75,14.75,9.365,5.489,6.197,9.128,7.18,9.926,12.6,21.97,22.68,13.46,7.599]}},"HAO_DP_Moderate":{"42":{"z":[0.0,3.489,3.492,3.476,3.687,3.679,3.676,3.677,3.681,3.679,3.678,3.669,3.675,3.658,3.626,3.656,3.602,3.647,3.655,3.652,3.529,3.605,3.591,3.573,3.547,3.543,3.549,3.531,3.523,3.558,3.553,3.429,3.333,3.502,3.495,3.501,3.506,3.498,3.497,3.398,3.487,3.389,3.376,3.452,3.456,3.379,3.444,3.491,3.502,3.416,3.518,3.376,3.481,3.405,3.5,3.513,3.52,3.51,3.4,3.519,3.529,3.444,3.521,3.55,3.444,3.578,3.435,3.462,3.577,3.485,3.592,3.47,3.413,3.584,3.59,3.466,3.584,3.481,3.609,3.566,3.362,3.623,3.436,3.642,3.541,3.535,3.61,3.516,3.446,3.649,3.569,3.693,3.681,3.687,3.56,3.664,3.686,3.553,3.614,3.509,3.667,3.542,3.502,3.668,3.669,3.513,3.56,3.571,3.562,3.643,3.666,3.612,3.576,3.666,3.717,3.535,3.688,3.578,3.611,3.634,3.593,3.493,3.681,3.715,3.627,3.748,3.561,3.741,3.705,3.598,3.599,3.586,3.573,3.667,3.635,3.665,3.718,3.655,3.724,3.725,3.623,3.7,3.542,3.642,3.63,3.716,3.626,3.623,3.508,3.56,3.594,3.703,3.536,3.605,3.62,3.714,3.733,3.699,3.497,3.755,3.76,3.714,3.528,3.643,3.633,3.588,3.533,3.741,3.795,3.788,3.776,3.743,3.745,3.739,3.569,3.769,3.656,3.643,3.775,3.663,3.604,3.588,3.532,3.635,3.651,3.631,3.78,3.557,3.549,3.708,3.59,3.665,3.75,3.559,3.589,3.62,3.623,3.752,3.586,3.622,3.771,3.756,3.479,3.629,3.61,3.673,3.799,3.784,3.618,3.674,3.65,3.546,3.749,3.731,3.741,3.618,3.611,3.655,3.76,3.629,3.547,3.63,3.638,3.481,3.64,3.623,3.72,3.739,3.706,3.589,3.617,3.705,3.622,3.635,3.577,3.606,3.694,3.622,3.575,3.701,3.607,3.565,3.496,3.437,3.48,3.436,3.512,3.638,3.665,3.344,3.618,3.504,3.623,3.498,3.613,3.431,3.435,3.513,3.643,3.426,3.436,3.463,3.524,3.593,3.396,3.297,3.448,3.47,3.459,3.531,3.474,3.575,3.502,3.504,3.44,3.507,3.593,3.467,3.495,3.338,3.6,3.447,3.511,3.468,3.427,3.339,3.558,3.57,3.356,3.453,3.505,3.626,3.291,3.509,3.514,3.509,3.45,3.385,3.59,3.399,3.535,3.613,3.646,3.336,3.451,3.381,3.632,3.511,3.45,3.612,3.481,3.573,3.399,3.546,3.495,3.43,3.578,3.442,3.638,3.503,3.409,3.463,3.529,3.454,3.469,3.608,3.461,3.523,3.452,3.47,3.411,3.724,3.685,3.487,3.45,3.52,3.47,3.485,3.39,3.702,3.429,3.433,3.337,3.461,3.361,3.652,3.43,3.378,3.422,3.436,3.477,3.504,3.432,3.585,3.597,3.432,3.404,3.637,3.547,3.707,3.459,3.443,3.471,3.426,3.351,3.43,3.405,3.401,3.429,3.394,3.367,3.402,3.434,3.438,3.432,3.476,3.667,3.402,3.466,3.321,3.402,3.641,3.398,3.416,3.353,3.409,3.694,3.432,3.661,3.664,3.668,3.391,3.401,3.385,3.326,3.307,3.402,3.371,3.399,3.331,3.481,3.302,3.489,3.302,3.321,3.287,3.303,3.292,3.32,3.407,3.353,3.475,3.389,3.29,3.37,3.396,3.35,3.391,3.4,3.361,3.307,3.371,3.412,3.461,3.295,3.397,3.361,3.335,3.433,3.474,3.295,3.272,3.304,3.475,3.344,3.393,3.41,3.426,3.32,3.426,3.365,3.419,3.423,3.433,3.282,3.386,3.418,3.386,3.392,3.332,3.338,3.225,3.318,3.243,3.338,3.329,3.255,3.293,3.258,3.274,3.236,3.352,3.32,3.321,3.335,3.294,3.283,3.31,3.259,3.372,3.436,3.355,3.263,3.394,3.342,3.419,3.418,3.373,3.281,3.33,3.304,3.342,3.282,3.326,3.224,3.246,3.296,3.344,3.366,3.385,3.391,3.36,3.307,3.359,3.347,3.346,3.242,3.364,3.366,3.206,3.363,3.596,3.8,3.654,3.624,3.651,3.712,3.58,3.578,3.744,3.78,3.684,3.578,3.777,3.866,3.714,3.736,4.097,3.723,3.953,3.631,3.926,3.805,3.826,3.714,4.051,3.939,3.812,3.838,3.94,3.685,3.765,3.965,3.765,3.745,3.726,3.765,3.911,3.733,3.677,3.535,3.677,3.521,3.817,3.716,3.709,3.681,3.734,3.803,3.732,3.543,3.718,3.658,3.785,3.803,3.663,3.855,3.739,3.627,3.761,3.751,3.676,3.623,3.603,3.668,3.593,3.666,3.581,3.607,3.545,3.479,3.56,3.551,3.5,3.533,3.506,3.376,3.402,3.504,3.276,3.149,3.452,3.449,3.507,3.298,3.398,3.476,3.509,3.31,3.556,3.489,3.383,3.392,3.307,3.377,3.427,3.325,3.452,3.274,3.342,3.528,3.263,3.224,3.298,3.256,3.323,3.345,3.399,3.23,3.265,3.329,3.25,3.453,3.3,3.201,3.244,3.212,3.152,3.327,3.269,3.249,3.155,3.28,3.264,3.175,3.328,3.229,3.281,3.212,3.279,3.25,3.177,3.116,3.339,3.3,3.198,3.249,3.243,3.167,3.071,3.202,3.072,3.235,3.163,3.085,3.175,3.131,3.193,3.15,3.185,3.076,3.041,3.02,3.171,3.175,3.044,3.128,3.049,3.091,3.184,3.094,3.105,3.095,3.188,3.176,3.09,3.207,3.076,3.086,3.134,3.135,3.123,3.124,3.108,3.109,3.098,3.121,3.112,3.137,3.099,3.074,3.108,2.994,3.048,3.061,3.114,3.079,3.07,3.053,3.103,3.059,3.064,3.093,3.133,2.998,3.206,3.026,3.074,3.05,2.988,3.039,3.01,3.051,3.007,3.056,3.019,3.055,3.048,3.095,3.085,3.158,3.242,3.087,2.982,3.035,3.115,3.031,3.051,3.021,3.071,3.067,3.089,3.076,3.058,3.09,3.045,3.075,3.122,3.089,3.188,3.18,3.141,3.09,3.052,3.006,3.15,3.124,3.016,3.035,3.003,3.075,2.95,3.18,3.031,3.037,3.063,3.108,2.96,3.078,2.965,2.976,2.986,3.001,2.955,3.025,3.001,2.991,3.05,3.09,3.109,3.026,3.022,2.931,3.042,2.916,2.972,3.042,3.054,3.011,3.011,3.032,3.06,3.012,3.008,3.079,2.981,3.082,3.151,3.135,3.138,3.075,3.175,3.131,3.289,3.167,2.987,3.119,3.124,3.134,3.174,3.189,3.109,3.168,3.232,3.128,3.242,3.186,3.234,3.156,3.298,3.187,3.197,3.14,3.237,3.182,3.281,3.272,3.191,3.226,3.242,3.188,3.254,3.265,3.155,3.227,3.221,3.284,3.238,3.39,3.198,3.355,3.339,3.183,3.228,3.217,3.202,3.407,3.201,3.366,3.217,3.288,3.366,3.254,3.217,3.433,3.349,3.436,3.272,3.414,3.253,3.252,3.455,3.362,3.321,3.376,3.463,3.487,3.315,3.342,3.338,3.345,3.322,3.319,3.308,3.253,3.387,3.453,3.368,3.425,3.421,3.549,3.31,3.425,3.455,3.47,3.387,3.6,3.479,3.443,3.525,3.519,3.451,3.578,3.503,3.447,3.605,3.459,3.593,3.636,3.637,3.522,3.618,3.663,3.585,3.688,3.626,3.667,3.647,3.704,3.644,3.714,3.72,3.739,3.652,3.735,3.71,3.558,3.682,3.746,3.646,3.646,3.76,3.723,3.76,3.72,3.684,3.683,3.805,3.625,3.808,3.647,3.657,3.804,3.695,3.645,3.72,3.702,3.767,3.9,3.902,3.684,3.91,3.747,3.766,3.764,3.795,3.783,3.792,3.813,3.757,3.786,3.766,3.877,3.891,3.807,3.758,3.82,3.884,3.886,3.954,3.882,3.793,3.892,3.972,3.814,3.873,3.789,3.799,3.783,3.83,3.759,3.876,3.831,3.941,3.963,3.893,3.822,3.909,3.949,3.951,3.926,3.876,3.957,4.077,3.917,4.068,3.948,4.008,4.03,4.062,4.007,4.086,4.012,4.1,3.915,4.025,3.96,3.867,3.982,3.927,3.873,4.041,3.957,4.025,3.972,3.953,3.902,3.967,3.932,3.979,4.094,4.038,3.998,3.939,4.075,3.997,3.979,4.119,4.033,4.091],"r":[-6.568,-6.968,-6.952,-6.12,-8.638,-7.659,-5.541,-9.902,-8.561,-7.98,-9.994,-10.63,-9.695,-9.011,-7.808,-6.921,-8.128,-9.101,-9.298,-5.367,-5.937,-6.559,-7.664,-6.016,-6.023,-5.916,-4.576,-7.261,-6.735,-6.619,-8.149,-8.162,-7.483,-6.979,-6.827,-5.748,-7.282,-7.843,-8.604,-7.545,-7.075,-5.954,-8.326,-7.051,-7.723,-8.245,-7.002,-6.859,-6.684,-8.035,-8.872,-7.02,-9.426,-8.206,-9.636,-7.86,-7.762,-8.061,-8.778,-8.106,-9.416,-9.12,-7.039,-7.663,-6.712,-8.026,-6.178,-7.676,-9.563,-7.976,-6.979,-8.402,-7.805,-7.664,-8.705,-6.684,-9.533,-9.178,-9.258,-7.313,-8.14,-4.903,-8.545,-6.661,-5.439,-5.916,-6.009,-6.821,-6.069,-6.502,-5.797,-6.348,-7.925,-7.551,-7.82,-5.681,-7.993,-7.883,-5.863,-6.217,-6.432,-6.986,-4.312,-8.22,-8.261,-6.076,-6.794,-8.803,-5.901,-9.642,-3.851,-6.694,-8.918,-6.325,-11.55,-5.923,-5.774,-9.217,-5.158,-5.456,-5.893,-6.928,-7.259,-6.85,-11.34,-4.132,-7.782,-5.602,-6.896,-6.335,-4.848,-8.03,-8.251,-6.326,-5.768,-6.847,-6.692,-5.584,-7.446,-8.035,-11.39,-7.051,-7.734,-7.91,-7.802,-8.909,-6.717,-9.245,-8.238,-2.859,-5.759,-3.989,-6.126,-6.279,-6.453,-6.228,-7.549,-7.875,-7.976,-5.85,-7.577,-3.126,-10.13,-5.648,-6.388,-5.044,-8.104,-6.783,-7.71,-6.031,-6.139,-5.247,-4.837,-6.758,-4.686,-6.555,-9.954,-5.235,-5.455,-5.245,-5.321,-5.176,-7.276,-6.766,-4.841,-6.481,-8.854,-6.788,-8.554,-7.043,-6.582,-7.628,-6.557,-6.622,-5.739,-6.242,-4.371,-4.862,-4.022,-3.652,-3.883,-5.639,-6.059,-2.409,-6.164,-6.189,-5.637,-4.982,-10.13,-5.649,-10.3,-6.804,-5.95,-6.033,-5.642,-5.961,-5.626,-3.024,-1.106,-1.602,-3.871,-4.094,-5.176,-4.741,-5.223,-3.461,-3.409,-3.612,-3.623,-2.712,-2.477,-3.242,-3.804,-3.183,-2.83,-4.444,-4.89,-5.288,-5.455,-4.415,-4.978,-5.245,-5.358,-4.158,-3.82,-4.722,-4.941,-5.146,-3.743,-9.947,-10.32,-10.3,-5.934,-4.482,-3.919,-5.096,-4.787,-3.263,-3.19,-2.695,-2.824,-3.054,-10.48,-10.22,-2.88,-3.841,-3.775,-6.766,-2.792,-5.857,-6.064,-2.167,-4.409,-3.235,-3.746,-8.445,-10.16,-10.27,-10.56,-4.851,-6.401,-3.811,-9.601,-10.61,-5.18,-10.2,-10.16,-3.718,-10.09,-10.01,-4.443,-2.743,-10.02,-10.38,-5.45,-3.772,-4.216,-3.262,-3.026,-3.768,-2.706,-2.79,-10.13,-10.22,-3.178,-9.984,-2.739,-10.45,-4.802,-9.386,-5.235,-9.074,-3.734,-8.905,-5.542,-9.922,-10.22,-3.203,-8.681,-9.038,-9.273,-9.018,-7.099,-6.101,-6.383,-2.636,-5.835,-3.83,-5.95,-4.171,-3.351,-4.397,-4.679,-4.833,-5.913,-5.307,-6.434,-5.5,-7.616,-5.665,-4.184,-4.585,-3.365,-5.959,-4.101,-3.055,-6.086,-4.679,-5.16,-4.342,-4.855,-6.186,-3.548,-5.191,0.3201,-2.944,-4.074,-3.937,-1.366,-3.511,-1.229,-0.1539,0.4769,-3.8,-0.9333,0.5484,-1.932,0.8256,0.8177,0.6519,0.7127,0.36,0.6895,0.07371,-0.5135,-2.814,-1.474,-3.884,-5.314,-5.432,0.1823,-2.959,-2.114,-1.932,-0.8731,-4.395,-3.265,0.2295,0.7576,-0.8522,0.5779,0.7134,0.6051,0.7082,-2.534,0.8495,0.7982,0.6641,0.7662,-3.919,-4.309,-1.23,-4.057,-4.428,-3.117,-2.506,-0.2652,-4.394,-4.077,0.6531,0.6062,0.6028,0.2112,-4.25,-3.603,0.8599,0.5153,0.6869,0.4826,0.7672,0.7149,-0.06331,0.6288,0.6069,-1.733,0.8756,-1.646,-2.627,-3.665,-4.83,-3.519,-3.153,-3.369,-1.818,-3.715,-4.036,-3.388,0.3602,-1.54,-1.687,-4.995,-6.257,-3.944,-5.771,-6.576,-6.431,-1.44,-5.846,-5.847,-5.372,-2.648,-2.21,-5.384,-11.08,-6.343,-6.503,-5.345,-5.217,-5.922,-5.237,-3.068,-2.73,-5.87,-3.012,-2.918,0.6699,-2.23,-0.2857,-0.6812,-4.397,-5.139,-6.557,-6.576,-5.242,-8.003,-5.898,-7.556,-8.033,-7.287,-7.221,-6.974,-7.297,-7.44,-6.549,-6.669,-7.364,-3.874,-2.151,-3.015,-3.353,-1.798,-1.066,-1.286,-3.817,-2.408,-1.801,-1.083,-0.8863,-2.224,-2.609,-9.494,-7.783,-7.723,-6.724,-7.756,-9.343,-6.547,-7.665,-8.534,-8.509,-7.494,-8.41,-7.269,-8.557,-8.236,-9.093,-9.678,-9.149,-7.931,-9.918,-7.694,-7.396,-9.054,-7.268,-7.99,-6.127,-7.699,-5.764,-6.679,-6.481,-6.263,-8.609,-7.552,-6.23,-9.873,-8.62,-7.919,-6.445,-8.761,-8.498,-7.799,-8.544,-9.081,-9.375,-9.462,-10.7,-9.107,-9.427,-10.6,-7.565,-9.277,-8.716,-11.94,-10.85,-13.04,-8.516,-9.106,-8.527,-10.46,-7.676,-8.235,-9.349,-9.751,-8.112,-8.538,-9.626,-11.94,-10.44,-8.525,-8.898,-6.754,-10.73,-10.93,-9.268,-11.57,-9.597,-9.11,-10.37,-9.276,-2.752,-9.153,-7.862,-9.781,-8.072,-9.756,-10.71,-6.856,-6.947,-10.97,-8.372,-11.66,-9.149,-8.711,-10.46,-7.451,-7.873,-8.675,-8.068,-6.415,-8.395,-9.885,-9.575,-9.023,-9.882,-10.15,-7.082,-9.95,-8.104,-9.645,-9.827,-7.748,-6.639,-8.056,-10.88,-6.701,-7.648,-7.512,-7.223,-6.907,-6.652,-7.37,-10.17,-9.428,-6.967,-5.194,-7.278,-8.402,-7.355,-8.305,-9.508,-5.594,-10.2,-7.811,-7.622,-8.286,-9.045,-4.023,-6.859,-6.116,-5.54,-6.33,-3.449,-7.703,-8.559,-6.471,-6.82,-2.443,-6.524,-3.406,-5.812,-6.552,-6.061,-7.432,-6.283,-3.361,-5.024,-4.356,-5.899,-4.847,-5.995,-6.105,-6.406,-6.394,-5.597,-5.652,-5.38,-5.617,-6.604,-7.347,-6.462,-9.691,-5.284,-5.672,-5.473,-5.972,-8.599,-7.14,-7.992,-7.667,-6.848,-7.664,-6.512,-7.58,-7.35,-7.282,-6.851,-7.84,-7.479,-7.188,-7.487,-7.853,-6.298,-5.33,-7.293,-6.496,-6.887,-5.056,-6.676,-5.24,-5.565,-5.707,-8.012,-5.87,-6.329,-7.619,-7.915,-7.671,-6.191,-6.086,-4.113,-4.36,-5.736,-4.972,-5.524,-6.393,-6.399,-7.006,-4.678,-4.933,-7.746,-6.788,-5.548,-5.411,-5.466,-7.577,-7.531,-7.819,-9.147,-6.057,-7.262,-10.48,-8.993,-11.19,-11.02,-7.617,-5.359,-11.13,-11.16,-10.85,-7.81,-10.79,-7.876,-7.606,-7.841,-8.308,-6.969,-8.321,-10.73,-11.33,-11.45,-7.911,-11.08,-7.502,-7.542,-7.676,-7.989,-7.59,-7.398,-7.659,-7.78,-7.484,-7.333,-7.415,-7.368,-4.205,-4.75,-5.316,-5.964,-8.146,-7.497,-7.414,-6.808,-7.865,-7.769,-7.798,-6.064,-5.06,-4.287,-4.661,-5.314,-3.752,-6.414,-3.777,-7.616,-4.807,-4.48,-5.206,-9.673,-5.67,-7.459,-9.683,-7.578,-7.572,-7.559,-7.968,-7.295,-5.219,-9.807,-7.992,-7.998,-7.832,-7.914,-7.829,-8.293,-7.777,-7.94,-7.761,-7.961,-7.894,-7.457,-7.755,-9.533,-9.281,-9.885,-5.916,-7.543,-6.988,-8.301,-7.938,-7.491,-9.8,-9.345,-9.301,-9.49,-9.015,-9.07,-9.412,-9.175,-7.654,-9.787,-6.79,-6.427,-7.433,-6.957,-8.064,-8.867,-7.178,-9.203,-9.782,-9.394,-9.492,-9.268,-9.413,-9.709,-9.29,-9.598,-9.388,-9.323,-9.4,-9.492,-9.249,-9.615,-9.321,-9.693,-9.567,-9.859,-9.629,-7.445,-10.5,-9.74,-7.983,-7.661,-9.232,-7.728,-9.754,-7.588,-9.329,-9.04,-8.665,-9.7,-9.363,-6.834,-9.804,-9.215,-9.506,-9.247,-9.835,-9.301,-9.751,-9.491,-9.317,-9.709,-6.785,-9.146,-9.408,-6.44,-9.005,-9.214,-9.176,-8.95,-8.792,-6.726,-7.337,-9.434,-8.783,-8.901,-9.346,-9.074,-9.28,-9.008,-9.339,-8.938,-8.878,-8.756,-7.991,-8.143,-9.03,-8.683,-9.142,-6.793,-7.766,-9.012,-9.152,-9.047,-6.016,-8.989,-9.131,-9.142,-6.358,-7.387,-6.881,-7.824,-7.927,-5.048,-5.451,-5.056,-5.233,-5.409,-5.205,-5.619,-6.336,-6.998,-7.924,-9.352,-7.449,-7.741,-7.348,-7.924,-7.268,-8.045,-8.066,-4.371,-6.255,-8.608,-7.338,-6.504,-7.934,-7.34,-7.319,-7.093,-7.57,-7.167,-6.142,-6.971,-7.473,-6.759,-7.324,-7.914,-7.67,-8.44,-7.064,-7.248,-7.172,-10.22,-10.72,-6.691,-6.871,-6.573,-6.858,-6.921,-6.36,-5.811,-5.088,-5.964,-3.842,-5.213,-3.564,-4.63,-3.758,-3.565,-3.179,-3.686,-3.818,-4.607,-4.593,-5.574,-4.32,-5.995,-3.685,-4.055,-3.276,-3.537,-4.77,-5.547,-3.582,-4.268,-4.129,-3.373,-2.553,-3.612],"g":[0.0,79.64,86.33,80.62,83.29,71.9,63.54,45.55,42.8,47.08,80.6,81.91,72.92,66.05,69.76,45.71,56.73,49.09,49.43,46.27,47.63,48.29,44.55,46.23,41.6,36.87,33.98,34.72,31.33,32.29,29.2,35.78,37.09,34.57,32.79,36.47,30.43,33.18,26.55,35.37,39.35,30.03,36.47,28.18,29.52,26.67,31.15,32.44,33.08,27.71,31.5,34.18,26.49,36.63,26.19,32.25,32.84,24.96,31.08,32.84,28.42,39.68,25.39,33.15,32.32,34.24,26.11,26.18,31.63,32.51,34.97,33.59,31.33,37.75,28.05,29.53,32.62,28.44,30.54,26.33,28.76,27.33,30.0,26.98,29.5,30.56,29.12,30.6,28.21,24.66,29.79,31.75,33.31,31.6,24.29,24.4,28.03,29.77,29.05,27.56,33.76,24.84,26.6,27.3,28.62,30.25,37.26,32.88,26.6,33.07,25.29,31.41,31.07,27.69,32.03,25.21,32.05,36.44,29.98,27.43,25.05,31.1,34.61,28.94,33.3,33.44,23.59,30.33,29.91,24.0,25.7,24.38,26.66,27.73,30.91,33.56,29.44,35.96,28.64,26.15,31.67,23.31,28.84,29.26,21.32,25.43,31.44,29.23,30.53,23.98,31.05,25.3,25.33,32.91,26.94,26.89,24.34,27.87,26.43,31.61,26.69,24.25,26.8,28.58,30.42,31.23,24.67,30.99,30.75,30.6,28.18,27.6,34.07,22.86,27.13,25.14,25.32,29.05,27.47,26.6,24.38,26.36,31.79,30.35,22.26,24.18,23.25,27.59,28.46,23.51,22.52,33.57,28.2,28.69,31.34,25.7,28.25,27.58,29.64,27.95,27.53,38.05,29.11,26.27,31.71,23.86,29.59,28.37,31.87,24.44,30.46,31.86,28.64,28.2,25.84,26.67,28.62,32.87,30.18,34.77,32.01,28.89,26.41,22.34,30.49,28.79,26.49,24.16,26.66,25.77,25.83,26.62,25.08,26.88,24.0,26.82,28.92,24.81,27.31,20.29,24.28,28.96,25.09,22.34,25.66,19.94,24.61,23.91,18.24,22.96,22.71,23.08,30.34,27.18,24.24,27.81,19.64,30.62,23.12,22.62,30.56,24.46,20.34,23.12,30.82,24.83,19.88,34.04,21.65,23.78,23.01,28.21,27.15,24.94,25.39,27.43,21.28,24.27,21.77,27.83,25.62,22.55,24.71,22.38,26.9,27.67,21.99,23.27,20.42,22.55,18.79,23.7,20.87,20.55,24.78,21.64,16.66,18.07,23.33,21.07,23.19,21.78,24.65,18.1,23.85,24.35,22.82,23.66,23.82,20.97,28.39,17.4,20.1,24.24,21.51,24.66,18.92,21.65,24.62,19.01,23.57,21.04,23.46,18.98,22.33,24.07,22.25,27.02,21.3,25.95,22.87,25.05,23.37,22.98,20.33,25.13,23.58,26.5,27.29,20.81,22.29,24.03,19.27,22.41,23.07,21.58,24.3,22.01,20.19,20.69,21.57,23.68,23.15,22.97,24.16,20.07,21.63,23.51,22.17,22.45,23.55,23.35,22.29,21.22,20.52,20.25,23.7,19.5,20.77,17.59,21.61,20.29,20.48,22.78,19.79,22.94,23.45,27.05,23.37,20.09,20.3,20.35,18.38,20.33,20.51,19.97,22.44,17.63,28.03,22.05,20.91,21.25,21.97,20.84,23.74,19.28,19.86,16.72,23.68,20.72,16.15,23.36,19.74,20.83,21.54,18.43,22.36,25.66,23.34,19.28,22.5,22.77,17.77,23.25,19.34,19.67,22.23,21.43,21.98,22.53,22.55,20.91,16.81,24.3,19.44,24.84,18.34,19.83,21.57,19.48,18.78,20.75,19.4,22.96,24.44,22.3,20.68,19.82,21.16,21.34,19.15,17.36,16.54,17.31,21.0,20.27,20.87,19.43,20.3,22.11,19.67,15.47,17.26,20.15,13.09,15.76,21.06,19.1,14.71,16.86,16.25,19.97,15.49,20.03,21.66,19.33,23.0,16.27,16.71,16.21,17.97,21.67,16.1,20.63,19.36,17.43,19.63,20.95,18.79,19.47,20.24,23.06,15.37,17.52,21.99,17.35,21.37,17.99,19.6,22.0,13.86,18.87,14.68,19.66,18.55,14.69,19.56,15.27,19.57,19.73,21.07,19.55,20.11,23.01,20.07,17.1,19.6,27.48,19.61,25.21,21.43,20.6,18.41,22.07,21.89,20.32,21.81,19.58,19.7,19.99,25.83,26.48,22.63,21.11,28.68,29.5,24.75,23.77,26.83,27.02,28.62,26.44,17.11,29.51,23.02,27.48,22.32,29.92,26.32,25.4,24.13,26.35,29.65,26.0,26.52,25.94,29.17,25.09,25.61,29.72,38.48,31.55,23.87,31.62,27.59,21.76,28.11,26.12,28.26,32.47,35.06,37.03,34.17,26.18,26.53,30.46,25.15,30.19,31.99,27.84,28.45,23.95,27.79,27.08,37.26,29.0,30.85,31.67,31.99,33.41,26.49,29.36,30.79,32.56,25.46,29.28,29.67,32.97,37.08,33.61,30.86,28.12,34.95,27.11,29.52,31.23,25.71,26.81,28.08,28.02,28.41,30.87,35.98,38.46,35.44,29.3,37.95,30.09,30.39,30.35,33.83,32.55,34.8,31.6,28.7,31.53,29.31,32.32,31.23,30.47,32.34,30.74,28.9,32.67,35.1,32.14,35.54,36.72,35.45,32.51,27.74,28.76,35.83,28.74,28.79,32.93,31.63,36.79,30.58,30.79,35.06,42.66,30.51,34.42,29.37,31.08,27.1,30.23,28.61,42.64,33.35,35.01,28.33,26.96,29.91,32.81,40.2,29.13,33.8,34.62,35.49,27.78,40.53,33.68,24.77,29.18,35.93,37.07,26.65,33.06,31.52,41.05,36.68,36.6,26.85,32.19,32.44,36.24,40.73,27.67,35.3,34.72,33.74,35.87,36.92,31.01,25.47,31.66,32.71,28.53,34.98,36.44,42.89,37.88,33.64,31.19,31.73,26.45,32.76,48.4,42.98,39.02,37.3,33.0,39.26,38.23,36.26,39.24,36.0,38.51,50.2,37.85,35.13,26.17,32.07,34.93,41.41,45.76,41.64,38.26,38.99,28.3,35.17,40.48,42.87,34.93,43.26,43.43,29.55,39.75,41.28,35.4,35.02,39.08,38.1,38.33,29.14,34.02,39.67,29.72,29.49,40.37,42.06,33.52,33.36,40.44,47.64,36.37,35.95,32.27,39.65,37.63,40.42,41.24,37.18,33.68,40.46,39.88,34.59,41.1,38.47,32.04,47.95,39.14,41.68,35.38,38.55,37.84,41.95,37.47,37.66,35.36,46.14,41.31,37.53,38.86,26.16,34.33,50.61,38.56,39.6,34.22,52.61,25.78,40.49,43.86,38.27,34.85,35.58,39.32,31.32,44.67,35.97,25.81,33.08,32.11,38.26,36.97,31.73,41.27,46.52,38.29,23.13,41.18,33.29,47.18,39.27,30.36,35.41,34.66,31.03,42.14,29.39,29.47,33.64,35.97,38.41,35.67,37.45,38.97,43.89,41.23,41.74,33.47,35.48,28.55,30.07,40.76,41.16,35.67,29.19,46.77,35.11,32.43,29.1,38.79,44.55,35.53,36.42,37.62,32.57,37.97,29.12,29.27,42.13,39.27,32.57,31.25,40.05,31.09,29.93,27.71,34.83,34.59,38.27,28.16,30.03,36.82,35.26,47.04,33.04,37.15,36.53,43.09,29.05,40.82,40.24,32.82,44.21,43.77,34.11,38.34,32.29,29.95,34.54,35.81,35.59,35.26,26.86,46.02,40.16,34.21,30.32,34.95,34.11,32.82,27.52,28.09,27.95,49.4,51.05,33.55,54.15,27.2,34.46,46.94,23.52,43.32,39.21,42.56,29.83,37.79,34.7,29.39,33.32,39.43,31.09,30.14,32.8,46.09,36.84,31.65,50.73,34.54,31.76,36.84,26.88,41.03,29.84,34.98,46.45,37.02,34.79,32.27,25.2,29.19,24.32,25.25,34.24,39.49,34.33,32.32,24.67,35.53,37.8,34.24,29.97,26.74,35.68,29.85,23.96,21.64,40.94,35.17,41.73,33.11,34.22,47.07,33.25,29.01,29.78,27.3,32.64,27.18,32.17,53.49,36.38,32.74,37.39,45.92,32.03,29.81,36.03,26.21,37.13,30.89,36.29,32.26,41.42,29.76,29.21,43.3,38.78,30.9,28.51,30.27,32.76,35.5,29.95,21.91,28.42,36.51,45.93,26.25,34.85,36.52,48.73,35.33,32.96,35.9,30.38,33.03,34.33,26.19,29.48,31.3,23.55,43.04,35.15,28.32]},"100":{"z":[0.0,2.58,2.615,2.615,2.707,2.871,2.869,2.863,2.855,2.855,3.245,3.224,3.214,3.21,3.218,3.129,3.291,3.273,3.248,3.273,3.296,3.265,3.292,3.266,3.283,3.279,3.273,3.224,3.164,3.265,3.175,3.262,3.252,3.164,3.21,3.248,3.24,3.232,3.222,3.182,3.301,3.197,3.158,3.156,3.286,3.108,3.149,3.153,3.111,3.258,3.254,3.114,3.067,3.151,3.227,3.23,3.149,3.032,3.142,3.132,3.084,3.07,3.043,2.736,3.032,3.003,3.094,2.883,3.008,3.148,2.849,3.002,3.077,2.851,3.043,3.09,3.069,3.121,3.123,3.119,2.877,2.985,2.955,3.111,3.03,3.1,2.982,2.944,2.913,3.024,2.978,3.0,2.928,2.946,3.039,2.923,2.948,2.991,2.858,2.911,2.679,2.895,2.847,2.936,2.852,2.659,2.861,2.705,2.795,2.822,2.782,2.652,2.778,2.806,2.701,2.71,2.766,2.762,2.936,2.938,2.812,2.776,2.597,2.873,2.741,2.804,2.781,2.633,2.803,2.861,2.917,2.635,2.621,2.85,2.72,2.675,2.789,2.689,2.555,2.742,2.721,2.491,2.732,2.691,2.867,2.885,2.78,2.805,2.835,2.703,2.769,2.848,2.772,2.819,2.823,2.631,2.593,2.837,2.762,2.59,2.825,2.525,2.591,2.731,2.553,2.539,2.536,2.73,2.798,2.619,2.728,2.797,2.727,2.719,2.602,2.55,2.537,2.66,2.53,2.566,2.463,2.681,2.475,2.49,2.549,2.667,2.683,2.659,2.51,2.628,2.662,2.522,2.536,2.682,2.461,2.533,2.647,2.531,2.522,2.551,2.674,2.517,2.434,2.486,2.68,2.48,2.592,2.572,2.598,2.566,2.549,2.561,2.715,2.622,2.63,2.632,2.654,2.589,2.567,2.57,2.618,2.605,2.593,2.493,2.592,2.475,2.607,2.572,2.687,2.601,2.554,2.66,2.593,2.492,2.524,2.596,2.523,2.673,2.571,2.626,2.634,2.636,2.699,2.522,2.695,2.672,2.706,2.693,2.704,2.583,2.554,2.62,2.574,2.498,2.449,2.541,2.63,2.543,2.522,2.577,2.559,2.358,2.585,2.532,2.486,2.458,2.497,2.486,2.507,2.362,2.437,2.479,2.49,2.487,2.433,2.441,2.424,2.432,2.344,2.519,2.398,2.331,2.371,2.43,2.308,2.488,2.507,2.482,2.571,2.415,2.202,2.366,2.579,2.442,2.49,2.587,2.408,2.399,2.475,2.444,2.514,2.368,2.321,2.253,2.224,2.447,2.376,2.33,2.278,2.369,2.323,2.375,2.334,2.325,2.327,2.287,2.406,2.295,2.226,2.326,2.383,2.286,2.326,2.377,2.309,2.364,2.301,2.342,2.312,2.205,2.228,2.319,2.205,2.194,2.319,2.333,2.313,2.315,2.417,2.155,2.152,2.257,2.325,2.278,2.277,2.343,2.261,2.164,2.161,2.185,2.277,2.332,2.241,2.294,2.194,2.243,2.306,2.299,2.269,2.343,2.21,2.319,2.335,2.291,2.181,2.238,2.299,2.203,2.257,2.35,2.285,2.262,2.341,2.359,2.33,2.328,2.385,2.304,2.406,2.405,2.316,2.241,2.305,2.326,2.315,2.262,2.352,2.415,2.42,2.517,2.311,2.398,2.444,2.449,2.423,2.385,2.404,2.396,2.303,2.419,2.324,2.278,2.295,2.324,2.29,2.289,2.514,2.286,2.257,2.269,2.309,2.284,2.275,2.301,2.27,2.333,2.282,2.309,2.259,2.279,2.293,2.265,2.289,2.318,2.341,2.28,2.306,2.357,2.323,2.357,2.343,2.307,2.362,2.366,2.327,2.351,2.295,2.344,2.343,2.381,2.392,2.338,2.386,2.381,2.36,2.348,2.367,2.332,2.36,2.317,2.324,2.393,2.389,2.348,2.306,2.286,2.331,2.305,2.356,2.328,2.354,2.295,2.312,2.304,2.344,2.302,2.36,2.344,2.308,2.318,2.367,2.312,2.381,2.302,2.31,2.311,2.371,2.316,2.319,2.346,2.343,2.344,2.311,2.295,2.355,2.339,2.338,2.288,2.311,2.283,2.286,2.306,2.332,2.339,2.315,2.319,2.346,2.339,2.309,2.381,2.372,2.486,2.475,2.778,2.756,2.777,2.884,2.957,2.823,2.772,2.854,2.979,2.759,2.781,2.953,2.998,2.986,2.799,2.974,2.736,2.823,2.752,2.968,2.755,3.006,2.877,2.85,2.994,2.942,2.866,2.939,2.902,2.9,2.953,2.941,2.93,2.854,2.935,2.968,2.873,2.866,2.896,2.744,2.793,2.925,2.93,2.862,2.79,2.798,2.863,2.893,2.743,2.846,2.808,2.849,2.706,2.794,2.754,2.767,2.819,2.715,2.767,2.803,2.886,2.807,2.877,2.846,2.796,2.808,2.812,2.802,2.738,2.814,2.748,2.81,2.751,2.735,2.759,2.696,2.742,2.691,2.821,2.819,2.654,2.654,2.631,2.65,2.778,2.776,2.72,2.689,2.605,2.754,2.594,2.644,2.639,2.626,2.746,2.739,2.68,2.671,2.636,2.576,2.714,2.622,2.522,2.671,2.718,2.604,2.578,2.636,2.665,2.67,2.685,2.575,2.56,2.54,2.562,2.553,2.625,2.548,2.629,2.603,2.548,2.647,2.521,2.538,2.578,2.63,2.646,2.561,2.611,2.55,2.526,2.525,2.549,2.531,2.564,2.546,2.503,2.47,2.505,2.54,2.557,2.495,2.571,2.509,2.521,2.544,2.492,2.507,2.491,2.443,2.495,2.459,2.497,2.495,2.525,2.461,2.476,2.477,2.472,2.481,2.506,2.521,2.527,2.508,2.476,2.487,2.507,2.464,2.4,2.433,2.398,2.369,2.426,2.376,2.469,2.397,2.336,2.464,2.33,2.445,2.342,2.409,2.33,2.352,2.448,2.424,2.358,2.412,2.317,2.413,2.314,2.334,2.285,2.294,2.361,2.32,2.238,2.342,2.288,2.232,2.226,2.311,2.203,2.27,2.198,2.207,2.198,2.234,2.206,2.226,2.2,2.187,2.182,2.257,2.168,2.204,2.182,2.277,2.144,2.15,2.262,2.19,2.134,2.206,2.203,2.235,2.147,2.155,2.23,2.197,2.162,2.197,2.097,2.094,2.077,2.151,2.05,2.121,2.064,2.041,2.082,2.061,2.119,2.064,2.106,2.033,2.049,2.045,2.094,2.089,2.074,2.054,2.021,2.031,2.047,2.021,2.018,2.053,2.001,2.044,2.025,2.002,2.028,2.041,2.028,2.044,2.035,2.03,1.989,1.965,1.965,1.914,1.964,1.975,1.957,1.974,1.941,1.931,1.963,1.965,1.967,1.958,1.98,1.997,1.997,1.958,1.987,1.969,1.986,2.011,2.034,2.048,2.042,2.054,2.037,2.02,2.047,2.048,2.049,2.045,2.04,2.019,2.026,1.99,2.026,2.035,2.026,2.02,2.011,2.02,2.019,2.037,2.062,2.029,2.024,2.036,2.047,1.994,2.004,2.009,2.007,1.992,2.028,2.044,2.019,2.032,2.038,2.032,2.059,2.057,2.05,2.059,2.031,2.033,2.02,2.024,2.038,2.013,2.046,2.024,2.02,2.016,2.068,2.076,2.032,2.03,2.012,2.003,2.038,2.005,2.017,2.014,2.009,2.042,2.005,2.042,2.026,2.042,2.044,2.053,2.073,2.029,2.032,2.078,1.997,2.037,2.032,2.025,2.051,2.029,2.017,2.08,2.073,2.088,2.039,2.031,2.03,2.056,2.051,2.05,2.084,2.05,2.058,2.09,2.077,2.046,2.069,2.112,2.095,2.108,2.146,2.055,2.08,2.08,2.035,2.101,2.058,2.056,2.077,2.048,2.077,2.156,2.093,2.052,2.065,2.077,2.025,2.058,2.137,2.079,2.087,2.159,2.179,2.171,2.148,2.132,2.189,2.189,2.09,2.092,2.15,2.03,2.142,2.073,2.032,2.143,2.098,2.084,2.148,2.167,2.058,2.033,2.036,2.155,2.06,2.122,2.015,2.019,2.084,2.117,2.119,2.173,2.097,2.144,2.231,2.062,2.073,2.051,2.222,2.134,2.213,2.147,2.111,2.175,2.207,2.133,2.129,2.231,2.114,2.176,2.179,2.156,2.31,2.199,2.268,2.323,2.155,2.331,2.262,2.27,2.282,2.286,2.355,2.243,2.237,2.269,2.336,2.251,2.196,2.282,2.278,2.268,2.196,2.305,2.297,2.222,2.157,2.285,2.307,2.27,2.345,2.244,2.297,2.3,2.25,2.238,2.324],"r":[-5.498,-7.873,-6.399,-4.046,-6.012,-5.29,-2.952,-3.402,-5.181,-7.658,-10.28,-5.666,-5.19,-6.364,-4.39,-4.924,-8.082,-4.951,-6.097,-3.643,-1.776,-2.798,-5.771,-3.224,-5.008,-5.499,-5.579,-5.377,-5.599,-3.491,-5.1,-3.33,-3.528,-4.9,-5.084,-7.189,-5.342,-5.523,-7.435,-2.658,-4.983,-5.359,-5.038,-3.403,-5.328,-3.225,-6.882,-6.366,-5.396,-6.759,-3.938,-4.888,-3.549,-6.042,-3.149,-5.046,-2.96,-2.251,-4.669,-4.682,-2.821,-4.586,-4.104,-3.195,-3.903,-3.184,-6.132,-6.775,-5.382,-3.17,-4.398,-2.217,-1.332,-3.447,-4.005,-4.073,-1.498,-1.467,-2.592,-2.487,-7.276,-3.297,-5.405,-0.6026,-3.322,-2.276,-2.38,-1.172,-1.871,-3.404,-3.916,-1.359,-2.576,-2.098,-0.01259,-1.763,-2.561,-4.091,-2.986,-2.554,-2.458,-1.719,-1.909,-0.9652,-2.789,-0.3966,-3.307,-2.974,-2.216,-5.361,-0.6001,-2.317,-3.27,-0.3296,-1.948,-1.373,-0.6489,-4.635,-1.284,-1.52,-1.738,-3.875,-4.468,-1.912,-2.536,-2.942,-1.211,-1.175,-3.594,-1.543,-1.42,-2.277,-2.079,-2.527,-2.812,-1.287,-1.418,-1.483,-2.261,-1.267,-2.779,-6.818,-1.669,-4.446,-2.249,-2.824,-1.966,-9.947,-2.705,-5.916,-5.732,-1.342,-2.958,-4.023,-3.581,-6.586,-1.471,-0.673,-4.703,-4.093,-2.219,-0.01706,-3.292,-2.657,-2.05,-2.48,-2.618,-2.324,-2.67,-2.717,-2.225,-1.863,-2.153,-3.125,-3.312,-2.022,-2.651,-1.753,-2.108,-2.047,-1.376,-3.667,-1.723,-1.852,-2.597,-2.413,-2.56,-3.578,-2.702,-1.721,-0.6658,-2.397,-2.458,-2.433,-1.726,-2.678,-2.591,-0.09762,-0.3852,-2.858,-1.04,-0.8714,-2.509,-2.387,-1.825,-7.073,-2.543,-2.261,-2.769,-2.277,-2.337,-2.159,-2.476,-2.473,-2.355,-5.688,-7.222,-5.591,-4.268,-4.388,-2.835,-4.05,-2.914,-2.766,-2.201,-2.466,-3.192,-1.898,-2.984,-2.513,-2.52,-2.924,-2.589,-2.577,-3.428,-3.493,-3.682,-6.295,-4.419,-6.169,-5.109,-5.429,-5.514,-4.018,-4.69,-4.374,-4.78,-0.408,-0.3783,-4.328,-4.211,-15.95,-3.63,-5.385,-6.492,-5.433,-6.346,-5.622,-6.112,-2.475,-2.77,-5.861,-2.852,-4.931,-4.026,-3.628,-3.861,-3.578,-5.74,-2.76,-5.546,-5.14,-4.832,-4.508,-5.374,-7.039,-7.883,-4.379,-5.907,-6.617,-5.307,-3.655,-5.611,-5.561,-4.404,-3.334,-4.643,-4.819,-5.988,-5.629,-6.05,-16.06,-2.711,-2.564,-3.208,-3.401,-4.707,-3.018,-5.632,-5.226,-3.567,-6.401,-2.675,-3.943,-2.898,-2.28,-2.166,-3.576,-1.331,-2.88,-2.827,-3.762,-2.555,-3.521,-2.899,-2.872,-2.179,-2.52,-2.159,-3.803,-3.692,-2.927,-3.063,-2.852,-4.069,-3.594,-2.663,-2.942,-3.266,-3.08,-3.133,-3.441,-3.152,-3.202,-3.252,-3.146,-3.889,-3.3,-4.326,-3.083,-5.574,-3.767,-3.864,-5.32,-4.654,-5.983,-5.178,-5.473,-5.987,-5.653,-6.161,-6.015,-4.637,-6.279,-5.553,-5.816,-5.508,-6.92,-5.983,-5.896,-6.032,-6.018,-6.231,-5.944,-6.103,-5.302,-4.629,-0.9241,-1.192,-0.09209,-1.059,-0.3348,-4.297,-4.11,-4.288,-3.978,-6.3,-1.666,-0.8923,-3.112,-6.932,-5.776,-6.803,-6.303,-5.978,-2.181,-6.2,-4.232,-2.348,-4.183,-2.019,-4.014,-4.764,-2.086,-0.9728,-3.75,-4.814,-4.439,-3.655,-6.931,-6.645,-3.702,-2.573,-6.315,-1.969,-5.826,-6.751,-7.006,-7.345,-7.267,-5.568,-3.974,-4.661,-4.434,-5.112,-5.277,-4.945,-3.259,-2.56,-3.471,-4.888,-4.722,-4.019,-3.378,-3.285,-4.246,-4.174,-15.75,-3.918,-3.319,-2.751,-3.545,-4.142,-3.944,-2.919,-3.133,-3.812,-5.911,-4.288,-3.257,-3.42,-3.101,-3.276,-3.634,-4.231,-7.003,-5.221,-5.972,-4.901,-4.314,-4.129,-12.56,-12.86,-5.177,-5.07,-6.546,-6.254,-6.064,-3.878,-3.909,-3.847,-4.782,-6.18,-3.851,-3.421,-3.321,-3.372,-3.643,-3.228,-2.766,-3.432,-4.601,-4.754,-4.444,-3.826,-4.186,-3.93,-3.301,-3.895,-4.608,-4.316,-3.574,-3.026,-2.69,-3.431,-3.211,-2.846,-3.425,-3.66,-3.177,-4.462,-4.212,-3.41,-4.657,-4.142,-5.209,-4.187,-3.94,-5.018,-4.677,-12.31,-10.43,-11.19,-8.15,-10.54,-11.88,-10.34,-10.11,-11.75,-8.886,-10.66,-9.66,-8.805,-13.35,-11.21,-10.26,-14.42,-13.0,-7.815,-10.53,-9.697,-9.549,-7.807,-9.087,-8.631,-8.582,-9.398,-11.4,-8.899,-8.817,-11.54,-8.522,-11.26,-9.437,-7.792,-9.193,-8.223,-13.65,-8.024,-11.21,-6.708,-7.298,-7.983,-8.282,-11.1,-12.97,-8.651,-8.478,-10.26,-7.642,-11.72,-10.02,-12.15,-7.133,-6.808,-6.697,-7.383,-10.39,-7.155,-12.5,-7.08,-7.337,-9.769,-7.698,-7.334,-7.773,-9.702,-8.551,-8.549,-11.77,-7.992,-9.237,-7.616,-9.726,-9.184,-12.31,-9.097,-10.53,-7.922,-8.305,-8.332,-8.244,-8.622,-6.749,-8.719,-8.625,-7.323,-7.932,-8.65,-6.681,-6.9,-14.35,-7.706,-8.027,-6.748,-7.072,-5.648,-6.333,-6.926,-7.079,-6.625,-7.101,-9.4,-6.936,-6.667,-7.355,-9.921,-2.206,-7.251,-9.252,-6.917,-8.627,-6.137,-5.197,-6.621,-4.887,-7.07,-7.535,-6.595,-9.116,-9.46,-6.772,-5.485,-8.728,-4.923,-5.648,-5.039,-4.075,-5.448,-6.993,-5.731,-8.177,-7.688,-8.062,-7.168,-7.877,-7.653,-6.371,-9.135,-10.53,-6.759,-5.595,-5.152,-4.71,-7.362,-4.469,-5.617,-5.153,-4.846,-4.379,-5.101,-4.375,-3.073,-4.68,-4.475,-4.495,-8.372,-3.77,-4.106,-3.473,-3.321,-3.791,-3.938,-3.945,-3.697,-3.15,-3.149,-3.325,-4.747,-3.46,-3.052,-3.844,-3.374,-3.374,-2.786,-3.279,-2.195,-2.701,-2.935,-2.824,-2.567,-2.986,-2.81,-2.718,-1.765,-2.62,-2.576,-3.227,-2.417,-3.065,-5.402,-3.659,-2.352,-1.993,-1.883,-1.835,-1.841,-2.074,-1.941,-1.968,-1.824,-1.893,-1.908,-1.859,-2.259,-2.905,-2.04,-2.566,-2.928,-2.312,-3.263,-2.109,-5.107,-4.335,-4.6,-5.376,-6.872,-6.215,-6.011,-3.688,-3.624,-4.844,-5.813,-5.373,-4.891,-4.123,-3.155,-4.617,-3.992,-2.018,-1.812,-1.788,-1.979,-1.821,-2.201,-2.353,-3.725,-3.843,-2.532,-2.666,-3.006,-1.926,-2.482,-4.838,-4.138,-3.296,-4.225,-3.633,-3.61,-2.256,-3.053,-3.903,-4.36,-3.827,-3.675,-3.134,-8.093,-1.896,-4.299,-3.166,-4.039,-2.74,-2.366,-2.548,-2.735,-3.232,-1.081,-2.228,-3.005,-1.846,-1.851,-2.438,-1.646,-2.051,-1.9,-1.976,-2.57,-0.9092,-2.11,-4.14,-2.812,-1.458,-2.57,-3.569,-5.45,-7.883,-4.795,-6.06,-5.676,-6.154,-3.693,-5.035,-5.74,-3.931,-2.263,-2.304,-2.077,-1.762,-2.039,-2.229,-5.14,-1.908,-2.103,-2.328,-1.818,-1.822,-1.041,-2.067,-1.93,-1.965,-1.909,-1.878,-5.101,-2.1,-2.178,-1.75,-2.012,-1.918,-1.253,-1.985,-2.095,-5.466,-1.837,-1.851,-1.779,-1.854,-2.122,-1.849,-1.958,-3.062,-2.004,-2.174,-2.063,-1.839,-1.993,-1.834,-1.81,-2.104,-1.92,-1.902,-1.86,-1.908,-1.938,-1.828,-1.816,-1.985,-1.999,-3.293,-1.768,-1.787,-1.732,-1.711,-1.993,-1.829,-1.868,-1.997,-1.996,-1.769,-1.88,-0.1908,-1.838,-2.393,-2.118,-1.767,-1.789,-2.706,-3.078,-3.339,-3.22,-3.766,-10.72,-3.149,-2.919,-1.867,-1.805,-1.929,-1.98,-1.37,-2.974,-2.955,-3.913,-3.292,-3.475,-3.287,-1.859,-1.771,-2.981,-2.153,-2.269,-1.935,-2.861,-3.82,-1.758,-1.966,-1.859,-1.848,-1.358,-1.962,-1.996,-1.717,-3.209,-3.612,-4.14,-2.252,-1.783,-1.805,-1.94,-2.13,-1.955,-1.244,-1.887,-12.97,-2.273,-1.786,-1.164,-1.812,-2.209,-2.45,-1.831,-2.143,-2.399,-2.706,-3.427,-5.157,-5.273,-4.645,-4.689,-4.878,-4.993,-4.665,-4.507,-7.81,-9.87,-5.187,-5.599,-6.41,-6.082,-6.15,-7.783,-8.284,-6.03,-6.432,-9.005,-8.926,-8.18,-8.177,-4.669,-5.544,-4.422,-4.828,-3.234,-3.706,-3.214,-2.636,-2.568,-2.482,-2.249,-1.881,-2.155,-1.694,-2.048,-1.176,-1.801,-2.141,-1.887,-2.105,-1.983,-1.83,-6.106,-1.912,-3.266,-1.016,-1.985,-1.883,-1.72,-1.982,-1.84,-1.992,-1.789,-2.001,-1.875,-3.06,-1.797,-1.893,-2.294,-1.794,-5.288,-2.185,-1.789,-1.635,-1.772,-2.04,-1.856,-1.817,-2.579,-1.792,-2.119,-1.749,-1.992,-2.054],"g":[0.0,153.0,172.0,151.4,140.3,135.2,131.5,125.1,128.9,120.5,94.04,82.92,74.14,77.86,63.36,61.27,53.64,55.84,49.31,45.27,71.36,67.92,64.09,61.11,62.07,55.68,47.68,54.93,44.74,40.18,59.29,60.24,47.21,38.76,43.88,40.93,35.14,36.46,36.15,29.91,39.66,43.69,44.42,33.43,35.48,32.56,31.96,36.63,31.4,30.18,32.02,32.47,33.23,26.83,30.22,38.76,34.04,38.11,31.87,29.12,32.47,32.27,34.82,29.29,35.69,27.35,29.36,33.57,29.37,37.2,33.79,33.38,31.58,31.41,34.87,33.62,28.27,35.01,39.46,35.91,33.83,33.21,29.12,31.11,38.3,30.28,34.67,30.09,42.67,39.83,32.53,32.07,44.16,36.19,34.0,31.53,30.87,33.89,29.09,27.19,29.64,30.64,29.7,36.94,28.43,31.73,29.13,33.87,30.51,32.0,32.21,36.55,26.21,33.77,27.54,29.93,34.6,33.0,34.83,36.22,31.61,24.74,35.43,25.88,23.76,37.48,30.87,31.39,30.36,25.67,30.38,35.92,32.53,32.86,34.65,28.15,27.68,33.48,29.55,26.87,34.26,27.41,31.66,25.85,24.91,26.24,29.47,26.13,30.11,25.85,32.11,31.74,25.7,34.87,27.51,27.92,23.58,34.44,31.47,31.86,27.95,30.31,28.01,28.7,32.32,27.8,27.42,24.62,24.24,24.63,30.01,28.99,28.39,26.95,24.15,27.74,37.22,24.89,30.76,20.14,28.34,32.49,32.39,31.88,33.18,22.03,27.19,31.34,26.12,30.46,26.26,29.33,28.6,41.73,29.48,36.83,24.24,28.27,32.77,25.1,29.28,27.4,31.27,29.15,24.42,32.16,32.08,25.5,31.86,19.33,22.11,28.56,28.83,25.96,25.92,33.6,28.33,33.5,31.88,34.28,27.55,24.3,25.12,29.73,30.72,29.13,24.77,33.18,32.45,28.27,30.48,33.63,28.61,26.66,28.74,27.87,27.85,29.11,27.9,24.14,25.01,24.47,30.43,35.09,28.8,27.24,20.26,28.65,20.56,30.72,31.87,31.4,34.56,27.11,24.0,28.98,25.17,31.71,29.3,26.68,22.24,29.31,27.15,29.49,23.03,24.43,24.7,18.33,25.84,30.79,22.99,26.57,24.78,23.02,22.53,29.45,26.07,29.3,34.95,30.71,29.66,28.98,25.72,21.42,28.01,29.34,25.81,21.04,24.19,38.18,22.66,23.09,26.46,33.24,25.73,29.74,28.87,29.84,28.75,28.78,26.76,24.63,27.21,38.55,21.6,29.51,24.16,24.15,23.53,20.87,28.36,24.32,21.52,28.13,22.41,28.92,30.58,24.15,25.23,21.37,21.2,22.25,28.81,23.48,24.3,23.56,26.67,23.7,27.71,26.46,27.31,25.29,27.78,19.73,26.74,22.93,22.15,17.57,25.61,26.27,27.98,25.05,26.59,32.54,25.91,24.62,34.68,28.21,26.53,19.07,31.84,25.72,26.64,27.76,22.14,26.79,23.67,23.84,20.7,22.78,19.76,21.54,26.96,26.85,20.84,25.61,26.0,31.76,20.43,20.11,23.3,28.83,18.87,22.51,22.19,26.98,21.33,24.0,25.05,28.46,25.97,27.44,25.16,23.45,21.24,29.11,24.34,23.36,31.46,19.57,23.39,20.89,18.48,22.5,23.56,19.12,19.44,24.02,19.04,23.94,18.44,23.76,17.92,21.1,25.44,22.1,21.83,20.28,24.23,21.46,21.91,22.05,26.34,23.25,26.89,21.53,20.7,15.14,21.36,20.44,25.35,19.2,20.33,23.73,24.19,27.57,17.89,25.01,21.34,17.49,21.42,19.89,35.4,21.13,23.42,19.02,24.33,22.38,22.03,19.02,19.11,22.87,21.52,21.81,22.72,19.42,21.72,22.32,21.66,19.1,20.13,22.13,22.92,19.25,22.51,23.65,19.88,23.59,21.26,26.13,33.37,23.04,21.74,21.31,13.85,22.09,17.43,20.56,23.82,24.47,26.16,19.08,20.37,19.38,19.35,21.83,22.09,19.03,19.08,18.04,21.51,20.94,20.71,23.0,20.32,25.42,21.09,20.73,28.38,22.13,18.99,21.84,20.37,20.28,24.87,21.6,17.64,22.26,25.24,17.08,23.8,24.12,25.76,21.94,21.98,20.54,24.12,19.25,19.87,27.01,24.06,21.08,19.12,28.33,23.08,27.02,29.76,22.39,21.18,26.46,22.98,25.45,24.71,19.7,25.71,23.5,22.22,31.39,25.19,24.1,33.56,25.65,27.45,29.7,26.96,23.4,26.9,28.62,25.18,23.21,35.89,22.79,29.18,30.88,35.96,25.04,27.75,21.18,33.41,26.94,27.1,30.81,30.45,25.75,26.11,34.67,28.94,26.77,24.85,30.43,31.38,23.75,39.41,32.43,35.01,28.08,25.75,29.67,28.32,26.53,34.15,30.68,28.85,25.73,26.74,30.43,31.44,36.59,29.78,35.95,32.02,33.78,32.38,33.84,39.02,31.43,37.57,30.19,30.75,31.16,32.02,30.51,30.15,33.62,25.54,42.38,41.21,30.62,35.92,37.6,35.64,35.84,24.55,40.95,37.9,41.16,29.54,38.8,39.87,34.72,40.34,31.58,38.46,35.44,34.87,35.49,30.2,45.26,34.07,36.05,40.94,36.99,34.45,34.53,42.02,37.58,34.88,33.61,31.06,31.42,46.55,42.93,44.99,35.74,44.12,35.14,41.55,33.58,44.69,44.65,36.18,49.38,33.38,30.83,39.68,41.14,30.97,50.87,36.1,35.16,27.3,35.95,29.22,37.53,32.79,34.95,44.24,44.19,36.8,39.79,36.97,41.62,41.06,50.46,38.49,47.06,38.58,30.45,34.13,43.87,46.29,41.94,39.93,38.69,39.45,38.13,50.1,44.82,36.64,45.23,46.3,38.97,39.73,39.67,37.0,34.57,48.5,44.55,37.28,28.57,46.41,38.8,33.7,39.35,49.06,31.68,32.12,40.82,41.78,39.34,38.24,42.34,54.19,52.07,37.47,43.22,40.34,36.97,36.11,37.44,31.04,28.45,40.3,33.05,36.6,39.11,34.26,27.74,44.76,40.38,37.07,37.75,38.43,43.8,34.03,40.35,38.27,45.81,42.65,42.95,35.38,43.84,36.47,40.24,40.12,34.95,36.6,33.65,37.05,39.41,41.15,35.71,47.93,40.45,28.87,35.09,46.5,36.77,33.69,46.38,37.14,38.85,35.04,41.26,39.27,40.66,40.93,36.88,37.01,30.96,35.61,35.11,33.91,34.03,32.7,37.0,38.96,37.3,36.75,33.13,43.96,38.94,38.15,36.98,32.45,38.44,36.41,31.74,34.83,34.59,39.92,38.18,30.72,35.46,35.42,39.09,30.47,40.57,40.77,36.35,38.27,49.3,34.7,39.15,28.7,31.81,31.04,42.8,31.59,29.77,28.82,29.53,28.83,28.09,39.59,31.64,30.47,38.32,38.9,27.16,30.13,26.9,41.38,38.84,37.17,30.8,32.56,29.98,30.9,33.45,41.85,32.64,39.23,28.46,41.45,32.18,30.5,34.92,38.97,39.93,40.79,35.76,34.11,36.67,38.96,40.65,40.52,28.85,34.84,31.19,30.97,43.42,25.64,30.34,31.79,32.46,31.47,37.09,28.22,27.41,39.52,32.46,32.01,30.9,22.45,36.66,38.83,35.07,33.41,38.38,25.35,31.64,24.23,28.35,31.14,27.28,36.48,32.0,25.98,29.91,32.86,34.67,29.52,33.93,31.94,37.77,38.13,28.61,30.86,37.56,25.37,33.09,32.36,29.21,32.67,29.31,25.44,35.21,26.64,36.13,28.75,20.9,41.74,29.84,31.46,36.36,31.16,27.63,32.88,31.3,34.11,25.22,31.53,27.8,35.88,32.14,30.74,24.62,22.23,28.32,23.97,24.93,29.92,28.36,24.38,24.02,30.61,32.05,30.01,22.53,23.08,23.66,25.81,30.48,28.9,17.11,22.33,25.05,21.07,28.96,30.63,26.73,22.71,23.66,25.35,29.32,22.17,29.01,21.85,29.68,27.72,31.36,28.33,24.83,28.03,29.21,21.11,26.28,26.1,27.57,27.34,28.12,31.25,21.44,29.03,29.85,24.51,30.48,30.97,30.87,29.23,25.85,30.26,25.99,32.04,22.92,31.89,24.97,23.89,23.21,40.12,26.21,26.65,22.18,29.11,31.59,31.65,23.13,35.94,25.07,36.55,31.13,26.79,30.76,28.84,34.06,25.95,24.12,31.62,31.27,38.19,36.25,28.1,26.15,26.1,26.35,32.39,27.56,36.66,31.38]},"2026":{"z":[0.0,2.477,2.472,2.459,2.429,2.431,2.417,2.41,2.375,2.397,2.4,2.364,2.374,2.36,2.425,2.361,2.388,2.355,2.376,2.356,2.375,2.378,2.424,2.375,2.383,2.358,2.657,2.5,2.515,2.474,2.652,2.553,2.664,2.657,2.662,2.667,2.663,2.658,2.57,2.471,2.637,2.654,2.65,2.689,2.645,2.698,2.699,2.701,2.656,2.599,2.664,2.744,2.665,2.731,2.649,2.734,2.464,2.738,2.69,2.563,2.635,2.644,2.646,2.754,2.721,2.612,2.568,2.482,2.735,2.687,2.721,2.697,2.629,2.738,2.772,2.592,2.773,2.696,2.722,2.532,2.738,2.711,2.721,2.682,2.468,2.767,2.511,2.725,2.777,2.625,2.768,2.77,2.51,2.471,2.78,2.637,2.796,2.643,2.789,2.577,2.782,2.742,2.71,2.7,2.731,2.733,2.811,2.748,2.649,2.794,2.831,2.775,2.495,2.602,2.761,2.829,2.791,2.723,2.833,2.773,2.61,2.844,2.799,2.843,2.785,2.705,2.571,2.711,2.8,2.872,2.72,2.826,2.848,2.741,2.79,2.827,2.857,2.913,2.867,2.827,2.724,2.618,2.806,2.569,2.647,2.788,2.794,2.874,2.894,2.895,2.655,2.578,2.836,2.552,2.828,2.649,2.799,2.871,2.78,2.849,2.785,2.801,2.689,2.784,2.785,2.684,2.736,2.765,2.782,2.82,2.828,2.558,2.571,2.757,2.571,2.746,2.713,2.791,2.473,2.571,2.634,2.675,2.733,2.801,2.616,2.61,2.491,2.542,2.513,2.791,2.617,2.715,2.784,2.522,2.607,2.728,2.683,2.782,2.622,2.44,2.53,2.41,2.647,2.563,2.638,2.75,2.789,2.585,2.657,2.774,2.607,2.568,2.473,2.635,2.507,2.739,2.74,2.779,2.747,2.471,2.539,2.534,2.81,2.522,2.609,2.613,2.727,2.601,2.609,2.707,2.606,2.536,2.713,2.465,2.746,2.511,2.529,2.753,2.537,2.718,2.5,2.723,2.544,2.757,2.569,2.73,2.612,2.652,2.724,2.66,2.452,2.438,2.471,2.518,2.418,2.653,2.442,2.722,2.418,2.725,2.551,2.625,2.678,2.595,2.712,2.761,2.445,2.778,2.669,2.696,2.55,2.509,2.597,2.523,2.381,2.462,2.708,2.472,2.616,2.579,2.678,2.541,2.469,2.481,2.716,2.711,2.574,2.661,2.828,2.52,2.48,2.537,2.761,2.509,2.654,2.527,2.725,2.487,2.698,2.487,2.474,2.833,2.715,2.486,2.818,2.743,2.564,2.556,2.653,2.71,2.562,2.8,2.465,2.577,2.835,2.514,2.761,2.801,2.686,2.554,2.789,2.521,2.706,2.515,2.715,2.526,2.837,2.582,2.744,2.728,2.821,2.652,2.723,2.557,2.737,2.62,2.682,2.448,2.752,2.566,2.521,2.513,2.656,2.475,2.492,2.703,2.455,2.803,2.697,2.805,2.566,2.469,2.437,2.49,2.624,2.444,2.434,2.574,2.483,2.506,2.755,2.766,2.821,2.671,2.535,2.681,2.459,2.51,2.789,2.599,2.516,2.559,2.788,2.492,2.598,2.441,2.723,2.508,2.486,2.537,2.533,2.533,2.479,2.653,2.479,2.448,2.614,2.424,2.455,2.606,2.476,2.454,2.658,2.664,2.438,2.513,2.683,2.423,2.43,2.442,2.521,2.492,2.443,2.452,2.452,2.485,2.408,2.424,2.425,2.445,2.498,2.423,2.436,2.472,2.6,2.444,2.424,2.441,2.594,2.428,2.537,2.424,2.419,2.405,2.392,2.432,2.378,2.358,2.422,2.346,2.583,2.543,2.397,2.505,2.415,2.368,2.338,2.319,2.351,2.43,2.403,2.502,2.371,2.311,2.324,2.385,2.329,2.411,2.38,2.304,2.383,2.495,2.313,2.315,2.548,2.399,2.327,2.357,2.552,2.331,2.454,2.498,2.351,2.542,2.473,2.485,2.315,2.472,2.376,2.3,2.404,2.402,2.377,2.314,2.32,2.336,2.358,2.398,2.365,2.354,2.379,2.443,2.354,2.41,2.393,2.33,2.394,2.371,2.398,2.315,2.355,2.508,2.388,2.425,2.367,2.334,2.397,2.569,2.494,2.592,2.354,2.328,2.355,2.564,2.434,2.4,2.615,2.531,2.404,2.537,2.432,2.446,2.446,2.603,2.529,2.428,2.395,2.409,2.412,2.379,2.439,2.418,2.433,2.416,2.601,2.662,2.439,2.397,2.396,2.386,2.389,2.437,2.366,2.509,2.425,2.514,2.367,2.392,2.576,2.533,2.398,2.524,2.453,2.376,2.376,2.546,2.519,2.705,2.402,2.713,2.724,2.387,2.505,2.395,2.416,2.702,2.43,2.584,2.524,2.556,2.465,2.492,2.341,2.52,2.387,2.45,2.503,2.52,2.414,2.307,2.496,2.386,2.346,2.329,2.427,2.31,2.519,2.514,2.372,2.344,2.497,2.419,2.31,2.263,2.326,2.267,2.29,2.432,2.31,2.371,2.437,2.375,2.277,2.525,2.359,2.456,2.318,2.467,2.345,2.503,2.384,2.465,2.463,2.289,2.443,2.327,2.577,2.485,2.353,2.412,2.36,2.284,2.312,2.25,2.282,2.414,2.365,2.42,2.388,2.352,2.274,2.317,2.507,2.346,2.417,2.274,2.307,2.326,2.482,2.323,2.312,2.272,2.413,2.463,2.384,2.299,2.401,2.306,2.384,2.323,2.279,2.308,2.384,2.32,2.573,2.416,2.527,2.44,2.453,2.354,2.362,2.38,2.496,2.448,2.526,2.41,2.619,2.493,2.445,2.363,2.508,2.393,2.423,2.372,2.437,2.372,2.392,2.535,2.367,2.399,2.409,2.479,2.368,2.494,2.386,2.452,2.35,2.476,2.461,2.591,2.351,2.448,2.372,2.382,2.349,2.612,2.475,2.467,2.392,2.481,2.586,2.371,2.475,2.382,2.429,2.458,2.585,2.356,2.56,2.376,2.542,2.452,2.434,2.497,2.386,2.455,2.476,2.424,2.455,2.484,2.569,2.56,2.407,2.665,2.446,2.5,2.402,2.565,2.553,2.408,2.48,2.363,2.421,2.344,2.412,2.584,2.327,2.446,2.558,2.339,2.345,2.487,2.317,2.508,2.52,2.316,2.382,2.394,2.291,2.449,2.292,2.362,2.351,2.289,2.433,2.319,2.475,2.516,2.491,2.579,2.366,2.423,2.513,2.323,2.314,2.354,2.329,2.42,2.555,2.383,2.385,2.397,2.61,2.662,2.448,2.438,2.455,2.453,2.573,2.418,2.435,2.504,2.494,2.596,2.337,2.496,2.48,2.507,2.419,2.408,2.516,2.394,2.391,2.39,2.415,2.391,2.369,2.376,2.379,2.387,2.375,2.4,2.411,2.377,2.379,2.467,2.42,2.394,2.354,2.392,2.406,2.408,2.407,2.408,2.369,2.422,2.444,2.377,2.432,2.434,2.414,2.41,2.409,2.378,2.393,2.404,2.448,2.463,2.462,2.438,2.425,2.458,2.436,2.495,2.464,2.484,2.476,2.495,2.505,2.46,2.469,2.517,2.487,2.466,2.478,2.498,2.474,2.431,2.502,2.414,2.408,2.434,2.467,2.414,2.397,2.452,2.458,2.425,2.431,2.483,2.466,2.459,2.441,2.498,2.444,2.457,2.421,2.439,2.47,2.427,2.421,2.422,2.47,2.501,2.426,2.494,2.442,2.456,2.449,2.478,2.514,2.5,2.491,2.541,2.488,2.459,2.514,2.473,2.475,2.479,2.548,2.596,2.484,2.485,2.491,2.505,2.511,2.526,2.519,2.533,2.535,2.602,2.558,2.509,2.516,2.518,2.493,2.508,2.539,2.532,2.533,2.528,2.539,2.532,2.584,2.538,2.535,2.547,2.556,2.555,2.583,2.616,2.551,2.568,2.575,2.566,2.555,2.586,2.551,2.525,2.514,2.515,2.516,2.598,2.531,2.533,2.538,2.534,2.551,2.558,2.537,2.52,2.536,2.563,2.546,2.515,2.527,2.57,2.528,2.556,2.568,2.588,2.579,2.57,2.568,2.608,2.562,2.548,2.537,2.528,2.519,2.548,2.534,2.529,2.563,2.624,2.559,2.584,2.556,2.6,2.566,2.551,2.554,2.554,2.557,2.586,2.585,2.582,2.572,2.575,2.564,2.542,2.55,2.578,2.549,2.531,2.525,2.531,2.533,2.561,2.55,2.535,2.535,2.535,2.574,2.541,2.506,2.542,2.545,2.534,2.539,2.537,2.528,2.548,2.549,2.545,2.531,2.537,2.548,2.534],"r":[-4.151,-6.197,-4.159,-4.101,-3.949,-4.58,-5.388,-3.672,-3.811,-4.09,-4.359,-5.16,-5.772,-4.242,-5.004,-5.48,-4.253,-3.436,-2.483,-3.625,-4.319,-5.504,-3.803,-4.819,-6.296,-4.109,-4.721,-6.566,-5.894,-4.692,-5.21,-4.707,-5.968,-6.498,-5.062,-7.96,-6.225,-4.566,-5.299,-6.365,-6.608,-4.651,-6.645,-4.271,-5.564,-5.548,-5.235,-5.288,-5.703,-6.289,-7.275,-5.185,-5.692,-4.672,-5.739,-5.502,-6.798,-7.265,-6.457,-3.928,-3.93,-4.538,-6.235,-4.413,-4.226,-5.83,-4.875,-4.893,-5.843,-2.665,-4.528,-2.215,-6.422,-8.43,-2.719,-2.876,-4.776,-5.228,-5.73,-6.892,-6.219,-2.874,-6.988,-3.367,-5.367,-5.174,-6.222,-5.694,-5.474,-8.031,-4.643,-6.036,-2.693,-2.8,-6.046,-3.376,-4.568,-2.657,-4.022,-7.889,-1.604,-7.941,-4.637,-5.598,-2.39,-2.458,-1.633,0.2247,-6.569,-5.28,-4.628,-2.157,-5.845,-3.315,-3.899,-5.369,-4.888,-4.139,-6.064,0.1,-3.893,-3.552,-4.731,-3.986,-5.909,-3.947,-4.183,-5.636,-4.423,-3.762,-4.834,-5.843,-3.53,-5.504,-4.189,-5.422,-5.984,-4.199,-2.382,-4.973,-2.633,-4.037,-2.815,-5.507,-6.328,-1.927,-2.165,-6.092,-4.013,-3.268,-1.869,-6.005,-4.197,-6.126,-1.927,-2.641,-6.562,-6.442,-3.198,-3.999,-3.369,-2.03,-2.217,-1.682,-2.269,-1.572,-1.069,-2.005,-1.958,-2.328,-2.965,-1.299,-3.426,-5.294,-3.549,-4.613,-3.194,-4.603,-3.244,-2.785,-1.695,-1.599,-1.35,0.1119,-0.6387,-0.178,-0.7403,-2.615,-1.52,-0.7889,-1.553,-1.418,-0.5373,-1.219,-1.517,-0.9487,-1.686,-1.452,-1.795,-2.643,-1.157,-2.747,-1.714,-2.467,-5.057,-0.6304,-0.8431,-3.673,-2.753,-2.548,-2.508,-2.433,-0.08639,-1.542,-1.45,-1.138,-0.7241,-1.829,-2.48,-0.7159,-2.526,-3.145,-2.959,-2.21,-2.771,-1.317,-2.0,-1.587,-2.114,-1.603,-1.371,-2.084,-2.011,-1.562,-1.97,-2.259,-1.354,-2.332,-0.6481,-0.8477,-0.9525,-1.064,-1.154,-1.247,-1.831,-0.8019,-1.75,-0.2621,-2.85,-2.478,-0.406,-1.017,-0.3205,-1.551,-1.465,-1.159,-1.419,-0.8854,-0.8616,-1.439,-1.49,-1.937,-1.994,-1.453,-1.343,-2.037,-1.469,-0.8862,-1.495,-0.8937,-0.8993,-1.011,-0.9253,-1.186,-1.081,-0.6217,-0.9604,-1.138,-0.7566,-2.052,-1.714,-1.857,-1.539,-1.382,-1.474,-1.778,-1.263,-1.027,-1.833,-0.4739,-1.351,-2.248,0.1084,-0.666,-1.316,-1.414,-1.408,-0.4739,-0.9697,-1.203,0.5277,-1.349,-1.388,-1.338,-1.361,-1.496,-1.534,-1.555,-1.422,-0.8537,-0.2006,-0.4273,-0.9232,-0.6595,-1.43,0.2101,-1.13,-1.398,-4.516,-0.798,-0.7102,-0.9106,-0.8824,-1.365,-1.576,-1.389,-4.336,-1.353,-1.212,-1.381,-0.3364,-1.447,-1.395,-1.367,-1.609,-1.332,-1.417,-1.375,-1.353,-1.306,-1.521,-1.465,-2.032,-1.3,-1.447,-0.9295,-1.209,-1.178,-0.9622,-0.653,-0.6124,-0.7024,-0.8249,-0.7675,-0.7086,-0.6862,-1.135,-0.7079,-4.08,-1.496,-1.403,-2.043,-1.141,-0.7624,-0.4882,-0.671,-0.9437,-0.823,-0.9833,-1.186,-0.8573,-0.879,-1.233,-1.093,-0.7826,-0.5042,-0.895,-0.3798,-0.2154,-0.2542,-0.2619,0.6448,-0.3455,-0.5355,-0.7126,-0.8127,-0.4609,-0.5861,-0.34,-0.7806,-1.039,-0.1079,-0.2901,-0.9395,-0.6671,-0.4608,-0.5503,-0.4098,-0.6368,-0.6897,-0.4638,0.31,-0.2546,-0.4426,-0.09463,-0.6192,-0.05471,-0.3955,-0.1774,-1.614,-0.178,0.02477,-0.02975,-0.08738,-0.1787,-0.4057,-0.4944,-0.4064,-0.3298,-0.01992,-0.04551,-0.2223,0.2872,0.575,-0.5303,-0.6342,-0.4463,-0.1847,-0.4922,-1.062,-0.5949,-0.2888,-0.7456,-1.281,-0.8084,-1.214,-0.9812,-2.117,-0.7978,-0.3364,-3.198,-0.5264,-0.6002,-0.6296,-0.5704,-1.004,-1.041,-2.31,-0.4402,-0.9021,-0.4553,-0.5956,-0.7196,-0.8972,-0.701,-3.546,-0.2451,-0.7088,-1.853,-2.402,-0.7624,-0.8858,-0.8388,-0.7765,-1.352,-1.113,-0.62,-1.072,-1.842,-1.405,-0.9977,-1.488,-1.319,-1.259,-1.989,-1.601,-0.7652,-3.99,-0.7053,-2.032,-1.543,-1.356,-2.292,-2.296,-2.147,-1.588,-1.745,-2.413,-2.597,-1.851,-1.843,-1.363,-1.054,-1.618,-0.2421,-0.8449,-0.4942,-0.08436,-0.1917,-0.4906,-6.98,-3.858,-5.235,-3.276,-3.285,-6.564,-4.36,-3.766,-3.268,-3.161,-4.017,-5.845,-3.49,-2.022,-3.572,-2.916,-2.16,-3.713,-3.407,-8.024,-7.599,-4.816,-5.535,-3.658,-4.382,-5.636,-1.991,-4.189,-5.179,-4.384,-1.66,-2.837,-5.387,-2.593,-1.514,-4.085,-7.024,-2.946,-3.495,-1.803,-4.917,-3.868,-3.68,-5.655,-6.825,-4.002,-2.156,-3.551,-2.206,-0.7665,-2.621,-2.562,-1.496,-2.86,-2.048,-2.974,-2.45,-3.519,-4.907,-1.378,-1.139,-2.417,-4.093,-2.3,-3.677,-2.617,-2.486,-2.861,-1.667,-2.038,-2.999,-6.508,-2.543,-3.53,-3.629,-2.128,-2.39,-3.489,-3.935,-3.212,-1.602,-2.503,-3.253,-1.344,-0.8705,-1.974,-3.304,-3.562,-2.304,-1.855,-1.558,-3.037,-1.555,-3.253,-5.108,-3.323,-3.698,-3.385,-4.448,-4.034,-3.627,-0.2061,-0.3015,-0.2531,-0.6689,-2.295,0.1011,-2.776,-2.268,-1.204,-2.421,-2.922,-1.218,-2.166,-3.357,-3.178,-2.666,-1.782,-2.441,-1.115,-2.937,-3.846,-0.6849,-2.066,-0.5263,-1.062,-3.375,-0.2881,-1.342,-2.215,-2.397,-5.075,-4.789,-5.281,-3.847,-3.642,-3.01,-2.343,-4.931,-1.268,-1.915,0.2689,0.6202,-2.233,-3.342,-0.8379,-0.7599,-1.599,-0.5987,0.06623,-0.1789,-0.1649,-1.141,0.455,0.3148,0.3763,-1.235,0.3369,0.4055,-3.59,-1.766,-1.758,-0.4918,0.5525,0.6122,-1.627,-0.9901,-0.8634,0.175,-3.087,-0.6905,-2.881,0.08422,-1.161,-1.21,-1.384,-1.549,-0.2938,0.009055,0.04094,-0.1144,-1.161,0.1181,0.6528,0.2868,-1.58,0.3061,0.6415,-0.6313,-0.847,-2.091,-1.909,-1.236,-0.4744,-2.862,-1.056,-0.7345,-0.2555,-0.3716,0.3096,0.3918,-0.2782,-0.3045,-0.1653,0.1115,0.05309,-0.1737,-0.5884,-0.7358,-1.908,-0.7162,-1.486,-0.7813,-3.0,-0.9804,-2.067,-1.617,-1.353,-1.09,-1.477,-0.7956,-1.657,-1.608,-1.948,-1.941,-1.763,-3.9,-2.481,-2.712,-3.107,-2.614,-1.94,-2.206,-1.382,-2.057,-2.485,-2.518,-2.186,-3.04,-3.106,-3.941,-3.463,-3.061,-3.149,-3.088,-3.389,-1.995,-3.165,-2.521,-3.361,-3.645,-3.374,-2.976,-3.251,-3.116,-3.894,-3.123,-12.41,-2.954,-2.239,-3.396,-1.249,-1.666,-1.357,-1.652,-1.415,-2.599,-2.511,-1.78,-1.422,-1.41,-1.632,-1.3,-1.178,-1.267,-1.49,-0.1383,-0.6828,-0.5286,-0.594,-0.9099,-0.4917,-0.2417,-0.8209,-0.7196,-0.1736,-1.725,-2.64,-2.77,-1.982,-2.741,-2.588,-0.2802,-0.5161,-2.5,-0.18,-0.1669,-1.229,-0.1521,-0.2247,-0.4427,-0.4431,0.3228,-0.09397,-0.3456,-0.2404,0.08205,-0.2358,-0.5118,-0.2779,-0.4536,-0.1828,-2.583,0.2864,0.3843,-0.08778,-0.01593,-0.01602,0.2522,0.1228,-2.354,-0.5549,-0.4615,-0.08921,-0.212,-0.1866,0.106,-0.1798,-0.1609,-0.003213,0.3023,0.5291,0.3403,-1.074,0.3554,-0.698,-0.7467,0.4253,0.4559,0.3246,0.398,0.4183,0.4835,-1.234,-1.064,0.4482,0.3789,-0.176,0.1907,0.7147,0.6911,0.9918,0.8857,-0.6331,0.3132,0.7522,0.8816,0.6026,-0.7231,0.6527,-0.7374,0.8976,0.3894,0.8994,0.3897,0.06589,-0.4946,-0.9186,0.3552,0.9465,0.7709,0.08036,-0.8038,0.1036,-0.8126,-0.1755,-1.203,-0.9784,-0.9319,0.3601,0.7371,-0.8966,0.9141,-2.046,0.3008,0.1519,0.6185,0.3222,0.6973,0.497,1.018,0.849,0.4535,0.9319,0.3119,-0.2339,-0.006299,-0.6234,-0.4925,-2.176,0.001105,-1.729,-1.246,-0.4567,0.9783,-0.2701,-0.3189,-0.2358,0.6632,0.2111,0.9388,0.8689,0.9477,0.9736,1.097,0.304,0.4765,0.9251,0.568,-4.412,-0.4118,0.2355,0.7936,1.06,0.4672,-0.3562,0.02325,-0.8746,0.2519,-2.436,0.4673,0.3871,-0.1209,-0.1393,0.3512,0.5949,-0.2551,0.3393,-0.2658,0.8331,0.1395,0.4346,0.6214,0.945,1.11,0.6566,-1.739,0.6198,-1.875,0.8757,0.6551,-2.052,-1.888,0.8866,0.8464,-2.038,-2.078,-2.22,1.074,0.8676,0.2682,0.9879,0.6761,0.9897,0.4889,0.7649,0.3527,0.9056,0.7931,1.017,0.7848,0.1225,0.04445,0.04794,0.1159,-0.0991,-0.4496,-0.3722,-1.56,-0.3765,-4.606,0.6314,-1.227,-0.1549,-4.705,0.3274,0.3717,-4.202,0.3909,-4.187,0.2565,-5.285,-2.607,-0.08469,-0.7349,-7.399,-0.02303,-0.04638,0.02332,0.3106],"g":[0.0,168.7,149.8,146.7,143.6,128.8,109.7,91.69,96.94,105.5,64.59,65.65,63.19,59.65,58.65,48.95,45.51,41.53,36.53,38.95,45.23,42.89,47.63,36.75,35.3,32.0,40.88,41.85,31.79,36.66,41.32,39.11,43.96,40.98,32.49,33.7,37.78,31.83,39.67,29.35,33.57,33.09,33.85,35.82,32.31,35.11,32.4,36.28,32.15,32.53,29.48,42.43,38.75,37.15,33.21,32.5,31.34,30.8,32.2,38.1,31.41,34.41,32.06,38.12,39.91,31.02,33.82,26.89,30.09,30.84,29.29,30.74,29.02,30.66,38.1,26.48,41.65,31.69,32.73,29.18,30.08,30.21,33.6,23.41,31.43,29.44,30.72,32.16,34.44,26.31,33.4,29.63,40.14,41.07,27.19,30.25,26.95,31.35,29.42,29.89,30.33,27.27,29.09,30.43,30.88,30.99,28.69,37.14,28.16,27.9,33.4,33.93,34.25,36.06,23.37,25.82,28.3,25.93,28.67,26.84,31.43,30.44,31.89,25.48,29.67,29.98,29.32,30.01,26.07,31.53,34.89,24.56,30.56,25.19,26.59,29.48,24.98,32.44,24.17,32.06,24.05,30.75,29.83,29.35,28.55,30.41,28.86,26.34,29.53,31.52,25.9,33.7,31.05,28.97,31.51,32.45,33.47,28.16,32.32,32.79,28.1,31.79,27.91,24.81,33.17,28.52,21.68,26.57,28.21,26.16,30.32,26.84,29.33,27.17,24.03,32.37,29.81,26.83,32.68,24.06,29.78,26.36,23.68,22.02,22.31,36.14,26.25,26.14,25.43,32.89,28.08,28.51,24.1,30.11,26.2,27.47,27.31,28.99,23.32,26.84,35.59,25.06,25.64,28.85,21.5,30.76,28.51,29.31,29.23,23.52,22.85,28.79,30.82,27.02,30.0,24.22,30.07,28.16,26.93,28.45,26.93,26.81,30.23,26.82,30.75,31.52,30.29,27.7,28.12,26.26,22.76,26.86,28.01,28.04,22.68,27.72,22.52,29.07,24.3,29.53,28.92,23.94,29.84,25.46,28.49,27.02,24.67,23.43,27.19,26.71,25.09,25.47,37.28,35.4,35.06,30.88,27.14,26.15,22.66,25.34,26.3,23.45,27.96,25.12,36.05,33.11,31.84,23.74,30.48,24.04,25.7,31.22,27.08,21.39,30.0,28.7,32.01,25.68,22.84,26.01,28.32,29.88,22.52,23.85,31.93,24.92,21.77,30.24,31.48,22.41,33.63,30.75,24.91,25.65,23.94,29.06,26.07,21.72,21.36,22.49,29.7,31.5,32.94,24.68,31.03,24.7,25.35,28.89,31.69,28.33,24.29,27.14,24.57,28.58,25.07,27.1,32.95,24.11,26.04,19.91,34.08,18.66,24.82,25.52,32.47,33.56,23.63,22.71,22.71,33.93,30.92,27.71,27.67,27.99,28.56,21.22,28.25,21.54,22.33,27.18,22.96,19.31,27.41,30.27,31.34,33.22,27.0,24.14,20.54,22.37,29.13,21.87,25.44,21.84,23.83,27.81,31.37,31.11,30.77,29.54,21.46,32.03,28.22,20.88,24.09,16.33,23.65,29.41,23.81,27.37,21.97,23.28,24.88,26.21,24.39,26.8,25.53,22.83,29.35,24.82,25.08,30.11,27.27,22.16,31.5,29.1,23.21,30.36,25.84,25.09,21.92,30.12,25.31,27.03,27.13,23.53,25.18,27.67,20.39,30.17,27.45,25.57,19.95,27.04,25.75,16.54,28.54,26.35,25.88,23.01,22.86,33.83,21.31,28.34,25.39,28.95,18.98,20.29,19.74,29.77,22.66,25.54,20.11,25.05,22.57,24.52,26.06,19.49,24.18,23.62,28.7,22.44,26.32,25.14,25.55,28.87,27.03,31.23,26.34,23.57,22.58,31.07,22.24,22.01,24.13,22.82,28.4,26.11,24.07,26.83,34.37,29.76,23.76,26.76,16.75,23.49,22.02,25.23,20.92,23.89,22.66,22.93,29.15,22.17,16.69,23.22,21.86,23.51,26.57,28.53,25.15,28.77,30.65,23.27,29.18,18.14,30.45,31.54,19.64,19.64,20.38,19.27,33.38,25.3,24.63,28.72,20.88,21.26,32.24,23.98,21.59,18.27,21.26,16.01,24.36,20.21,33.27,21.47,25.02,23.76,23.96,29.56,25.08,23.52,17.48,25.41,30.98,20.36,26.17,25.21,28.98,29.73,28.1,26.52,34.96,25.29,24.5,34.21,28.14,25.69,24.4,22.96,31.66,25.62,31.09,29.81,23.48,27.55,26.65,29.54,20.71,24.99,31.67,26.65,25.29,29.12,22.84,30.69,24.18,30.13,26.5,24.91,28.94,26.79,25.96,27.82,27.94,27.49,26.49,25.53,21.7,20.66,26.49,26.25,27.16,27.87,26.05,22.24,27.11,27.18,34.51,26.01,25.29,29.56,32.02,33.26,31.65,31.95,29.68,26.18,35.89,25.99,26.13,37.41,21.42,30.8,29.9,24.38,30.56,27.46,34.21,25.09,25.05,26.49,27.32,25.23,23.62,26.15,28.56,32.37,23.3,29.17,30.56,32.5,28.85,28.02,26.98,31.4,32.17,25.91,28.62,26.31,38.29,30.47,28.59,29.82,32.99,27.62,31.67,30.98,29.33,27.85,36.14,32.95,30.56,32.13,34.38,26.28,25.19,33.97,28.91,28.15,27.65,35.29,30.16,38.9,31.22,32.8,26.01,37.57,35.07,45.35,34.3,28.34,36.48,22.66,31.89,39.65,26.18,28.52,30.54,31.99,27.59,29.2,23.9,33.7,29.13,28.55,30.47,33.78,26.28,35.01,31.55,29.81,26.12,30.79,25.45,32.65,32.52,30.13,27.1,22.75,34.84,32.98,33.76,29.73,37.71,27.77,24.46,29.33,25.0,30.99,28.03,27.54,37.17,34.53,33.61,30.46,30.18,37.33,29.8,26.73,29.75,42.79,33.23,35.87,22.12,32.43,31.79,33.52,29.97,23.68,32.32,32.08,35.92,25.15,30.19,24.05,40.91,34.61,36.88,28.88,31.56,31.07,28.3,35.12,36.73,27.93,35.16,24.48,31.11,45.98,31.0,28.31,34.84,31.99,32.7,39.53,39.2,33.2,29.47,32.52,25.73,37.99,40.65,25.14,30.57,33.69,31.59,24.37,29.5,24.09,28.18,29.55,31.86,26.76,24.34,30.66,37.05,31.31,29.85,37.87,34.53,33.11,28.71,29.66,27.58,40.49,30.02,31.85,30.45,23.01,29.32,23.04,27.94,35.61,29.22,23.94,26.84,25.06,28.68,24.94,29.21,24.25,29.15,28.4,26.89,23.01,26.86,32.6,25.77,36.68,27.59,26.46,25.35,22.82,27.38,25.57,36.24,24.08,32.79,26.98,28.83,28.48,33.17,26.51,31.76,22.98,24.89,22.21,28.68,28.3,32.47,28.26,26.22,26.19,30.38,29.06,32.36,30.25,29.28,25.71,25.27,33.53,25.51,35.69,20.81,29.54,33.31,21.45,30.16,26.5,23.83,22.53,22.85,20.34,22.75,24.82,24.58,24.33,23.68,25.13,28.2,20.17,24.82,23.67,23.78,20.87,29.3,21.37,35.78,35.84,23.66,27.85,23.47,20.67,25.65,29.13,28.78,24.08,27.68,21.52,20.66,27.53,20.39,26.18,27.49,25.65,24.64,22.66,20.91,20.66,24.53,26.73,17.78,21.82,20.64,29.88,18.31,24.43,28.71,22.65,23.02,16.16,17.38,23.0,24.13,23.05,26.06,21.5,21.05,17.0,22.78,32.62,26.18,30.07,23.3,24.04,22.99,19.29,22.25,20.29,21.02,20.56,21.15,21.46,17.32,26.83,19.28,29.13,23.55,19.72,21.02,24.97,19.92,20.11,24.39,18.05,25.71,24.5,24.58,27.91,28.49,23.55,17.55,18.54,18.52,24.12,25.46,25.52,18.29,18.89,21.83,20.88,19.58,23.16,22.77,21.98,23.15,23.91,24.22,18.4,19.77,18.81,26.29,24.94,20.16,21.94,21.35,20.1,24.78,23.38,24.39,22.11,19.25,21.37,18.45,19.18,20.02,20.99,21.5,21.51,20.73,19.04,23.25,21.36,21.08,24.47,19.76,17.06,22.44,19.75,17.54,19.89,21.78,19.63,21.93,18.35,16.58,22.2,24.23,19.72,24.35,23.24,27.38,16.2,22.5,19.52,20.0,22.16,22.73,26.29,25.76,19.54,24.78,20.62,21.87,25.52,20.4,16.19,16.69,19.25,18.96,20.92,17.86,22.13,20.39,23.77,20.13,24.26,22.34,20.04,23.87,25.78,23.27,26.06,19.78,21.45,29.28,27.14]},"7":{"z":[0.0,2.151,2.16,2.165,2.172,2.172,2.164,2.167,2.163,2.171,2.165,2.156,2.148,2.153,2.129,2.154,2.141,2.186,2.15,2.138,2.143,2.123,2.134,2.156,2.143,2.158,2.148,2.132,2.155,2.182,2.183,2.199,2.175,2.165,2.149,2.217,2.17,2.115,2.155,2.147,2.152,2.144,2.26,2.197,2.106,2.177,2.104,2.192,2.078,2.226,2.173,2.219,2.081,2.062,2.098,2.18,2.196,2.163,2.057,2.198,2.172,2.218,2.153,2.171,2.173,2.194,2.244,2.22,2.219,2.244,2.205,2.2,2.223,2.226,2.21,2.193,2.206,2.133,2.17,2.205,2.16,2.13,2.148,2.229,2.16,2.198,2.215,2.195,2.156,2.187,2.213,2.172,2.215,2.207,2.184,2.142,2.125,2.191,2.167,2.195,2.174,2.195,2.133,2.272,2.149,2.186,2.161,2.103,2.149,2.081,2.134,2.149,2.144,2.129,2.092,2.061,2.125,2.121,2.138,2.053,2.035,2.095,2.01,2.035,2.085,2.078,2.091,2.04,2.034,2.056,2.011,2.071,2.107,2.06,2.035,1.975,2.017,2.041,1.995,2.021,2.043,2.073,2.019,1.982,2.032,2.031,2.041,2.026,1.986,1.987,2.018,2.005,2.014,2.026,2.02,2.116,2.039,2.061,2.135,2.054,2.095,2.05,1.999,2.06,2.047,2.067,1.96,2.02,2.121,2.069,2.1,2.032,1.993,2.037,2.009,2.096,2.088,2.218,2.131,2.059,2.109,2.114,2.093,2.057,2.169,2.166,2.147,2.093,2.097,1.997,2.014,2.078,2.085,2.109,2.101,2.008,2.119,2.123,2.12,2.013,2.169,2.093,2.118,2.124,2.119,2.174,2.066,2.104,2.112,2.141,2.08,2.081,2.142,2.122,2.121,2.11,2.133,2.128,2.022,2.136,2.134,2.134,2.203,2.149,2.122,2.13,2.1,2.2,2.07,2.097,2.104,2.126,2.12,2.116,2.119,2.087,2.206,2.089,2.111,2.162,2.13,2.132,2.117,2.16,2.158,2.179,2.134,2.247,2.233,2.166,2.186,2.185,2.157,2.145,2.047,2.025,2.109,2.143,2.051,2.002,2.082,2.111,2.141,2.058,1.999,2.07,2.092,2.042,2.118,2.021,2.116,2.024,2.057,2.065,2.047,1.984,2.095,2.063,2.075,2.072,2.101,2.118,2.093,2.095,2.103,2.053,2.136,2.069,2.075,2.066,2.076,2.127,2.078,2.007,2.011,2.042,2.057,1.996,2.001,2.085,1.991,2.056,1.996,2.014,2.051,2.012,2.039,2.097,2.052,2.006,2.01,1.998,2.083,2.048,2.094,2.025,2.017,2.052,2.084,2.085,2.099,2.159,2.124,2.103,2.137,2.118,2.102,2.127,2.163,2.002,2.138,2.089,2.191,2.141,2.202,2.135,2.157,2.144,2.146,2.172,2.149,2.17,2.194,2.151,2.183,2.108,2.13,2.147,2.171,2.12,2.141,2.161,2.14,2.164,2.192,2.159,2.217,2.2,2.231,2.162,2.154,2.2,2.115,2.198,2.188,2.263,2.3,2.224,2.25,2.166,2.241,2.233,2.199,2.203,2.254,2.258,2.273,2.319,2.31,2.248,2.273,2.211,2.153,2.245,2.273,2.29,2.179,2.168,2.213,2.204,2.257,2.222,2.315,2.326,2.278,2.233,2.258,2.291,2.275,2.228,2.346,2.223,2.284,2.254,2.281,2.293,2.305,2.297,2.351,2.285,2.279,2.284,2.295,2.299,2.332,2.261,2.287,2.328,2.262,2.231,2.311,2.395,2.252,2.301,2.37,2.169,2.291,2.336,2.326,2.325,2.333,2.249,2.244,2.297,2.281,2.32,2.28,2.273,2.359,2.331,2.314,2.297,2.344,2.308,2.271,2.267,2.374,2.338,2.341,2.303,2.282,2.24,2.347,2.362,2.371,2.382,2.357,2.321,2.367,2.337,2.35,2.309,2.358,2.304,2.302,2.31,2.299,2.284,2.371,2.342,2.281,2.326,2.348,2.339,2.291,2.357,2.396,2.393,2.372,2.384,2.349,2.318,2.36,2.344,2.369,2.333,2.406,2.387,2.394,2.365,2.336,2.412,2.41,2.314,2.365,2.375,2.379,2.394,2.391,2.432,2.379,2.379,2.462,2.34,2.337,2.403,2.378,2.315,2.391,2.35,2.371,2.362,2.267,2.261,2.345,2.362,2.349,2.385,2.36,2.363,2.43,2.322,2.315,2.391,2.345,2.305,2.371,2.303,2.255,2.312,2.349,2.366,2.323,2.39,2.379,2.285,2.366,2.466,2.385,2.364,2.355,2.403,2.303,2.324,2.344,2.302,2.311,2.343,2.444,2.323,2.345,2.44,2.37,2.285,2.419,2.534,2.351,2.435,2.334,2.394,2.422,2.414,2.496,2.553,2.501,2.471,2.381,2.443,2.387,2.425,2.433,2.308,2.45,2.386,2.334,2.442,2.372,2.395,2.406,2.498,2.439,2.404,2.436,2.453,2.556,2.491,2.53,2.572,2.533,2.475,2.451,2.502,2.463,2.503,2.495,2.444,2.428,2.5,2.444,2.367,2.399,2.438,2.492,2.466,2.441,2.488,2.434,2.439,2.52,2.539,2.47,2.467,2.422,2.345,2.41,2.403,2.473,2.467,2.477,2.458,2.385,2.388,2.439,2.572,2.516,2.484,2.441,2.471,2.485,2.439,2.491,2.462,2.373,2.461,2.413,2.404,2.415,2.453,2.405,2.445,2.349,2.442,2.496,2.44,2.408,2.461,2.461,2.412,2.434,2.529,2.51,2.549,2.526,2.461,2.509,2.361,2.514,2.469,2.525,2.518,2.522,2.538,2.496,2.496,2.475,2.533,2.505,2.462,2.563,2.404,2.495,2.548,2.513,2.441,2.613,2.464,2.45,2.574,2.535,2.525,2.539,2.584,2.517,2.535,2.568,2.493,2.572,2.458,2.426,2.501,2.576,2.547,2.591,2.367,2.529,2.513,2.46,2.451,2.444,2.547,2.559,2.499,2.416,2.531,2.366,2.514,2.441,2.369,2.436,2.501,2.507,2.426,2.441,2.507,2.429,2.425,2.475,2.387,2.503,2.527,2.595,2.52,2.524,2.538,2.509,2.496,2.446,2.488,2.47,2.532,2.485,2.523,2.511,2.41,2.541,2.521,2.527,2.511,2.415,2.501,2.512,2.539,2.499,2.479,2.531,2.542,2.523,2.444,2.51,2.508,2.398,2.409,2.487,2.456,2.489,2.417,2.445,2.441,2.469,2.485,2.47,2.363,2.532,2.416,2.46,2.488,2.45,2.459,2.514,2.395,2.556,2.555,2.527,2.481,2.378,2.603,2.382,2.493,2.389,2.397,2.478,2.594,2.477,2.543,2.521,2.556,2.591,2.523,2.609,2.709,2.504,2.466,2.648,2.636,2.538,2.4,2.547,2.501,2.632,2.434,2.575,2.621,2.561,2.557,2.466,2.639,2.642,2.589,2.649,2.462,2.457,2.487,2.511,2.562,2.604,2.639,2.699,2.504,2.509,2.644,2.682,2.658,2.64,2.596,2.653,2.672,2.532,2.664,2.525,2.603,2.732,2.689,2.632,2.688,2.545,2.683,2.508,2.565,2.474,2.616,2.654,2.611,2.593,2.604,2.595,2.517,2.534,2.68,2.6,2.628,2.669,2.685,2.633,2.605,2.557,2.541,2.541,2.546,2.623,2.632,2.563,2.604,2.696,2.543,2.62,2.56,2.702,2.578,2.73,2.605,2.572,2.577,2.545,2.566,2.541,2.557,2.697,2.569,2.542,2.573,2.6,2.628,2.52,2.689,2.652,2.549,2.704,2.562,2.54,2.654,2.518,2.516,2.548,2.678,2.635,2.73,2.562,2.542,2.525,2.549,2.519,2.694,2.55,2.594,2.495,2.666,2.496,2.521,2.519,2.638,2.495,2.504,2.545,2.702,2.562,2.643,2.721,2.742,2.745,2.531,2.74,2.597,2.604,2.602,2.554,2.597,2.514,2.623,2.729,2.568,2.657,2.624,2.602,2.571,2.663,2.76,2.577,2.548,2.554,2.688,2.565,2.653,2.58,2.631,2.614,2.741,2.643,2.59,2.521,2.571,2.581,2.575,2.567,2.506,2.613,2.65,2.562,2.551,2.507,2.63,2.647,2.709,2.618,2.661,2.661,2.546,2.541,2.552,2.652,2.574,2.658,2.548,2.585,2.66,2.693,2.58,2.69,2.641,2.616,2.659,2.616,2.629,2.636,2.64,2.613,2.726,2.656,2.639,2.68,2.627,2.629,2.677,2.538,2.589,2.684,2.627,2.558,2.636,2.626,2.691],"r":[-6.151,-5.135,-10.46,-6.253,-5.972,-8.393,-4.462,-6.494,-5.953,-6.146,-5.303,-7.355,-4.051,-4.259,-5.144,-4.967,-4.138,-2.76,-6.064,-3.982,-3.893,-6.82,-5.478,-2.199,-5.976,-4.208,-3.755,-3.13,-4.366,-2.992,-5.163,-2.686,-4.77,-4.516,-2.964,-2.079,-4.859,-2.723,-1.884,-3.904,-4.14,-3.458,-1.332,-3.202,-3.43,-1.976,-3.934,-3.206,-3.478,-2.998,-0.9744,-0.3993,-2.312,-3.531,-0.1272,-2.476,-2.535,-1.802,-2.286,-2.213,-4.533,-3.597,-3.087,-3.179,-2.304,-3.624,-3.532,-2.862,-3.792,-1.525,-3.763,-3.71,-2.152,-2.144,-3.281,-2.327,-1.696,-2.619,-2.589,-2.64,-1.516,-2.709,-1.597,-1.287,-2.145,-1.478,-0.131,-2.205,-4.532,-3.89,-1.546,-3.447,-3.967,-6.063,-1.913,-1.829,-2.753,-1.94,-0.7011,-4.551,-3.607,-2.924,-7.266,-4.702,-2.63,-2.865,-1.24,-1.965,-2.038,-3.244,-3.486,-3.083,-3.283,-3.167,-4.499,-2.937,-1.854,-3.231,-2.629,-1.941,-4.037,-3.711,-4.689,-1.76,-4.066,-4.028,-3.673,-4.568,-2.734,-7.169,-3.445,-7.402,-4.359,-5.219,-4.346,-3.479,-7.751,-3.075,-2.946,-7.346,-3.359,-3.192,-4.495,-5.463,-3.752,-7.223,-7.027,-4.172,-7.38,-1.44,-7.566,-1.994,-7.322,-0.7032,-7.794,-4.82,-5.516,-4.312,-6.222,-4.488,-3.67,-7.161,-2.527,-3.619,-3.434,-3.876,-3.299,-4.279,-5.893,-3.832,-5.453,-2.241,-0.5911,-3.13,-5.873,-4.776,-2.666,-4.908,-2.667,-2.659,-8.882,-1.808,-3.986,-6.481,-8.883,-9.354,-9.34,-8.945,-4.692,-8.938,-8.628,-8.956,-9.447,-3.588,-4.37,-4.724,-1.927,-6.893,-6.073,-6.987,-9.202,-6.142,-5.08,-5.272,-3.852,-8.079,-7.468,-5.512,-11.03,-6.111,-9.811,-7.115,-6.458,-6.401,-6.352,-5.514,-6.632,-7.258,-7.282,-10.73,-10.26,-7.81,-10.26,-9.151,-10.23,-6.816,-9.587,-5.525,-8.604,-9.907,-7.046,-8.164,-8.203,-7.728,-10.91,-10.39,-10.36,-5.615,-7.735,-7.078,-7.37,-6.862,-7.122,-7.843,-7.109,-11.78,-5.284,-8.329,-7.34,-8.435,-11.91,-6.196,-7.581,-6.377,-6.863,-6.594,-5.638,-12.4,-6.403,-9.612,-6.273,-8.434,-5.396,-5.527,-7.616,-3.102,-3.305,-3.029,-4.914,-4.695,-5.457,-4.962,-4.925,-4.98,-4.754,-4.815,-4.788,-3.028,-4.607,-4.642,-6.88,-4.759,-6.694,-6.93,-7.67,-4.974,-4.04,-4.416,-5.114,-5.142,-4.625,-5.308,-5.616,-5.077,-5.327,-6.54,-7.756,-8.326,-7.811,-7.927,-7.699,-8.703,-8.536,-6.969,-8.699,-7.944,-9.335,-9.9,-9.032,-8.418,-7.926,-4.989,-5.684,-6.557,-4.689,-7.352,-8.058,-4.489,-4.478,-4.124,-4.765,-4.689,-7.232,-7.364,-3.753,-7.529,-6.333,-6.795,-7.067,-7.615,-7.019,-7.303,-5.596,-8.48,-8.033,-9.446,-10.13,-10.83,-11.46,-9.292,-5.79,-7.502,-8.405,-4.961,-5.962,-5.002,-8.487,-10.97,-10.69,-9.807,-10.37,-6.772,-6.638,-6.305,-5.001,-6.39,-10.55,-11.52,-7.423,-6.46,-5.344,-4.571,-6.723,-6.549,-5.012,-7.681,-6.548,-7.511,-9.646,-11.68,-8.769,-8.777,-12.44,-12.12,-12.2,-9.705,-12.96,-10.26,-12.24,-12.49,-7.094,-10.54,-6.077,-7.591,-11.6,-10.2,-7.336,-5.83,-11.06,-6.456,-7.041,-8.252,-7.067,-8.166,-7.317,-9.094,-11.74,-12.07,-12.29,-8.951,-9.254,-7.047,-6.859,-5.64,-5.154,-1.638,-4.309,-4.833,-6.154,-5.849,-6.305,-7.5,-4.345,-5.851,-5.846,-6.89,-7.702,-6.473,-9.829,-9.268,-6.25,-7.244,-5.21,-7.361,-6.837,-7.357,-8.403,-3.693,-6.514,-4.666,-7.314,-5.384,-7.561,-7.351,-5.257,-7.266,-7.414,-7.373,-6.732,-3.89,-6.469,-6.418,-6.652,-8.728,-5.869,-5.205,-6.481,-6.25,-6.607,-7.589,-5.718,-5.541,-2.844,-5.843,-5.838,-4.736,-5.22,-5.448,-3.35,-4.714,-4.49,-5.653,-6.043,-5.668,-6.701,-5.665,-4.536,-5.228,-6.979,-6.351,-6.15,-7.765,-5.901,-5.181,-7.931,-6.164,-5.884,-7.475,-5.472,-5.301,-5.008,-5.228,-8.321,-7.742,-5.702,-4.769,-4.992,-4.534,-7.872,-4.863,-8.888,-6.763,-5.161,-5.081,-5.935,-6.463,-6.583,-6.223,-7.524,-5.992,-6.769,-4.922,-5.707,-6.94,-7.504,-6.275,-7.823,-5.697,-4.875,-4.212,-5.3,-5.042,-8.379,-3.942,-7.53,-4.622,-6.404,-4.277,-7.223,-7.228,-3.887,-6.447,-6.769,-3.944,-3.035,-5.814,-6.535,-3.994,-3.339,-3.998,-6.118,-7.312,-5.382,-5.443,-3.789,-5.356,-7.997,-3.146,-5.38,-3.372,-7.415,-5.225,-3.025,-4.137,-9.08,-5.494,-6.094,-10.78,-2.878,-6.334,-10.03,-5.531,-6.772,-9.313,-2.696,-4.156,-4.741,-6.711,-4.467,-3.786,-2.336,-4.743,-3.561,-4.507,-6.923,-0.9916,-5.189,-6.146,-4.241,-6.312,-4.335,-7.443,-4.523,-4.575,-6.875,-5.703,-2.684,-5.851,-10.19,-2.046,-3.395,-2.903,-2.444,-5.75,-2.76,-5.515,-6.108,-4.155,-5.015,-5.941,-3.982,-2.576,-1.035,-2.689,-5.132,-4.145,-5.339,-6.104,-6.4,-3.845,-4.625,-2.86,-4.795,-2.699,-7.088,-3.858,-8.89,-3.854,-4.954,-3.598,-4.525,-4.454,-2.847,-4.337,-3.724,-3.654,-2.749,-4.524,-8.555,-9.066,-8.232,-7.933,-9.618,-8.153,-7.874,-2.737,-3.423,-2.904,-3.755,-6.418,-4.341,-4.112,-3.312,-2.743,-3.717,-2.838,-4.388,-3.68,-3.132,-4.055,-4.329,-6.165,-9.607,-4.099,-10.23,-9.883,-11.02,-11.3,-10.63,-10.51,-9.213,-5.188,-5.654,-3.244,-2.863,-4.334,-10.6,-10.03,-8.843,-5.645,-7.16,-4.485,-5.161,-7.555,-5.318,-3.086,-3.937,-3.589,-2.903,-2.123,-3.067,-4.072,-5.539,-2.995,-3.522,-3.496,-3.748,-3.201,-1.745,-2.837,-4.167,-2.122,-2.816,-3.199,-3.631,-5.119,-4.266,-2.743,-2.297,-3.355,-3.682,-3.454,-2.857,-2.052,-3.804,-4.162,-8.732,-2.956,-5.401,-4.108,-9.507,-3.405,-2.142,-3.47,-4.629,-3.393,-5.422,-3.888,-6.443,-7.821,-1.993,-1.777,-1.77,-2.355,-2.669,-1.945,-5.094,-2.359,-2.119,-4.262,-1.811,-4.219,-4.466,-4.379,-4.507,-4.49,-3.691,-6.554,-3.91,-5.233,-3.316,-4.142,-3.512,-3.272,-3.789,-2.959,-6.82,-2.225,-1.772,-2.917,-4.002,-4.101,-2.95,-4.689,-3.784,-1.941,-2.626,-2.698,-2.496,-3.823,-6.384,-4.365,-8.559,-3.929,-2.95,-6.428,-5.857,-8.083,-10.47,-8.216,-10.35,-9.942,-5.776,-3.434,-2.029,-3.965,-2.398,-1.769,-1.735,-2.502,-2.011,-2.96,-1.798,-1.901,-2.089,-2.424,-3.618,-5.068,-3.779,-4.725,-2.792,-2.159,-1.904,-2.83,-2.117,-3.584,-2.07,-2.088,-3.104,-2.071,-1.91,-2.263,-2.267,-2.038,-2.203,-1.829,-1.854,-2.03,-2.065,-2.118,-2.228,-2.103,-2.105,-1.997,-3.331,-1.752,-2.143,-1.87,-2.495,-3.849,-2.675,-2.311,-2.21,-2.145,-2.165,-2.184,-2.164,-2.075,-2.123,-2.672,-2.106,-1.952,-1.934,-2.03,-2.36,-1.924,-1.881,-2.476,-1.801,-2.251,-2.014,-2.151,-1.951,-2.135,-1.985,-1.963,-3.352,-3.615,-3.206,-3.03,-3.124,-3.644,-4.683,-2.343,-2.299,-3.234,-1.954,-1.917,-2.382,-2.73,-2.982,-3.724,-2.229,-2.679,-2.653,-2.419,-2.647,-1.885,-2.11,-2.048,-3.552,-1.786,-3.204,-1.706,-2.971,-2.808,-1.957,-1.9,-2.479,-2.47,-1.894,-2.966,-3.006,-3.637,-2.069,-3.295,-3.071,-2.287,-1.896,-1.844,-2.66,-3.021,-3.074,-2.834,-3.187,-2.714,-2.759,-2.892,-2.781,-1.877,-2.76,-3.169,-2.99,-3.268,-2.907,-5.035,-2.379,-2.167,-1.704,-1.708,-1.728,-1.883,-2.516,-2.329,-2.18,-2.065,-2.096,-2.107,-1.715,-1.587,-2.935,-2.819,-2.774,-2.965,-3.202,-1.746,-1.747,-2.464,-4.056,-1.939,-1.739,-1.81,-1.948,-1.859,-3.087,-2.144,-3.054,-1.861,-1.929,-2.118,-2.127,-2.134,-2.201,-1.966,-3.304,-1.984,-2.138,-1.757,-1.969,-1.828,-2.065,-2.127,-2.149,-3.441,-2.733,-2.141,-1.965,-2.101,-2.162,-2.843,-3.151,-4.08,-3.181,-3.165,-3.424,-3.961,-3.968,-3.525,-3.326,-3.381,-1.86,-3.443,-3.1,-3.468,-3.441,-4.216,-3.431,-3.513,-4.748,-2.051,-3.035,-1.884,-1.914,-2.428,-2.236,-1.817,-4.183,-1.855,-1.858,-3.067,-3.406,-3.178,-1.979,-2.968,-2.212,-2.944,-2.169,-1.939,-1.721,-2.062,-2.02,-2.588,-1.979,-1.983,-2.067,-2.664,-1.877,-1.932,-2.363,-2.725],"g":[0.0,124.0,114.8,108.8,112.0,107.0,102.6,91.41,87.43,76.84,69.24,62.46,62.97,50.87,53.37,54.56,46.76,41.19,42.85,41.9,46.52,36.26,39.2,39.36,42.34,36.83,39.49,35.35,36.96,40.0,33.21,33.88,38.82,31.34,32.11,31.49,31.61,29.32,36.18,29.43,31.55,32.2,28.73,26.56,33.89,28.74,30.65,29.65,45.2,30.33,29.22,25.75,28.62,35.0,29.18,30.18,32.58,33.36,33.26,28.81,32.82,35.82,26.47,27.52,30.13,32.64,27.1,35.77,30.5,34.2,32.39,26.84,27.42,25.38,29.12,35.37,34.6,30.63,31.88,36.54,31.23,21.92,29.33,32.1,34.14,32.72,28.25,27.27,25.53,33.26,26.94,39.36,35.36,30.33,27.04,28.77,28.79,27.65,24.57,27.73,28.6,31.44,30.52,31.26,32.82,31.68,27.79,34.51,25.13,32.4,29.65,27.12,25.29,36.78,30.97,30.2,30.75,27.85,26.42,26.23,33.9,26.72,20.91,26.06,28.68,33.03,25.96,27.44,23.09,27.3,28.94,28.98,29.97,35.23,28.51,32.08,30.08,26.23,26.15,27.44,23.42,29.09,34.8,29.83,34.95,32.25,21.53,26.11,29.76,25.04,24.29,27.71,33.75,29.58,25.2,31.36,33.52,30.29,27.13,22.86,28.55,32.0,30.52,21.44,22.52,22.53,22.7,27.08,21.59,24.67,29.46,23.06,23.96,21.07,28.07,26.64,29.24,31.14,22.63,25.43,28.61,22.9,28.76,34.01,20.62,27.93,32.69,23.47,24.46,25.42,23.95,29.38,21.99,20.24,23.93,17.87,27.29,23.94,25.73,22.9,33.68,27.57,34.0,27.21,30.52,23.05,26.71,23.62,22.91,25.04,20.93,21.67,19.19,31.81,25.4,26.72,23.37,25.61,21.6,31.21,26.88,25.58,24.88,22.59,25.53,25.17,28.13,28.88,29.73,27.48,19.59,24.75,20.77,21.36,26.8,33.1,22.71,23.99,23.29,33.57,28.94,28.53,21.02,28.48,24.23,27.31,22.34,28.25,25.13,26.25,24.31,23.14,26.69,22.78,24.48,21.2,21.27,26.39,25.39,24.57,24.73,22.06,29.03,27.56,31.87,22.93,22.62,30.25,25.4,23.61,25.05,24.89,22.55,26.89,25.6,27.62,29.13,30.52,18.43,25.96,21.39,26.63,32.94,18.21,29.54,29.11,25.17,24.58,24.65,21.36,34.92,21.87,19.56,27.52,28.52,27.64,16.2,20.81,26.57,19.46,22.59,18.46,24.0,24.13,22.03,24.49,19.47,19.89,27.95,25.65,27.31,21.77,22.28,21.23,22.46,20.45,18.94,25.49,22.58,21.94,27.09,23.34,26.23,18.93,30.08,22.42,25.08,25.18,20.09,22.48,23.19,22.54,31.2,29.39,31.19,26.64,22.96,28.15,26.09,22.41,28.73,20.7,32.39,27.02,27.94,26.31,31.0,27.3,20.45,22.29,28.48,15.35,25.95,19.02,23.05,28.73,23.51,22.31,25.23,28.14,22.7,23.9,28.74,29.13,24.61,23.01,19.82,31.07,25.79,28.39,24.93,28.01,25.58,25.27,19.73,26.84,22.87,23.6,18.84,25.03,19.49,24.28,22.21,18.6,25.23,28.85,25.07,20.65,20.53,32.67,26.9,26.97,28.39,20.14,22.49,26.92,19.76,25.97,31.45,21.0,21.71,20.68,20.16,19.34,25.76,25.24,27.39,22.85,26.08,20.1,27.46,23.3,23.98,22.89,22.46,26.97,23.71,25.92,22.26,21.45,24.13,21.32,19.85,22.16,26.56,23.51,23.84,20.77,24.63,18.11,19.85,21.33,22.0,19.14,19.16,16.85,23.84,19.43,20.76,24.48,18.28,25.62,23.27,19.5,18.87,28.34,25.41,24.08,28.79,23.1,17.97,21.32,24.27,20.79,20.43,25.14,23.75,21.1,25.27,23.62,25.01,20.21,18.39,19.43,22.15,29.31,19.21,20.09,20.05,21.32,28.32,20.02,17.84,24.45,21.42,23.34,22.72,22.84,24.57,20.0,23.78,26.74,24.94,24.98,23.81,18.69,21.27,28.13,19.26,25.17,21.77,22.64,14.7,22.74,21.65,25.35,20.02,21.11,25.93,20.84,21.14,20.0,16.84,22.78,19.42,22.82,26.75,25.15,26.06,22.44,19.03,23.16,20.47,24.25,18.54,23.35,24.41,29.79,22.8,20.59,23.34,19.01,24.55,23.99,25.37,21.11,19.32,20.23,25.06,24.12,21.91,21.54,23.85,26.8,30.02,23.26,23.29,24.18,20.47,22.23,20.84,23.55,30.42,23.82,21.29,28.99,25.68,30.57,24.13,27.65,27.69,29.74,27.24,29.62,27.23,25.5,26.95,27.81,22.13,23.12,25.89,25.27,27.01,26.17,25.31,26.43,29.13,25.75,30.47,30.28,19.27,25.12,25.34,22.88,21.53,26.01,25.95,27.55,24.95,26.78,27.53,23.63,22.11,25.95,24.15,30.32,27.13,24.33,23.44,27.79,26.97,34.39,21.38,28.23,20.31,26.67,29.03,26.49,27.72,26.89,31.08,30.22,24.56,26.67,26.78,30.3,24.43,27.76,22.75,24.28,29.03,28.64,23.28,25.24,27.65,27.3,32.69,29.93,28.1,23.83,31.01,26.73,29.73,26.14,24.68,28.49,26.42,32.5,20.11,25.33,24.63,24.3,32.59,30.56,25.6,20.14,23.13,28.89,23.02,24.93,24.51,30.86,33.62,29.46,26.82,23.94,28.35,22.76,27.25,31.38,34.36,26.85,24.98,22.88,27.67,32.42,29.78,21.64,27.56,33.71,26.1,18.25,28.09,25.86,24.7,28.62,24.33,27.11,36.23,27.17,27.87,27.61,27.07,26.71,20.74,30.69,29.59,33.79,33.44,27.37,30.63,25.69,28.87,31.88,26.26,26.46,30.75,26.63,26.11,27.89,35.04,34.34,30.43,29.89,21.85,25.63,28.31,31.1,26.91,30.47,24.99,30.38,21.31,29.67,21.13,28.43,29.14,27.47,27.66,24.29,23.04,38.68,29.05,30.04,26.06,28.23,21.93,22.53,30.9,32.86,23.9,37.41,30.96,21.69,28.19,32.61,38.79,19.17,33.17,31.21,30.21,38.89,29.22,24.4,23.68,28.87,25.82,23.58,29.53,30.27,22.65,27.73,29.92,30.19,17.94,20.13,22.02,27.21,24.43,30.53,38.53,37.08,20.53,28.52,31.62,25.43,29.02,29.19,22.19,33.07,28.29,31.11,25.74,31.73,29.82,26.99,28.1,30.03,26.73,25.78,22.16,25.94,25.64,30.21,27.73,23.26,24.63,20.8,30.87,22.43,21.14,27.76,29.21,32.67,29.52,29.92,23.47,24.31,23.19,28.52,27.03,29.74,30.68,26.94,30.13,29.59,28.34,30.74,29.75,29.51,22.8,18.53,26.82,31.6,27.35,27.17,25.73,25.04,22.82,24.8,30.58,24.7,25.99,30.87,20.87,24.45,22.48,30.97,23.68,25.97,33.8,33.62,24.32,27.72,23.52,25.03,28.16,32.38,22.35,22.2,20.6,31.27,30.06,32.12,25.24,25.42,20.32,19.8,26.97,31.22,25.86,28.45,24.26,21.5,21.99,24.1,19.44,22.76,17.53,25.48,26.85,24.29,23.15,26.58,23.58,18.63,25.42,17.36,20.55,24.65,29.06,18.56,25.78,25.22,21.33,20.74,28.72,22.64,25.73,22.24,21.29,31.03,23.37,25.75,27.5,22.71,22.44,19.68,24.25,23.62,25.98,24.45,22.37,26.9,26.66,27.25,23.01,25.64,24.79,22.42,28.19,20.56,19.91,24.54,25.41,26.94,25.89,23.72,29.57,25.82,18.6,17.52,21.5,25.34,24.92,27.43,23.58,26.54,19.78,25.87,19.15,19.84,22.3,31.89,17.36,21.49,27.42,23.48,23.57,22.75,21.6,16.29,28.6,22.53,21.95,29.47,18.99,24.74,26.84,22.18,20.32,30.6,21.42,26.96,25.12,22.77,21.98,19.35,26.32,22.82,22.69,23.13,17.49,25.85,22.05,20.98,16.33,21.89,24.85,24.98,25.06,21.46,23.09,22.42,24.3,18.97,22.66,22.71,26.55,23.19,19.76,25.08,28.15,16.27,27.82,16.83,20.9,17.51,20.45,18.46,17.39,20.86,23.14,20.58,20.51,19.18,20.68,19.67,29.04,22.0,26.04,27.8,24.16,21.92,17.12,20.01,31.05,26.5,21.57,22.28,20.34,23.25,23.26,17.14,20.26,23.62,23.07,22.68,23.81,25.42]},"999":{"z":[0.0,1.958,1.956,1.942,1.933,1.93,1.932,1.924,2.068,2.064,1.923,2.068,1.953,2.068,1.952,1.978,2.11,2.112,2.113,1.988,1.931,1.979,1.971,2.102,2.089,2.081,1.987,2.09,2.103,2.102,2.111,1.969,1.985,2.085,1.896,1.941,1.945,1.964,1.921,2.044,1.954,1.813,1.944,1.946,1.914,1.924,1.92,1.905,1.925,2.01,1.936,1.927,1.937,1.891,1.872,1.95,1.949,1.99,1.979,1.888,1.876,1.914,1.82,1.987,1.988,1.895,1.887,1.89,1.802,1.964,1.868,1.946,1.855,1.843,1.835,1.829,1.765,1.822,1.811,1.797,1.857,1.8,1.805,1.787,1.776,1.808,1.898,1.813,1.746,1.743,1.81,1.803,1.774,1.724,1.71,1.729,1.667,1.828,1.702,1.714,1.692,1.72,1.652,1.609,1.669,1.669,1.686,1.713,1.673,1.582,1.679,1.613,1.597,1.612,1.69,1.67,1.603,1.635,1.657,1.767,1.623,1.76,1.638,1.702,1.561,1.661,1.581,1.569,1.513,1.654,1.566,1.584,1.708,1.7,1.651,1.555,1.58,1.602,1.59,1.6,1.602,1.579,1.664,1.646,1.597,1.6,1.551,1.608,1.54,1.593,1.579,1.598,1.619,1.487,1.525,1.476,1.589,1.581,1.479,1.605,1.525,1.567,1.559,1.64,1.476,1.552,1.505,1.535,1.546,1.532,1.524,1.482,1.53,1.589,1.504,1.611,1.548,1.612,1.557,1.514,1.497,1.565,1.514,1.536,1.531,1.536,1.577,1.549,1.567,1.53,1.539,1.607,1.557,1.565,1.553,1.57,1.663,1.537,1.57,1.563,1.595,1.593,1.631,1.601,1.612,1.598,1.636,1.641,1.639,1.636,1.619,1.615,1.636,1.669,1.653,1.634,1.726,1.655,1.653,1.652,1.647,1.63,1.663,1.618,1.594,1.618,1.6,1.624,1.624,1.608,1.625,1.637,1.627,1.587,1.6,1.569,1.577,1.595,1.571,1.564,1.638,1.602,1.677,1.605,1.627,1.636,1.669,1.645,1.642,1.635,1.645,1.616,1.704,1.642,1.653,1.663,1.723,1.64,1.66,1.631,1.626,1.612,1.601,1.632,1.611,1.674,1.631,1.647,1.69,1.648,1.656,1.702,1.665,1.658,1.651,1.661,1.682,1.669,1.674,1.665,1.686,1.675,1.688,1.673,1.663,1.717,1.739,1.722,1.735,1.722,1.718,1.705,1.708,1.704,1.745,1.719,1.712,1.659,1.688,1.688,1.732,1.749,1.73,1.713,1.723,1.721,1.767,1.753,1.723,1.758,1.747,1.728,1.755,1.715,1.738,1.758,1.729,1.768,1.783,1.786,1.777,1.796,1.759,1.767,1.754,1.758,1.794,1.776,1.765,1.743,1.749,1.805,1.764,1.748,1.756,1.81,1.763,1.79,1.829,1.811,1.874,1.858,1.866,1.885,1.834,1.869,1.889,1.861,1.906,1.936,1.94,1.934,1.962,1.966,1.92,1.918,1.925,1.938,1.945,1.956,1.936,1.972,1.957,1.943,1.987,2.004,1.981,1.996,2.025,1.978,1.997,2.009,2.023,1.997,1.994,1.994,1.99,1.969,1.973,1.99,2.012,1.973,2.013,1.959,1.989,1.927,1.992,2.002,2.003,2.044,2.009,2.051,2.08,2.062,2.11,2.078,2.126,2.096,2.076,2.083,2.133,2.144,2.132,2.15,2.159,2.176,2.158,2.176,2.177,2.147,2.204,2.194,2.192,2.193,2.207,2.193,2.247,2.158,2.237,2.243,2.242,2.25,2.297,2.281,2.294,2.272,2.259,2.219,2.273,2.244,2.305,2.309,2.243,2.318,2.316,2.344,2.345,2.336,2.34,2.357,2.311,2.277,2.323,2.394,2.404,2.399,2.388,2.424,2.33,2.388,2.422,2.431,2.435,2.437,2.431,2.424,2.379,2.441,2.393,2.415,2.456,2.499,2.437,2.495,2.511,2.496,2.506,2.517,2.537,2.584,2.445,2.618,2.608,2.586,2.516,2.544,2.626,2.611,2.645,2.611,2.655,2.634,2.544,2.604,2.508,2.634,2.599,2.676,2.605,2.675,2.664,2.678,2.66,2.65,2.662,2.678,2.675,2.703,2.63,2.68,2.71,2.757,2.67,2.704,2.886,2.698,2.94,2.764,2.895,3.015,2.931,2.994,3.033,2.842,3.077,2.961,3.01,3.062,3.037,3.059,2.927,3.085,3.025,3.052,3.07,2.998,3.016,3.007,2.876,3.028,3.035,3.116,3.075,3.056,3.082,3.091,3.063,3.078,3.105,3.036,3.121,3.081,3.148,3.109,3.106,3.08,3.061,3.131,3.108,3.136,3.039,3.101,3.104,3.027,3.172,3.12,3.169,3.094,3.094,3.135,3.072,3.024,3.081,3.087,3.052,3.074,3.017,3.011,3.107,3.053,3.074,3.003,3.086,3.094,3.119,3.101,3.114,3.141,3.113,3.072,3.096,3.048,3.014,3.059,3.049,3.073,3.104,3.093,3.045,3.072,3.09,3.104,3.132,3.104,3.068,3.108,3.145,3.079,3.08,3.126,3.149,3.116,3.098,3.081,3.112,3.112,3.167,3.188,3.121,3.111,3.161,3.135,3.178,3.15,3.169,3.221,3.133,3.183,3.209,3.172,3.182,3.166,3.202,3.226,3.236,3.086,3.143,3.162,3.154,3.131,3.169,3.146,3.155,3.142,3.189,3.183,3.146,3.107,3.159,3.116,3.096,3.114,3.114,3.049,3.098,3.078,3.114,3.089,3.133,3.037,3.111,2.996,3.09,3.065,3.092,3.072,3.103,2.977,3.073,3.047,3.004,3.096,3.052,3.036,3.069,3.077,3.084,3.136,3.086,3.107,3.129,3.166,3.115,3.119,3.151,3.129,3.108,3.077,3.127,3.104,3.131,3.123,3.089,3.085,3.128,3.1,3.083,3.065,3.057,3.067,3.05,3.086,3.137,3.095,3.063,3.091,3.092,3.105,3.095,3.121,3.13,3.128,3.168,3.132,3.106,3.163,3.149,3.129,3.141,3.086,3.165,3.142,3.157,3.144,3.123,3.149,3.177,3.245,3.268,3.224,3.243,3.224,3.185,3.282,3.26,3.273,3.261,3.244,3.214,3.281,3.261,3.263,3.24,3.246,3.261,3.238,3.262,3.255,3.264,3.303,3.283,3.298,3.28,3.289,3.3,3.291,3.296,3.293,3.268,3.304,3.279,3.301,3.286,3.29,3.317,3.312,3.342,3.316,3.321,3.341,3.285,3.297,3.33,3.321,3.359,3.389,3.336,3.358,3.331,3.364,3.354,3.362,3.344,3.375,3.314,3.361,3.384,3.364,3.368,3.339,3.328,3.393,3.376,3.409,3.433,3.398,3.431,3.414,3.389,3.379,3.402,3.359,3.371,3.393,3.379,3.427,3.38,3.361,3.384,3.367,3.36,3.359,3.307,3.368,3.389,3.35,3.366,3.408,3.433,3.39,3.322,3.446,3.45,3.479,3.349,3.492,3.365,3.468,3.292,3.493,3.462,3.422,3.472,3.5,3.505,3.547,3.528,3.49,3.442,3.483,3.499,3.495,3.348,3.527,3.476,3.506,3.48,3.366,3.401,3.557,3.537,3.493,3.401,3.392,3.315,3.527,3.382,3.512,3.445,3.541,3.572,3.438,3.554,3.479,3.562,3.572,3.557,3.385,3.472,3.424,3.586,3.618,3.61,3.611,3.595,3.504,3.57,3.481,3.514,3.597,3.517,3.532,3.504,3.522,3.659,3.467,3.502,3.539,3.498,3.461,3.477,3.564,3.524,3.537,3.548,3.556,3.567,3.648,3.528,3.546,3.546,3.686,3.574,3.585,3.702,3.6,3.556,3.554,3.562,3.621,3.581,3.615,3.55,3.483,3.663,3.701,3.571,3.553,3.641,3.634,3.62,3.583,3.611,3.589,3.569,3.601,3.593,3.604,3.642,3.793,3.546,3.591,3.702,3.607,3.573,3.543,3.687,3.607,3.598,3.755,3.758,3.634,3.629,3.58,3.744,3.558,3.795,3.617,3.585,3.591,3.723,3.612,3.619,3.646,3.57,3.595,3.647,3.571,3.638,3.649,3.64,3.737,3.743,3.725,3.756,3.583,3.572,3.548,3.741,3.609,3.711,3.732,3.708,3.758,3.741,3.769,3.765,3.726,3.728,3.751,3.731,3.72,3.674,3.572,3.698,3.611,3.784,3.752,3.587,3.608,3.731,3.747,3.755,3.789,3.779,3.787,3.714,3.793,3.775,3.757,3.804,3.847,3.835,3.85,3.846,3.851,3.85,3.865,3.839,3.791],"r":[-5.876,-6.541,-4.939,-6.355,-6.695,-5.364,-6.949,-7.995,-6.881,-6.615,-6.277,-6.212,-5.866,-5.455,-6.587,-5.832,-7.099,-7.927,-6.458,-4.2,-7.989,-7.478,-5.8,-6.463,-7.161,-6.319,-6.756,-5.908,-5.685,-5.138,-6.092,-7.066,-4.316,-3.653,-4.85,-4.635,-4.591,-5.324,-6.57,-5.829,-5.145,-4.699,-6.186,-7.65,-5.755,-5.168,-4.397,-2.627,-6.276,-6.633,-6.889,-4.417,-5.742,-4.171,-4.966,-5.56,-6.54,-3.636,-4.103,-6.306,-5.92,-3.576,-6.428,-6.038,-3.79,-6.329,-4.078,-4.325,-7.566,-3.493,-2.97,-3.531,-5.939,-4.132,-8.016,-6.224,-5.262,-9.422,-6.263,-2.878,-4.281,-3.653,-3.161,-2.803,-2.7,-2.335,-5.654,-4.802,-4.802,-6.045,-2.683,-6.724,-7.251,-3.141,-3.62,-4.722,-5.511,-5.402,-2.983,-5.62,-5.836,-6.966,-2.874,-4.816,-3.996,-5.906,-1.384,-3.694,-3.766,-3.949,-5.564,-2.722,-4.347,-4.369,-9.525,-6.342,-4.288,-4.33,-6.313,-4.558,-3.255,-2.224,-5.74,-4.02,-4.748,-6.319,-6.684,-5.331,-3.414,-4.338,-8.275,-5.67,-3.354,-3.606,-4.782,-2.764,-5.626,-5.381,-5.513,-6.088,-5.151,-2.52,-7.623,-4.951,-5.45,-4.862,-5.368,-6.083,-7.237,-6.347,-6.986,-5.454,-5.698,-5.835,-5.567,-6.645,-6.038,-5.666,-7.132,-5.741,-6.588,-5.006,-4.821,-8.486,-6.312,-8.355,-7.374,-7.651,-8.419,-6.002,-7.338,-6.027,-7.963,-8.801,-5.154,-9.222,-4.808,-5.249,-7.995,-8.293,-7.218,-8.134,-8.537,-3.698,-6.05,-5.716,-3.779,-4.789,-5.023,-2.205,-5.012,-5.55,-5.897,-5.59,-5.135,-3.948,-5.739,-7.37,-6.053,-4.451,-1.448,-4.974,-4.615,-4.773,-5.096,-6.22,-2.983,-6.242,-7.613,-4.55,-7.324,-4.821,-2.988,-4.437,-3.133,-3.414,-2.956,-6.284,-6.853,-7.207,-6.808,-8.017,-6.964,-8.296,-6.257,-6.456,-6.305,-8.085,-8.269,-7.404,-7.994,-8.063,-8.17,-8.826,-9.005,-7.201,-8.044,-6.625,-7.016,-7.705,-8.159,-5.728,-7.694,-9.339,-10.91,-10.17,-10.81,-9.74,-9.845,-11.12,-7.068,-7.83,-6.882,-6.979,-5.247,-8.207,-9.086,-6.703,-6.419,-7.262,-5.571,-7.13,-6.5,-6.473,-3.356,-4.61,-3.987,-7.814,-5.241,-6.959,-5.27,-5.944,-3.021,-2.9,-3.043,-5.16,-5.094,-4.03,-4.722,-4.362,-3.34,-7.517,-6.955,-3.48,-7.651,-7.227,-8.714,-6.314,-5.598,-2.932,-4.077,-5.188,-3.459,-3.633,-2.634,-3.032,-3.769,-3.829,-3.897,-3.505,-5.697,-6.21,-5.703,-4.847,-6.016,-6.761,-7.002,-6.208,-7.276,-8.046,-5.18,-5.705,-5.752,-5.472,-6.136,-5.374,-4.885,-2.411,-4.73,-2.825,-2.82,-6.611,-2.046,-4.216,-3.716,-6.11,-5.633,-5.979,-5.479,-6.328,-3.728,-4.772,-2.083,-3.767,-4.488,-4.06,-5.606,-8.577,-4.523,-1.862,-2.037,-2.902,-2.327,-2.23,-3.787,-3.683,-4.936,-2.476,-1.604,-2.778,-1.823,-1.615,-2.708,-2.215,-2.459,-1.814,-1.486,-2.327,-3.584,-1.45,-1.213,-1.526,-1.948,-1.446,-1.741,-1.863,-1.654,-2.038,-1.851,-3.482,-5.568,-1.332,-3.483,-3.946,-3.622,-3.864,-3.837,-3.65,-4.289,-3.614,-1.216,-1.485,-1.503,-1.785,-2.347,-1.425,-3.525,-4.843,-1.185,-3.607,-1.409,-3.55,-3.735,-3.801,-1.548,-1.619,-1.437,-1.43,-1.666,-2.083,-3.829,-4.296,-3.678,-1.943,-3.459,-3.57,-3.721,-3.802,-3.635,-3.578,-3.526,-3.841,-3.898,-3.869,-3.815,-3.635,-3.694,-3.92,-3.126,-3.531,-2.096,-2.742,-2.068,-3.609,-1.715,-1.924,-1.682,-1.611,-1.626,-2.475,-1.784,-1.889,-1.38,-1.643,-2.041,-1.483,-1.396,-1.999,-1.734,-1.447,-3.446,-3.407,-3.369,-3.996,-1.325,-1.031,-3.069,-3.08,-1.922,-3.604,-3.659,-2.371,-1.977,-3.65,-1.731,-1.998,-3.462,-3.344,-3.627,-2.068,-3.504,-3.614,-3.403,-3.407,-2.918,-5.277,-3.955,-3.09,-3.195,-2.632,-3.337,-3.264,-3.26,-2.792,-3.285,-3.361,-3.291,-3.004,-3.458,-1.72,-1.31,-1.278,-3.142,-3.562,-2.653,-3.376,-3.216,-3.148,-3.385,-3.067,-2.603,-3.247,-3.178,-3.741,-3.328,-3.31,-3.248,-3.265,-3.119,-2.768,-5.849,-5.448,-5.126,-4.822,-4.318,-6.353,-5.982,-6.382,-4.293,-5.108,-3.638,-6.669,-6.626,-5.204,-3.79,-1.987,-6.745,-8.465,-5.373,-6.145,-3.533,-4.913,-5.255,-7.516,-7.024,-8.356,-2.164,-4.319,-8.925,-1.984,-4.493,-6.883,-3.1,-4.177,-5.964,-6.37,-6.678,-1.651,-7.107,-5.406,-5.061,-4.782,-2.594,-1.401,-3.524,-5.283,-3.417,-6.621,-2.105,-2.915,-4.233,-7.465,-3.793,-4.289,-5.745,-8.558,-1.092,-4.527,-5.487,-0.6892,-3.637,-8.378,-8.179,-6.334,-2.182,-6.185,-0.3479,-8.064,-2.129,-7.834,-7.127,-7.491,-8.066,-8.026,-6.81,-3.702,-9.008,-6.414,-7.222,-5.545,-7.197,-2.812,-1.555,-1.825,-7.527,-1.9,-7.89,-4.26,-4.538,-5.277,-6.513,-2.088,-3.96,-1.556,-3.189,-7.791,-3.198,-7.41,-4.405,-9.433,-9.296,-6.895,-7.119,-3.753,-6.092,-8.295,-4.927,-3.231,-8.533,-6.559,-8.495,-10.18,-5.355,-10.92,-11.43,-11.5,-10.79,-5.328,-2.83,-6.5,-5.539,-9.559,-4.327,-2.775,-1.554,-6.725,-6.981,-5.399,-7.202,-3.021,-2.774,-5.979,-4.097,-2.868,-5.67,-7.567,-4.6,-5.957,-6.078,-4.89,-3.811,-0.9112,-2.964,-5.024,-0.6795,-3.262,-5.908,-4.811,-6.223,-4.871,-5.837,-6.692,-5.331,-1.996,-5.874,-0.9371,-4.798,-4.946,-4.884,-3.409,-4.345,-4.254,-4.132,-4.208,-1.837,-4.417,-3.033,-5.515,-4.614,-4.853,-5.148,-4.675,-6.726,-0.9613,-3.889,-0.09488,-4.11,-3.864,-3.981,-4.12,-3.902,-3.909,-3.844,-3.814,-4.073,-4.044,-4.303,-3.95,-3.97,-3.749,-4.16,-1.345,-4.341,-4.978,-1.608,-2.806,-2.582,-0.9284,-3.535,-1.068,-3.03,-1.958,-4.138,-1.516,-7.811,-2.543,-2.588,-11.67,-12.22,-11.14,-1.953,-3.574,-1.095,-1.376,-1.153,-0.6601,-0.7806,-0.852,-0.845,-1.332,0.2652,-1.072,-1.474,-2.793,-2.896,-3.466,-2.646,-0.9357,-2.596,-0.7874,-1.561,-3.744,-3.417,-3.484,-3.045,-2.25,-2.973,-3.48,-2.13,-3.148,-3.76,-2.675,-2.852,-2.415,-2.841,-3.659,-2.951,-3.083,-4.222,-3.572,-2.107,-3.271,-3.412,-2.982,-2.997,-4.133,-3.029,-3.025,-2.799,-2.95,-3.446,-3.804,-2.728,-2.036,-2.98,-1.727,-1.985,-2.362,-2.781,-2.377,-2.653,-2.825,-2.29,-1.995,-1.874,-2.289,-3.511,-2.157,-4.657,-2.234,-2.015,-1.834,-0.9318,-0.8936,-12.57,-0.9013,-1.017,-0.7833,-8.201,-10.16,-0.7552,-0.8422,-0.7932,-0.8818,-0.745,-0.6605,-17.19,-0.7975,-0.6832,-2.325,-0.5527,-1.268,-1.052,-0.7199,-16.04,-0.8605,-1.025,-0.9378,-1.403,-16.3,-15.79,-0.0793,-0.9942,-0.9546,-1.321,-1.755,-2.041,-2.628,-0.7131,-2.318,-0.9066,-3.322,-2.292,-4.113,-3.294,-1.266,-1.987,-2.547,-2.819,-0.8286,-3.239,-2.668,-1.548,-3.608,-1.974,-2.885,-3.332,-3.953,-3.317,-2.989,-3.231,-3.422,-3.214,-3.088,-2.072,-2.222,-2.144,-3.368,-0.8021,-1.93,-1.807,-2.089,-2.493,-4.34,-3.063,-2.713,-3.645,-6.219,-3.471,-3.393,-2.433,-2.951,-1.882,-0.1802,-1.392,-1.085,-0.6996,0.0534,-0.3375,-0.2416,-0.716,-1.739,-0.07098,-0.3376,-0.9117,-0.7192,-1.086,-5.85,-2.207,-2.47,-2.169,-7.674,-3.176,-3.814,-8.119,-7.491,-6.967,-7.311,-2.129,-0.2292,-1.636,-1.267,-1.859,-5.826,-1.338,-1.817,-1.409,-0.9114,-0.01153,-0.6281,-0.06323,-0.1683,0.1129,-0.09231,0.02197,-0.01414,-0.262,0.04732,-0.2934,-0.7261,0.1632,-0.1663,-0.06386,-0.5146,-0.02559,-0.3128,-4.516,-5.675,-0.08193,0.2077,-0.0598,-0.1474,-0.4345,-0.04358,-0.1847,-0.3106,-0.8388,-1.536,-6.802,-6.332,-2.194,-3.356,-7.124,-2.304,-0.01233,-1.499,-1.283,-0.6717,-5.676,-6.14,-3.142,-3.17,-3.054,-0.142,-0.3424,-3.031,-0.8105,-1.127,-0.7966,-0.1827,-0.8019,-0.5122,-0.8642,-0.9212,-1.012,-0.7927,-0.9524,-0.8812,0.4116,-0.8545,-3.642,-2.996,-0.9519,-0.8903,-0.7831,-0.9645,-0.8991,-0.8281,-3.034,-3.136,-0.8194,-0.8398,-0.7287,-0.7045,-0.8617,-0.9927,-0.778,-0.858,-0.4408,-0.5563,-0.2884,-3.666,-0.2176,-2.931,-3.09,-0.7935,-0.4071,-1.19,-3.042,-0.8974,-0.9191,-0.9069,-0.1861,-0.2164,0.08991,-1.03,-0.05825,-3.495,-4.78,-0.7441],"g":[0.0,159.3,158.0,145.7,141.2,141.2,132.8,122.0,107.8,108.2,87.02,82.56,81.96,72.37,73.71,72.94,62.6,60.51,53.58,49.77,54.46,41.2,44.43,40.0,41.09,31.47,35.97,41.25,41.11,33.96,38.54,39.91,35.71,35.93,35.97,36.48,40.8,42.59,35.36,39.73,35.82,29.12,40.59,39.04,38.25,32.93,35.93,43.54,41.07,37.8,39.77,37.47,31.97,33.47,30.03,32.32,41.44,32.05,33.81,36.43,35.74,38.96,35.18,33.74,40.96,40.48,32.09,35.82,30.02,31.6,34.45,33.68,32.05,31.53,35.7,33.17,38.83,34.17,38.11,36.62,32.38,37.59,33.58,34.8,27.13,32.95,39.92,38.18,27.52,36.78,30.87,31.65,29.07,32.05,32.85,40.3,35.28,30.17,30.23,29.04,30.94,26.82,34.59,31.92,26.66,33.37,34.13,29.01,27.94,34.8,37.55,39.88,36.16,34.91,34.45,34.7,37.54,29.29,32.66,31.15,26.39,26.57,29.03,39.52,30.21,37.93,29.26,37.9,29.43,32.68,29.56,25.01,41.16,31.26,28.98,25.23,30.47,41.13,29.48,23.78,30.43,25.86,25.0,33.07,28.61,33.0,27.87,29.74,28.1,21.32,31.89,34.14,27.77,37.8,26.11,29.8,36.43,24.19,17.0,32.78,32.68,31.55,25.3,27.94,38.52,32.37,26.05,34.39,27.88,29.74,34.91,23.99,34.7,24.49,29.35,27.16,24.27,31.5,26.27,28.14,29.69,27.6,27.94,27.93,22.91,23.64,27.51,28.35,29.79,32.94,23.22,24.27,31.85,31.32,27.36,30.84,27.92,24.62,32.4,22.87,26.19,32.04,30.39,22.34,29.75,28.8,26.37,42.34,26.83,30.11,25.29,26.11,27.87,34.21,32.75,26.55,29.36,26.3,29.48,26.98,32.33,27.34,30.08,32.36,35.03,31.33,25.95,28.37,25.39,29.47,27.6,20.25,28.5,29.27,28.04,27.56,26.84,26.87,23.38,22.1,26.96,29.68,27.1,24.82,25.55,22.6,29.1,27.45,23.78,26.17,30.36,25.26,28.44,28.95,24.6,32.5,25.91,24.79,35.87,36.63,28.42,30.98,28.44,23.84,25.05,29.72,25.84,23.88,26.54,25.74,23.9,26.95,24.53,27.4,19.78,35.25,31.21,35.09,25.68,27.56,36.37,22.96,29.35,24.36,25.55,24.27,33.37,24.68,21.63,20.73,25.98,24.89,32.84,20.96,29.66,27.3,29.19,34.8,30.83,25.02,22.95,23.19,30.97,22.91,20.66,31.95,24.13,28.19,28.56,22.42,36.93,25.99,26.99,23.89,29.68,36.58,34.35,25.23,22.29,32.58,22.44,23.3,26.02,30.02,22.14,18.12,30.66,29.93,25.13,26.92,30.12,21.03,25.66,25.41,34.83,26.66,29.13,32.03,23.18,26.87,28.84,23.04,28.34,24.24,32.34,29.33,26.1,18.63,25.81,22.1,19.63,21.58,29.15,31.62,38.38,27.48,23.55,23.27,32.89,20.7,19.77,29.8,25.99,21.49,21.87,21.43,27.2,32.55,26.67,27.69,24.25,32.22,32.7,20.7,29.06,19.89,28.0,22.86,21.27,23.72,26.17,25.75,23.18,29.0,28.0,21.16,25.32,24.16,33.66,27.63,35.31,31.66,30.07,27.78,19.12,31.58,23.87,22.32,17.92,27.81,22.55,26.39,25.29,26.69,19.37,25.61,31.27,28.22,25.71,26.91,40.4,27.68,31.49,23.85,17.45,25.55,21.09,21.53,32.92,29.21,26.38,23.07,23.71,24.26,26.7,24.42,32.29,23.87,23.18,31.47,17.19,26.56,32.17,26.25,24.91,27.13,23.61,21.09,25.71,32.21,25.64,26.38,25.63,29.8,24.8,23.22,27.89,26.95,27.73,21.04,21.52,23.27,23.7,23.12,22.23,29.83,25.03,23.63,32.48,29.98,22.35,27.18,25.96,28.21,18.98,25.16,28.02,18.56,16.17,23.57,20.9,28.42,27.53,25.85,32.31,20.54,31.13,33.36,24.47,22.67,19.64,26.28,22.82,31.79,27.17,31.66,21.17,24.16,23.97,29.2,27.82,29.45,30.93,27.53,31.76,26.49,30.62,24.24,27.32,25.98,25.26,29.04,26.75,27.44,33.14,33.86,27.08,32.56,27.83,31.38,31.05,23.14,32.27,23.36,21.81,23.36,30.51,29.34,25.37,25.55,31.32,25.51,35.47,26.38,28.7,26.81,29.12,25.51,27.92,22.68,29.95,24.82,24.9,26.35,27.71,34.2,32.23,23.56,27.8,29.17,31.65,32.58,32.85,22.89,25.23,25.61,23.78,24.42,22.92,22.26,22.74,29.33,35.62,27.45,20.9,28.55,36.23,22.27,41.28,29.88,36.79,26.55,24.42,30.05,24.04,38.34,29.57,28.35,28.69,19.78,31.92,24.96,31.33,29.06,27.72,23.03,27.04,35.76,34.43,26.99,26.1,31.85,20.58,29.36,34.72,23.17,32.43,26.65,31.52,27.14,36.78,30.5,26.5,34.43,27.68,23.36,30.85,29.31,34.1,28.73,24.62,36.05,25.16,20.97,30.8,31.19,38.92,27.15,36.44,30.03,31.13,32.93,37.71,31.45,28.13,31.03,31.14,39.92,35.82,32.01,27.7,31.85,34.26,31.99,27.24,28.81,43.56,38.74,36.12,26.2,31.29,35.56,28.5,36.2,33.12,35.35,32.71,31.6,24.19,36.71,37.36,41.56,30.52,35.03,36.26,34.22,31.18,44.1,36.51,35.33,37.82,42.04,36.21,29.9,32.76,32.27,30.51,30.89,34.8,42.1,38.42,40.43,30.89,40.23,37.15,35.64,38.51,39.69,32.88,36.98,47.55,42.31,38.8,39.33,38.23,40.9,33.14,34.41,34.92,38.28,33.58,35.64,41.84,40.99,46.52,34.6,36.83,29.36,41.09,27.87,31.16,30.68,39.98,34.21,40.71,40.19,51.79,36.35,35.58,27.13,37.37,35.82,36.96,31.69,38.89,28.48,29.25,35.28,45.81,41.46,38.47,26.81,33.09,38.56,32.51,34.11,41.02,35.31,31.9,38.72,31.07,26.98,30.49,33.24,37.39,33.01,36.37,36.81,35.2,41.35,35.77,39.27,47.1,22.97,40.27,44.66,33.67,42.18,32.15,37.79,41.82,36.37,40.28,38.33,43.2,38.61,32.34,45.09,32.84,33.89,33.17,47.01,47.04,34.78,31.48,44.15,37.78,34.04,39.63,41.77,40.25,36.61,27.6,30.47,34.89,38.54,33.36,34.04,33.07,32.43,25.16,33.64,41.88,35.94,36.64,33.5,43.8,35.6,37.87,41.94,35.85,27.9,36.97,33.09,20.96,26.45,32.46,37.08,35.86,43.03,32.85,39.98,26.82,50.97,30.83,27.55,41.2,36.81,32.54,29.37,38.17,32.43,45.78,30.3,40.68,32.61,32.91,34.67,27.8,44.52,33.26,39.03,28.32,29.09,28.05,40.85,31.61,28.18,38.5,35.21,36.08,38.25,35.93,37.83,27.69,25.65,39.51,37.36,29.1,39.65,36.97,39.79,33.5,33.13,32.66,40.06,34.68,32.64,31.25,33.24,37.29,29.47,33.83,35.22,31.84,49.83,42.38,43.0,35.71,33.4,32.83,33.76,35.0,39.95,29.39,37.12,36.65,47.66,32.99,36.67,37.63,30.89,35.99,33.88,42.25,34.5,38.44,32.44,38.34,28.02,34.18,35.14,47.21,37.12,38.42,28.39,34.9,33.77,24.03,30.78,43.24,35.14,29.21,25.3,42.81,24.51,55.77,32.57,36.56,35.36,39.19,33.8,37.39,28.89,43.3,32.53,34.38,40.72,34.7,33.27,40.67,38.4,42.74,37.96,36.89,34.42,35.68,33.05,37.99,39.61,31.0,36.68,30.99,34.46,39.11,30.28,32.0,29.91,37.83,28.19,34.16,39.29,41.56,48.62,25.22,32.0,37.97,41.02,37.17,34.46,40.61,40.24,49.34,42.79,34.37,29.94,31.23,45.57,38.07,53.82,32.7,33.93,44.58,33.41,32.41,35.11,37.57,36.78,48.91,27.23,35.02,27.24,34.32,33.3,31.07,30.49,33.52,43.64,33.22,30.91,32.26,47.21,29.77,28.5,38.71,35.2,42.23,38.55,38.95,44.17,36.05,38.17,36.11,39.91,41.22,34.29,35.88,37.56,31.13,36.57,33.33,32.48,36.68,30.17,35.59,35.36,44.08,33.67,24.31,32.01,33.65,34.42,40.03,43.08,45.43,32.03,35.5,41.52,33.11,39.59]}},"HAO_DP_Strong":{"42":{"z":[0.0,3.504,3.525,3.477,3.719,3.694,3.693,3.732,3.75,3.73,3.739,3.74,3.727,3.679,3.702,3.378,3.48,3.716,3.706,3.697,3.497,3.651,3.621,3.627,3.655,3.632,3.645,3.642,3.406,3.633,3.623,3.419,3.395,3.598,3.343,3.323,3.494,3.449,3.443,3.222,3.231,3.249,3.293,3.514,3.535,3.337,3.365,3.519,3.34,3.358,3.306,3.294,3.601,3.246,3.62,3.511,3.409,3.37,3.463,3.367,3.56,3.286,3.317,3.273,3.425,3.326,3.597,3.277,3.329,3.189,3.605,3.333,3.429,3.29,3.406,3.336,3.395,3.241,3.412,3.423,3.212,3.589,3.233,3.389,3.398,3.466,3.201,3.462,3.462,3.48,3.294,3.401,3.224,3.372,3.34,3.256,3.373,3.279,3.281,3.261,3.262,3.275,3.151,3.217,3.224,3.196,3.187,3.421,3.2,3.29,3.408,3.087,3.125,3.281,3.148,3.244,3.184,3.227,3.199,3.227,3.156,3.197,3.096,3.081,3.244,3.212,3.125,3.172,3.251,3.289,3.136,3.245,3.225,3.315,3.299,3.166,3.302,3.301,3.168,3.14,3.283,3.282,3.293,3.211,3.218,3.345,3.129,3.225,3.077,3.15,3.149,3.223,3.177,3.279,3.235,3.283,3.21,3.29,3.288,3.38,3.286,3.262,3.429,3.321,3.486,3.27,3.436,3.358,3.416,3.288,3.443,3.388,3.462,3.262,3.152,3.278,3.201,3.374,3.351,3.254,3.246,3.236,3.248,3.253,3.27,3.375,3.406,3.267,3.371,3.453,3.401,3.377,3.316,3.398,3.36,3.409,3.428,3.288,3.265,3.391,3.201,3.347,3.205,3.126,3.295,3.16,3.147,3.175,3.095,3.16,3.065,3.124,3.096,3.228,3.25,3.264,3.243,3.255,3.308,3.218,3.293,3.275,3.364,3.345,3.338,3.442,3.391,3.273,3.432,3.368,3.29,3.236,3.095,3.215,3.284,3.316,3.317,3.128,3.298,3.344,3.331,3.335,3.332,3.213,3.186,3.205,3.388,3.424,3.352,3.265,3.162,3.286,3.206,3.223,3.255,3.373,3.261,3.264,3.312,3.227,3.296,3.325,3.207,3.298,3.344,3.35,3.193,3.204,3.24,3.221,3.203,3.227,3.15,3.07,3.193,3.204,3.309,3.304,3.202,3.244,3.324,3.11,3.292,3.377,3.303,3.305,3.234,3.402,3.296,3.202,3.303,3.326,3.497,3.407,3.412,3.533,3.234,3.332,3.395,3.185,3.249,3.119,3.133,3.252,3.2,3.322,3.208,3.245,3.332,3.356,3.308,3.214,3.351,3.05,3.203,3.227,3.174,3.281,3.136,3.278,3.187,3.223,3.414,3.258,3.491,3.36,3.305,3.251,3.298,3.308,3.338,3.401,3.303,3.241,3.246,3.366,3.344,3.249,3.399,3.312,3.229,3.303,3.238,3.232,3.186,3.354,3.445,3.278,3.276,3.21,3.427,3.232,3.249,3.38,3.212,3.354,3.192,3.133,3.27,3.352,3.196,3.207,3.153,3.175,3.186,3.132,3.208,3.222,3.196,3.281,3.197,3.178,3.138,3.181,3.242,3.213,3.204,3.106,3.104,3.185,3.187,3.161,3.098,3.094,3.094,3.159,3.193,3.237,3.293,3.309,3.227,3.194,3.34,3.216,3.356,3.256,3.249,3.255,3.071,3.21,3.111,3.225,3.106,3.2,3.279,3.106,3.103,3.242,3.213,3.281,3.166,3.187,3.16,3.179,3.216,3.189,3.199,3.193,3.099,3.068,3.073,3.079,3.12,3.112,2.988,3.047,3.055,3.08,3.124,3.171,3.108,3.173,3.09,3.059,2.99,3.046,3.036,3.029,3.087,3.079,3.122,2.96,2.991,3.036,3.051,3.106,3.094,3.04,2.999,2.992,2.95,2.997,3.066,2.962,2.905,2.922,2.971,2.898,2.873,2.96,3.001,3.049,3.089,3.067,2.936,2.849,2.901,2.898,2.963,2.926,2.94,2.887,2.912,2.918,2.938,2.925,2.895,2.926,2.987,2.963,2.973,2.914,2.923,2.952,2.859,2.889,2.94,3.03,3.052,3.015,2.966,2.95,2.944,2.935,2.986,2.985,2.878,2.839,2.954,2.962,3.046,2.884,3.053,3.452,3.194,3.201,2.893,3.165,2.871,2.917,2.792,3.507,3.064,3.167,3.558,3.206,2.93,3.23,3.295,3.077,2.97,3.191,3.332,3.019,3.135,2.845,3.613,2.983,3.257,3.841,3.416,3.555,3.159,3.406,3.279,3.659,3.377,3.347,3.111,3.831,3.114,3.556,3.113,3.36,3.759,3.442,3.216,3.229,3.261,3.076,3.535,3.407,3.608,3.098,3.455,3.67,3.156,3.516,3.389,3.498,3.236,3.519,3.131,3.482,3.617,3.239,3.066,3.376,3.332,3.626,3.24,3.27,3.341,3.285,3.168,3.524,3.278,3.5,3.177,3.14,2.916,3.142,3.1,3.012,3.143,3.013,2.89,3.007,3.113,2.934,3.367,3.042,3.339,3.21,3.231,3.144,3.127,3.511,2.959,3.321,3.214,3.202,3.114,3.278,3.39,3.473,3.308,3.137,3.407,3.06,3.406,3.047,3.112,3.399,3.149,3.143,3.128,3.485,3.11,3.183,2.838,3.108,3.207,3.063,3.093,3.264,3.009,2.943,2.84,3.028,2.723,2.868,3.035,2.838,2.913,2.983,2.917,2.955,2.76,3.015,3.023,2.882,2.843,2.669,3.085,2.848,2.984,2.74,3.126,2.727,2.961,2.742,2.616,2.688,2.695,2.893,2.532,2.431,2.557,2.598,2.757,2.482,2.715,2.822,2.496,3.024,2.931,2.813,2.547,2.668,2.55,2.678,3.071,2.992,2.65,2.853,2.773,2.778,2.767,2.94,2.882,2.798,2.977,2.982,2.778,2.972,2.786,2.907,2.62,2.718,2.566,3.034,2.923,2.738,2.644,2.808,2.731,2.819,2.646,2.708,2.739,2.733,2.704,2.779,3.087,2.822,2.807,2.888,2.949,2.737,2.901,2.939,2.685,2.917,2.939,2.833,2.689,2.435,2.693,2.595,2.856,2.632,2.613,2.601,2.734,2.702,2.491,2.601,2.609,3.065,2.766,2.835,2.565,2.897,2.587,2.556,2.949,2.568,2.559,2.776,2.953,2.592,2.629,2.847,2.8,2.641,2.676,2.759,2.688,2.606,2.651,2.625,2.681,2.73,2.768,2.807,2.703,2.607,2.56,2.619,2.675,2.712,2.415,2.803,2.572,2.733,2.727,2.839,2.964,2.658,2.76,2.752,2.604,2.886,2.798,2.716,2.579,2.748,2.796,2.973,2.641,2.918,2.679,2.602,2.876,2.559,2.663,2.686,2.683,2.398,2.501,2.551,2.505,2.47,2.555,2.495,2.525,2.519,2.488,2.312,2.657,2.715,2.529,2.533,2.706,2.512,2.598,2.596,2.642,2.769,2.427,2.47,2.624,2.695,2.655,2.633,2.711,2.653,2.692,2.62,2.606,2.641,2.517,2.636,2.98,2.719,2.722,2.858,2.746,2.614,2.788,3.021,2.58,2.911,2.655,2.512,2.446,2.525,2.599,2.49,2.547,2.495,2.689,2.692,2.615,2.848,2.285,2.313,2.467,2.282,2.531,2.758,2.38,2.562,2.39,2.749,2.554,2.358,2.778,2.353,2.501,2.413,2.434,2.359,2.42,2.517,2.896,2.83,2.939,2.903,2.631,2.724,2.679,2.785,2.639,2.751,2.796,2.752,2.99,2.65,2.687,2.726,2.919,2.671,2.658,2.772,2.628,2.623,2.845,2.782,2.492,2.588,2.839,2.558,2.494,2.484,2.399,2.636,2.49,2.336,2.62,2.74,2.583,2.59,2.434,2.213,2.445,2.406,2.246,2.452,2.523,2.481,2.357,2.424,2.154,2.124,2.546,2.326,2.476,2.245,2.349,2.425,2.577,2.47,2.493,2.405,2.4,2.37,2.375,2.591,2.533,2.437,2.344,2.538,2.543,2.509,2.294,2.563,2.559,2.465,2.485,2.321,2.286,2.219,2.206,2.361,2.32,2.474,2.21,2.287,2.17,2.346,2.303,2.231,2.204,2.362,2.284,2.319,2.143,2.158,2.427,2.301,2.316,2.437,2.408,2.237,2.228,2.532,2.353,2.462,2.492,2.606,2.637,2.472,2.532,2.518,2.491,2.664,2.603,2.405,2.709,2.575,2.625,2.758,2.619,2.555,2.634,2.493,2.805,2.444,2.62,2.498,2.673,2.636,2.552,2.509,2.4,2.586,2.556,2.543],"r":[-6.568,-6.968,-6.952,-6.12,-8.638,-7.659,-5.541,-9.597,-8.561,-7.98,-9.65,-9.235,-9.987,-2.28,-6.093,-9.041,-8.407,-7.301,-6.058,-8.017,-7.639,-5.406,-5.635,-6.775,-6.266,-6.085,-6.491,-7.634,-7.768,-7.454,-9.115,-7.383,-5.607,-6.054,-7.632,-6.471,-6.778,-7.373,-8.512,-5.862,-5.309,-4.757,-7.954,-6.634,-7.114,-5.902,-7.538,-7.819,-6.687,-5.086,-5.491,-7.336,-7.698,-7.124,-7.154,-7.964,-5.828,-5.083,-6.375,-7.258,-8.428,-7.905,-8.643,-8.723,-7.674,-4.902,-5.471,-4.907,-4.74,-6.998,-9.331,-7.371,-9.297,-8.607,-8.947,-5.029,-7.788,-6.895,-6.068,-3.612,-6.369,-5.772,-5.244,-5.589,-6.359,-8.283,-7.196,-7.99,-7.577,-6.944,-7.722,-9.94,-9.794,-8.349,-13.39,-9.251,-9.41,-9.179,-10.84,-9.959,-11.23,-9.564,-7.206,-10.79,-9.833,-6.328,-6.187,-13.84,-7.657,-3.929,-3.954,-9.039,-8.096,-9.911,-7.495,-9.122,-7.163,-14.06,-4.826,-5.593,-3.22,-5.43,-12.78,-4.661,-3.275,-8.927,-9.398,-5.7,-7.834,-8.4,-9.106,-6.833,-9.99,-7.058,-10.99,-8.092,-8.067,-10.5,-6.527,-3.329,-10.38,-5.407,-3.988,-7.709,-10.57,-7.095,-10.5,-6.563,-8.192,-5.369,-12.41,-2.925,-6.269,-8.384,-0.6419,-6.153,-9.361,-9.404,-5.221,-9.596,-9.246,-9.199,-9.434,-5.555,-5.057,-6.207,-9.372,-10.77,-10.26,-4.091,-10.41,-10.62,-10.61,-9.099,-7.667,-5.472,-10.9,-10.7,-4.481,-6.699,-14.62,-15.5,-9.475,0.3377,-7.86,-15.03,-15.07,-10.58,-15.21,-10.71,-5.276,-6.12,-10.24,-10.37,-8.098,-11.1,-12.18,-5.944,-6.803,-10.49,-9.683,-11.74,-6.871,-1.369,-0.2224,-3.078,-3.769,-0.7412,-6.709,-8.16,-1.83,-9.126,-8.539,-8.184,-9.764,-7.322,-3.97,-6.829,1.153,-7.08,-7.134,-5.071,-10.6,-5.176,-8.75,-9.062,-7.257,-2.892,-2.937,-13.12,-15.15,-15.02,-10.23,-5.23,-5.782,-6.343,-9.261,-8.068,-7.373,1.044,-0.3653,-0.3297,-4.777,-6.308,-3.41,-7.309,-9.683,-5.14,-5.445,-6.359,-3.659,-7.263,-5.131,0.6226,-2.565,-5.132,-4.446,-7.521,-1.049,-0.5877,-3.284,-5.024,-7.802,-7.484,-12.09,-5.21,0.9413,-3.655,-4.851,-6.944,-3.548,-4.883,-8.594,-5.683,-8.115,-4.572,-7.667,-5.078,-7.268,-7.855,-8.075,-7.792,-4.046,-6.977,-6.236,-7.573,-5.123,-5.709,-4.671,-7.409,-5.985,-3.971,-3.707,-3.857,-3.62,-2.129,-4.087,-5.233,-6.351,-3.771,-3.619,-3.846,-3.626,-6.098,-5.191,-5.957,-4.771,-4.108,-2.841,-3.782,-4.164,-4.425,-4.893,-6.961,-2.484,-1.908,-5.231,-3.533,-3.586,-2.105,-3.922,-2.48,-5.327,-6.138,-5.892,-2.727,-5.233,-7.119,-6.991,-8.503,-6.33,-8.884,-5.919,-4.794,-4.618,-4.415,-5.09,-3.846,-3.91,-3.459,-3.471,-3.548,-3.456,-3.605,-3.323,-3.499,-2.226,-3.927,-2.298,-4.7,-5.353,-5.162,-3.538,-4.369,-4.901,-3.129,-5.161,-3.938,-3.764,-5.093,-5.448,-5.024,-5.541,-5.891,-6.269,-2.399,-4.251,-6.25,-7.604,-4.828,-4.155,-5.741,-7.749,-5.632,-5.082,-7.292,-4.831,-5.12,-5.371,-4.66,-5.097,-5.178,-3.961,-4.407,-5.255,-5.116,-7.125,-6.524,-5.299,-7.117,-7.009,-7.549,-9.381,-8.238,-7.972,-3.305,-4.734,-3.315,-4.186,-3.974,-5.293,-4.775,-4.968,-5.227,-5.085,-7.075,-6.081,-5.495,-4.008,-9.097,-8.705,-6.421,-7.16,-5.28,-4.982,-5.349,-3.014,-2.879,-3.507,-2.823,-5.056,-8.228,-6.865,-3.185,-4.009,-8.663,-8.564,-0.7849,-2.897,-4.051,-5.506,-5.001,-5.505,-6.881,-6.401,-7.608,-8.548,-6.486,-10.77,-4.881,-8.426,-9.016,-7.412,-8.984,-9.073,-8.257,-4.025,-3.233,-3.297,-3.757,-3.186,-9.28,-7.664,-5.695,-7.857,-8.007,-8.166,-9.166,-8.562,-5.929,-6.401,-6.164,-5.302,-6.418,-5.677,-6.906,-4.719,-5.356,-7.516,-6.843,-5.42,-3.723,-6.914,-7.159,-4.533,-6.423,-6.908,-7.538,-8.966,-8.97,-4.73,-5.628,-4.539,-3.682,-6.425,-6.929,-6.159,-4.781,-6.887,-6.468,-4.191,-10.93,-7.774,-4.121,-4.852,-4.079,-3.527,-4.397,-4.715,-19.71,-10.17,-8.784,-7.635,-7.449,-11.1,-7.918,-6.894,-8.36,-7.627,-10.12,-9.315,-10.11,-8.254,-7.353,-10.69,-7.075,-9.265,-7.233,-7.951,-9.658,-8.797,-10.97,-7.955,-9.692,-5.431,-8.318,-7.553,-7.695,-7.577,-7.64,-7.83,-7.356,-5.333,-6.631,-6.59,-6.087,-5.705,-7.5,-9.514,-5.983,-6.965,-7.774,-10.19,-8.788,-8.047,-9.007,-8.903,-6.829,-8.256,-8.783,-9.509,-7.542,-10.9,-9.473,-10.74,-9.532,-9.808,-11.3,-10.46,-8.831,-8.89,-7.264,-8.064,-9.109,-10.7,-11.59,-8.235,-9.469,-7.346,-6.705,-6.319,-8.609,-6.798,-7.015,-8.29,-9.8,-6.392,-6.64,-7.694,-9.576,-8.735,-7.454,-7.732,-6.672,-6.333,-9.352,-10.2,-10.43,-6.767,-7.359,-8.617,-6.822,-7.255,-7.4,-7.953,-7.249,-7.128,-7.417,-7.004,-4.827,-8.315,-9.253,-7.143,-6.694,-7.703,-9.659,-8.174,-8.474,-7.817,-9.117,-9.416,-8.48,-9.328,-6.591,-7.689,-9.391,-4.523,-7.336,-7.497,-5.403,-5.628,-2.764,-2.774,-2.784,-6.196,-5.999,-2.49,-5.777,-3.895,-4.931,-6.112,-5.74,-5.581,-10.68,-5.948,-9.963,-2.593,-5.65,-5.845,-9.188,-8.41,-5.61,-7.626,-9.21,-9.337,-5.102,-8.194,-7.509,-6.53,-8.647,-9.582,-9.815,-10.1,-8.633,-9.574,-10.44,-3.653,-2.801,-3.237,-6.421,-3.838,-6.959,-7.423,-6.712,-6.463,-6.913,-7.313,-7.995,-7.607,-8.689,-7.542,-8.221,-7.698,-8.016,-6.27,-9.315,-9.511,-8.801,-6.694,-7.14,-6.228,-9.588,-9.654,-9.611,-7.417,-9.198,-5.974,-7.864,-7.715,-5.539,-8.544,-9.51,-9.745,-9.274,-8.081,-9.838,-9.985,-9.414,-9.769,-7.79,-7.726,-7.52,-9.777,-9.604,-7.772,-9.291,-6.297,-7.673,-5.956,-5.562,-6.566,-7.739,-3.839,-6.195,-4.525,-4.359,-4.835,-5.536,-6.19,-6.197,-5.956,-4.84,-6.114,-4.452,-7.829,-5.533,-5.445,-4.949,-4.551,-4.059,-3.791,-3.759,-3.655,-4.024,1.141,-3.347,-5.508,-4.717,-4.201,-4.718,-4.861,-5.29,-4.592,-3.418,-4.295,-4.344,-3.689,-4.35,-4.91,-3.657,-5.327,-5.341,-4.432,-2.776,-3.09,-4.809,-6.768,-7.581,-7.986,-7.611,-3.899,-3.626,-2.902,-4.597,-4.629,-4.399,-4.187,-4.838,-4.658,-2.49,-3.685,-4.048,-4.627,-6.099,-3.777,-4.147,-3.492,-3.005,-2.641,-4.015,-5.063,-4.747,-3.139,-4.574,-4.336,-2.961,-2.737,-4.847,-3.387,-7.44,-6.427,-8.253,-9.132,-9.216,-10.37,-5.467,-5.14,-5.733,-5.516,-5.585,-5.343,-4.879,-4.851,-6.83,-3.713,-2.925,-6.01,-1.995,-2.977,-1.934,-4.315,-2.127,-2.074,-3.219,-4.194,-5.269,-2.407,-3.278,-3.834,-2.185,-6.491,-2.707,-4.903,-3.27,-10.48,-10.31,-8.837,-9.06,-3.864,-4.846,-4.593,-1.906,-2.08,-2.345,-2.383,-3.17,-1.875,-1.85,-4.114,-3.857,-2.695,-2.521,-2.874,-4.47,-3.475,-4.342,-3.539,-3.431,-1.902,-2.131,-2.737,-3.926,-2.816,-2.931,-3.038,-3.426,-2.12,-3.848,-2.363,-3.44,-3.561,-4.428,-4.359,-3.995,-2.202,-3.223,-3.117,-5.808,-6.121,-4.529,-6.127,-5.543,-2.725,-2.523,-2.89,-5.611,-3.223,-4.447,-7.827,-7.816,-5.598,-6.114,-4.205,-3.044,-3.621,-8.848,-3.286,-4.993,-3.852,-5.914,-6.108,-2.649,-3.482,-3.919,-5.387,-5.239,-6.116,-3.805,-3.617,-8.954,-9.611,-9.323,-9.149,-10.53,-10.64,-10.69,-10.62,-10.22,-8.049,-6.335,-9.643,-10.33,-9.936,-8.775,-9.86,-6.232,-6.016,-8.283,-5.972,-3.577,-8.097,-8.314,-6.925,-3.441,-7.607,-4.416,-2.426,-3.353,-5.814,-2.194,-3.366,-3.349,-3.261,-3.624,-3.098,-6.484,-4.602,-6.327,-8.226,-8.206,-3.436,-8.775,-4.602,-8.521,-7.487,-7.789,-6.9,-6.624,-6.108,-6.951,-6.661,-7.106,-7.727,-7.573,-9.188,-6.815,-7.247,-8.96,-9.681,-8.193,-6.136,-8.075,-8.723,-8.993,-9.718,-9.544,-4.637,-11.46,-8.338,-6.296,-7.742,-5.051,-5.772,-9.151,-9.44,-5.487,-7.416,-5.659,-5.638,-5.306,-5.321,-5.718,-7.563,-5.389,-5.604,-3.413,-2.998,-4.363,-2.725,-4.927,-2.467,-4.953,-4.373,-3.825,-2.657,-2.936,-2.8,-5.237,-2.905,-2.801],"g":[0.0,78.23,87.39,81.61,88.0,74.25,65.71,46.1,43.84,47.93,81.13,80.81,69.53,60.99,67.47,48.57,57.7,53.12,60.64,58.0,62.96,58.31,54.25,54.12,49.62,46.17,42.42,39.25,39.65,35.9,36.48,38.04,36.01,32.35,34.57,28.56,36.96,29.0,30.83,30.41,35.48,33.16,37.16,33.62,28.77,29.04,36.26,34.47,28.38,36.2,33.64,30.55,30.48,28.56,23.77,35.62,35.92,29.55,33.41,30.22,36.51,40.53,33.55,31.23,38.56,28.96,30.39,30.7,27.81,37.14,27.62,30.36,33.32,32.42,36.62,29.08,30.09,33.77,33.85,27.42,34.81,30.03,24.36,23.97,25.82,30.96,28.63,29.18,32.47,26.82,27.97,32.45,27.3,34.76,29.49,25.95,33.61,22.02,29.06,28.45,32.69,25.9,28.05,31.02,28.45,28.86,32.82,33.53,29.61,30.75,27.66,27.94,31.1,28.47,29.04,30.81,28.62,23.06,25.69,23.41,23.67,27.64,32.03,32.95,26.52,29.28,25.16,35.63,29.25,28.59,25.37,25.78,29.0,36.46,36.78,29.8,27.82,30.83,30.84,24.28,31.5,23.74,27.3,30.89,33.86,25.17,30.96,36.07,32.83,40.77,30.92,33.43,34.3,25.89,26.54,26.56,28.93,32.55,25.16,27.69,28.24,31.99,26.66,32.05,29.21,35.8,33.33,33.64,32.42,25.31,27.66,27.69,23.45,28.43,23.36,29.53,33.32,30.12,30.6,34.38,30.91,30.3,23.72,36.06,24.71,28.8,33.1,28.4,29.63,28.46,27.86,27.08,31.43,31.49,30.03,32.61,27.82,32.99,27.59,32.71,28.45,26.98,27.3,33.26,26.37,27.7,34.06,30.57,30.86,29.04,33.26,39.37,35.82,29.07,28.19,28.69,27.59,27.13,26.79,28.92,26.6,26.9,27.98,34.01,25.64,28.78,28.48,30.39,29.63,41.16,24.88,26.99,27.83,35.7,29.73,28.52,32.26,29.33,29.47,28.28,31.97,27.04,31.21,27.59,29.83,30.01,26.39,27.7,27.62,31.67,33.45,27.6,26.73,25.2,30.57,27.93,23.99,32.42,27.04,33.54,28.48,27.67,23.17,23.09,24.36,20.89,32.6,31.15,29.14,21.2,27.31,29.84,28.93,28.25,26.3,29.42,36.37,28.93,26.09,29.45,27.05,30.2,27.72,26.39,25.04,22.88,36.9,26.97,30.3,30.69,31.9,28.98,26.31,30.17,26.67,28.82,32.66,28.44,33.6,27.69,27.5,19.75,28.41,28.89,23.23,25.4,25.4,30.79,26.45,24.88,25.28,24.86,29.98,27.9,29.19,37.5,32.27,34.43,32.79,26.66,18.92,28.01,23.84,31.0,24.17,30.14,31.42,30.84,30.37,33.75,24.83,25.66,29.34,25.74,30.3,27.26,27.41,24.52,23.89,27.33,26.21,26.83,26.44,30.48,21.97,26.46,24.6,22.2,30.15,28.81,29.38,23.49,22.24,25.61,25.89,27.08,33.54,28.41,23.96,28.55,22.39,25.89,28.86,25.09,29.55,24.06,25.12,26.38,27.27,25.19,24.29,29.67,28.92,27.6,29.59,28.7,27.08,31.5,27.3,28.73,25.52,30.06,28.17,28.47,24.39,26.84,23.4,22.01,28.77,24.77,25.9,23.28,22.68,21.67,22.96,22.74,28.45,27.54,25.38,23.21,23.65,24.9,25.94,25.3,27.46,25.49,25.73,28.47,29.36,27.11,26.94,24.35,25.08,28.68,24.83,19.63,25.54,23.52,25.01,19.18,24.12,27.27,22.61,24.69,28.55,23.58,25.15,24.33,18.98,24.08,25.28,28.13,30.08,31.91,27.63,22.54,23.07,23.24,27.98,29.08,25.24,25.25,20.92,28.49,22.91,28.61,24.64,27.35,23.53,24.96,28.07,24.38,26.01,24.3,22.76,25.57,24.03,29.19,25.33,24.66,25.37,22.09,27.69,28.82,29.92,28.12,33.69,25.73,18.06,22.05,25.99,26.49,27.36,25.92,25.6,21.57,22.46,36.54,28.68,27.75,21.0,20.03,23.7,22.07,22.97,19.35,23.04,25.36,20.51,24.24,23.72,26.07,28.97,23.45,28.58,23.25,19.99,25.87,26.87,26.55,32.49,27.74,26.84,23.49,23.44,24.73,23.81,21.56,22.71,22.87,23.56,26.07,25.17,21.89,27.14,30.19,33.36,23.11,25.55,27.9,30.06,27.15,27.15,29.76,28.36,28.05,25.79,23.53,33.89,31.63,23.74,27.69,28.36,28.48,24.41,23.97,23.91,23.42,28.71,25.15,33.34,35.42,26.63,23.16,30.98,40.19,24.01,27.95,24.6,29.99,30.52,26.51,26.3,36.25,24.0,30.43,26.61,32.46,31.13,29.25,25.8,34.56,26.76,29.3,35.3,24.99,35.02,31.89,25.72,34.19,30.72,30.3,29.27,25.8,33.48,42.99,25.75,28.13,31.13,30.68,25.87,31.0,29.78,29.0,28.73,29.44,27.05,42.14,34.84,24.03,29.63,33.21,27.32,24.4,28.83,26.94,26.04,29.15,28.21,30.91,26.92,27.34,26.33,32.1,30.7,38.57,27.84,30.4,27.39,33.12,29.0,25.35,23.02,28.72,34.03,29.78,31.84,35.2,29.92,30.6,34.33,33.37,30.55,34.15,25.47,30.12,29.75,43.0,33.54,36.93,31.52,35.47,30.73,27.59,28.78,28.68,31.74,30.03,23.69,34.99,26.98,36.23,31.33,22.44,34.38,30.67,28.87,32.78,28.25,33.05,27.55,32.85,39.22,31.88,36.33,35.88,40.85,32.62,22.77,44.09,32.54,31.73,39.19,35.41,32.26,33.48,28.96,37.96,30.21,29.72,33.15,34.0,43.12,36.44,38.41,33.36,40.05,39.09,35.19,30.85,30.96,37.27,32.38,34.54,32.87,29.11,37.01,41.49,37.42,34.15,37.94,31.49,41.24,36.52,34.37,32.74,30.71,34.87,32.38,32.58,35.15,32.91,34.67,39.65,29.32,36.42,36.42,31.49,45.23,40.9,29.32,38.97,35.08,29.88,37.15,38.48,39.96,39.87,38.9,31.89,41.47,31.87,36.2,33.8,29.54,40.53,38.07,32.97,29.3,48.64,43.21,36.57,32.01,28.7,38.73,38.15,33.86,34.63,41.95,43.47,42.55,37.52,40.99,30.41,38.75,47.6,37.45,41.75,41.49,22.65,33.82,26.33,28.47,42.68,32.77,35.1,47.0,39.17,33.12,33.04,40.67,33.26,32.77,33.46,37.35,33.73,46.06,31.32,30.75,32.55,38.67,37.03,37.45,34.02,34.29,40.47,34.82,34.41,34.53,39.13,40.61,34.5,40.0,33.54,37.07,44.03,36.65,33.41,44.65,35.37,32.07,34.16,30.51,37.29,31.06,26.63,41.94,32.43,29.07,28.14,46.92,29.77,39.03,25.28,29.33,35.14,29.01,25.42,29.28,29.15,51.67,27.51,32.77,34.24,30.64,36.68,27.6,32.95,34.44,30.56,51.21,43.44,37.73,30.84,28.75,35.81,36.77,36.36,35.39,33.51,31.22,21.58,28.79,29.53,35.42,41.42,28.61,30.85,29.74,32.09,31.79,30.48,24.03,36.07,48.18,28.13,30.3,27.53,31.15,37.51,29.68,28.44,26.87,28.84,20.17,26.37,37.56,25.94,25.56,27.51,27.85,28.14,32.67,24.62,28.22,38.43,28.58,37.95,35.95,35.44,36.15,31.34,22.3,30.88,41.84,20.55,32.76,32.48,48.55,34.86,36.21,26.03,31.55,24.57,32.61,31.28,38.66,34.94,26.34,38.56,30.38,30.37,40.33,27.83,27.93,42.14,38.85,26.77,31.9,31.01,36.08,32.5,39.49,33.49,28.51,41.99,29.75,27.0,36.74,41.52,31.56,35.48,31.58,27.39,29.0,31.46,32.47,32.63,28.16,30.24,33.97,36.49,32.12,31.78,35.36,38.66,28.54,29.07,28.39,36.62,42.32,25.42,36.0,40.32,37.09,34.92,25.19,34.08,35.23,29.9,42.91,38.3,39.69,32.03,27.83,45.04,33.91,38.42,30.62,30.94,30.55,24.96,42.85,32.98,39.87,46.18,25.76,28.43,35.38,25.96,27.26,40.74,32.96,25.72,37.62,22.32,27.65,40.86,33.82,32.62,32.54,29.67,29.25,34.33,37.3,31.31,34.86,31.59,25.91,34.07,37.69,36.07,39.19,29.27,36.71,33.44,47.73,35.52,34.61,28.45,38.78,38.87,36.86,36.47,30.15,36.09,26.12,47.6,37.12,39.97]},"100":{"z":[0.0,2.592,2.636,2.642,2.722,2.858,2.863,2.855,2.841,2.841,3.303,3.238,3.22,3.211,3.252,3.157,3.288,3.292,3.266,3.309,3.34,3.306,3.361,3.326,3.346,3.353,3.344,3.323,3.092,3.344,3.314,3.376,3.388,3.305,3.349,3.364,3.343,3.332,3.308,3.32,3.281,3.354,3.313,3.347,3.345,3.211,3.282,3.269,3.253,3.296,3.191,3.219,3.047,3.231,3.253,3.289,3.25,3.22,3.305,3.273,3.21,3.194,3.141,3.153,3.132,3.089,3.166,2.798,3.113,3.069,2.928,3.126,3.179,2.999,3.22,3.259,3.2,3.152,3.088,3.173,3.068,2.959,3.104,3.205,3.185,3.138,3.118,3.088,3.009,3.217,2.996,3.202,3.081,3.068,3.032,3.01,3.031,2.896,2.881,2.937,2.854,2.905,2.806,2.844,2.803,2.62,2.806,2.695,2.738,2.745,2.742,2.641,2.78,2.805,2.744,2.784,2.84,2.869,2.939,2.983,2.942,2.911,2.754,3.015,2.93,2.992,2.946,2.793,2.917,3.035,3.043,2.941,2.884,3.11,2.948,2.83,3.04,2.907,2.744,2.93,2.877,2.88,2.881,2.85,2.9,3.068,2.825,3.101,3.174,3.022,3.111,3.206,3.128,3.228,3.232,3.132,2.797,3.223,3.141,2.919,3.221,2.84,2.913,3.114,2.947,2.89,3.016,2.919,3.206,2.935,3.09,3.231,2.878,2.884,2.944,3.06,2.947,2.996,2.707,2.819,2.771,2.978,2.788,2.811,2.638,2.663,3.036,3.01,2.799,2.943,2.97,2.795,2.81,2.907,2.482,2.544,2.848,2.616,2.58,2.779,2.555,2.432,2.42,2.481,2.727,2.642,2.76,2.488,2.583,2.749,2.549,2.639,2.377,2.367,2.336,2.539,2.615,2.224,2.295,2.47,2.558,2.241,2.196,2.528,2.523,2.391,2.377,2.471,2.399,2.366,2.626,2.456,2.649,2.647,2.608,2.622,2.526,2.704,2.413,2.423,2.582,2.587,2.745,2.72,2.78,2.766,2.516,2.613,2.43,2.461,2.455,2.52,2.724,2.691,2.504,2.84,2.971,2.687,2.959,2.986,2.973,2.862,3.153,3.198,2.983,3.096,2.973,2.846,2.834,3.034,3.075,2.925,2.991,2.952,2.83,2.799,2.921,2.894,2.82,2.978,2.835,2.65,2.973,2.749,2.813,2.702,2.953,2.819,2.731,2.701,2.672,2.82,2.718,2.469,2.682,2.644,2.553,2.659,2.642,2.594,2.581,2.636,2.515,2.621,2.651,2.445,2.579,2.668,2.645,2.673,2.599,2.578,2.546,2.584,2.849,2.558,2.67,2.843,2.428,2.661,2.617,2.619,2.494,2.518,2.558,2.6,2.736,2.483,2.561,2.774,2.377,2.713,2.513,2.624,2.326,2.35,2.373,2.515,2.445,2.438,2.382,2.352,2.332,2.273,2.291,2.318,2.325,2.251,2.219,2.211,2.289,2.285,2.132,2.135,2.3,2.343,2.314,2.328,2.105,2.087,2.188,2.078,2.064,2.085,2.143,2.162,2.203,2.197,2.212,2.221,2.247,2.258,2.3,2.273,2.25,2.274,2.422,2.252,2.352,2.487,2.542,2.286,2.347,2.372,2.324,2.391,2.326,2.496,2.44,2.411,2.312,2.41,2.429,2.419,2.461,2.535,2.411,2.42,2.41,2.334,2.563,2.368,2.505,2.318,2.375,2.357,2.507,2.32,2.333,2.275,2.307,2.257,2.242,2.222,2.217,2.273,2.255,2.292,2.259,2.292,2.282,2.268,2.293,2.294,2.276,2.267,2.302,2.362,2.372,2.358,2.3,2.238,2.274,2.325,2.349,2.349,2.35,2.386,2.412,2.45,2.437,2.432,2.423,2.4,2.443,2.479,2.493,2.494,2.519,2.562,2.535,2.522,2.496,2.523,2.51,2.487,2.486,2.483,2.513,2.536,2.478,2.478,2.449,2.451,2.483,2.511,2.512,2.494,2.531,2.555,2.567,2.606,2.602,2.567,2.601,2.551,2.591,2.603,2.614,2.627,2.635,2.639,2.668,2.598,2.594,2.57,2.544,2.623,2.663,2.669,2.701,2.715,2.718,2.73,2.762,2.761,2.783,2.859,2.891,3.012,2.985,3.18,3.161,3.048,3.343,3.367,3.406,3.38,3.43,3.473,3.131,3.46,3.443,3.39,3.434,3.423,3.383,3.31,3.441,3.429,3.412,3.471,3.343,3.484,3.403,3.353,3.42,3.442,3.377,3.295,3.633,3.622,3.488,3.563,3.86,3.793,3.652,3.878,3.554,3.437,3.432,3.286,3.494,3.505,3.625,3.647,3.588,3.637,3.584,3.727,3.541,3.724,3.83,3.675,3.745,3.859,3.756,3.717,3.889,3.793,3.869,3.823,3.97,3.896,4.008,3.849,3.89,3.762,3.81,3.684,3.694,3.487,3.599,3.546,3.68,3.56,3.646,3.54,3.566,3.539,3.637,3.546,3.531,3.645,3.608,3.509,3.526,3.609,3.517,3.605,3.588,3.502,3.568,3.489,3.5,3.518,3.598,3.598,3.635,3.514,3.667,3.552,3.638,3.643,3.576,3.483,3.572,3.524,3.472,3.49,3.4,3.411,3.477,3.423,3.484,3.496,3.509,3.541,3.457,3.461,3.385,3.546,3.509,3.523,3.5,3.515,3.53,3.476,3.451,3.5,3.564,3.655,3.595,3.515,3.507,3.63,3.544,3.583,3.546,3.478,3.497,3.489,3.651,3.654,3.697,3.693,3.672,3.489,3.59,3.525,3.556,3.458,3.513,3.501,3.508,3.482,3.561,3.575,3.583,3.567,3.587,3.632,3.631,3.644,3.727,3.696,3.706,3.66,3.691,3.674,3.619,3.54,3.49,3.5,3.463,3.385,3.423,3.374,3.323,3.285,3.315,3.343,3.385,3.381,3.388,3.435,3.425,3.382,3.427,3.466,3.428,3.375,3.425,3.415,3.421,3.401,3.393,3.34,3.295,3.307,3.293,3.253,3.216,3.245,3.246,3.223,3.233,3.197,3.28,3.241,3.303,3.385,3.318,3.26,3.234,3.194,3.238,3.254,3.246,3.261,3.22,3.178,3.175,3.117,3.14,3.192,3.197,3.215,3.199,3.173,3.144,3.15,3.193,3.228,3.206,3.231,3.187,3.157,3.108,3.041,3.094,3.123,3.111,3.12,3.163,3.195,3.201,3.171,3.168,3.12,3.129,3.122,3.149,3.171,3.157,3.074,3.023,3.058,3.051,3.04,3.081,2.993,3.022,3.027,3.057,3.043,3.032,2.992,3.013,2.996,3.016,2.841,2.818,2.744,2.775,2.799,2.837,2.862,2.864,2.853,2.906,2.819,2.831,2.848,2.894,2.898,2.926,2.934,2.914,2.898,2.888,2.935,2.973,2.969,3.031,3.05,3.039,3.029,3.018,3.046,3.028,3.009,2.984,2.95,2.901,2.899,2.914,2.907,2.943,2.969,2.939,2.921,2.96,2.965,2.979,2.988,2.989,2.945,2.895,2.918,2.868,2.851,2.869,2.859,2.885,2.932,2.966,2.96,2.991,2.984,2.971,3.021,3.059,3.025,3.013,2.979,2.946,2.888,2.905,2.932,2.924,2.894,2.873,2.897,2.881,2.934,2.928,2.932,2.891,2.814,2.805,2.793,2.768,2.769,2.734,2.752,2.747,2.731,2.753,2.767,2.753,2.741,2.784,2.752,2.754,2.791,2.711,2.699,2.747,2.755,2.771,2.75,2.758,2.723,2.75,2.714,2.693,2.706,2.704,2.727,2.643,2.646,2.665,2.667,2.693,2.688,2.732,2.742,2.66,2.72,2.75,2.736,2.727,2.761,2.745,2.729,2.74,2.761,2.732,2.761,2.767,2.808,2.835,2.843,2.888,2.897,2.862,2.819,2.837,2.848,2.877,2.936,2.984,3.03,3.056,3.09,3.092,3.087,3.124,3.113,3.121,3.043,3.04,3.002,2.959,2.948,2.966,3.025,3.031,3.076,3.05,3.094,3.104,3.104,3.025,3.016,3.002,3.068,3.0,2.931,2.893,2.942,2.946,2.927,2.939,2.928,2.951,2.934,2.937,2.851,2.898,2.919,2.9,2.96,2.98,2.985,2.917,2.915,2.858,2.862,2.87,2.821,2.823,2.849,2.92,2.944,2.936,2.934,2.892,2.967,2.976,2.951,2.932,3.007,2.979,2.987,2.952,2.972,2.968,2.967,2.932,2.946,2.979,2.941,2.897,2.857,2.797,2.8,2.778,2.815,2.908,2.909,3.003,3.028,2.927,2.932,2.935,2.909,2.907,2.908],"r":[-5.498,-7.873,-6.399,-4.046,-6.012,-5.29,-2.952,-3.402,-3.799,-7.658,-10.28,-6.461,-5.19,-6.364,-4.39,-5.166,-8.082,-4.951,-5.291,-3.445,-1.706,-3.057,-5.351,-2.938,-4.34,-5.499,-3.143,-6.111,-4.762,-6.889,-2.648,-3.354,-3.378,-5.015,-7.084,-7.082,-2.96,-4.645,-2.702,-5.498,-3.872,-4.369,-2.179,-2.876,-3.325,-3.811,-4.561,-5.88,-6.461,-3.554,-3.192,-3.511,-1.87,-3.971,-3.955,-4.018,-2.281,-1.624,-4.779,-4.216,-3.046,-4.633,-4.105,-2.579,-3.709,-2.78,-8.004,-6.247,-5.298,-3.306,-5.794,-2.461,-4.662,-2.616,-4.257,-1.277,-1.582,-1.662,-1.89,-3.2,-5.579,-2.998,-7.251,-0.6995,-3.975,-6.095,-5.857,-0.5317,-4.219,-3.757,-3.901,-1.746,-5.201,-4.949,-0.3544,-1.652,-2.066,-4.846,-3.097,-4.031,-2.503,-2.158,-2.467,-0.6922,-2.715,-1.869,-3.627,-2.523,-2.727,-5.532,-5.236,-0.1907,-4.079,-0.6268,-2.415,-2.261,-2.476,-3.57,-2.275,-3.943,-2.309,-3.803,-2.408,-2.931,-1.519,-2.923,-2.622,-2.079,-3.149,-3.362,-1.723,-2.335,-2.079,-2.226,-2.01,-2.317,-1.951,-1.316,-1.754,-1.214,-3.155,-6.84,-2.079,-3.056,-3.124,-2.743,-1.875,-8.343,-2.618,-3.654,-4.025,-2.532,-4.483,-5.818,-6.389,-7.105,-6.06,-6.063,-4.065,-3.137,-0.53,-1.175,-4.572,-1.556,-2.6,-2.48,-1.795,-0.6904,-2.67,-1.883,-2.69,-2.19,-2.296,-2.684,-3.713,-1.933,-2.205,-1.364,-2.753,-2.965,-1.278,-1.225,-3.728,-1.491,-3.097,-2.413,-2.491,-0.5451,-2.621,-4.273,-0.7408,-2.471,-2.541,-2.433,0.09233,-2.753,-2.591,-0.01596,-0.3026,-2.727,-2.408,-0.8227,-2.431,-2.309,-0.2409,-2.861,-2.351,-0.6198,-2.017,-0.9972,-1.733,-0.1979,-5.65,-2.437,-2.355,-4.303,-8.111,-5.544,-6.055,-3.888,-6.045,-4.248,-3.68,-2.614,-3.188,-2.628,-3.407,-2.366,-2.985,-3.014,-2.52,-3.128,-2.648,-4.195,-4.306,-5.071,-3.943,-2.386,-4.133,-3.033,-5.549,-5.348,-5.384,-2.42,-5.989,-5.593,-6.146,-6.738,0.3566,-5.765,-6.123,-15.95,-6.873,-7.621,-7.515,-7.825,-7.302,-4.772,-5.636,-6.899,-2.544,-5.308,-5.702,-5.363,-5.671,-5.764,-6.123,-5.781,-5.877,-1.151,-6.385,-4.211,-0.6855,-4.179,-6.155,-5.249,-6.482,-5.558,-5.645,-5.955,-6.405,-5.739,-5.816,-5.451,-4.979,-4.792,-7.066,-6.422,-4.952,-5.624,-7.92,-16.06,-4.774,-4.739,-4.165,-4.564,-6.186,-4.671,-4.584,-5.038,-3.894,-4.578,-2.879,-4.511,-5.031,-2.493,-3.161,-3.526,-1.729,-3.193,-2.886,-6.673,-3.08,-3.46,-4.067,-4.245,-3.673,-3.087,-0.5376,-2.411,-2.227,-5.969,-2.975,-3.931,-3.606,-4.238,-3.828,-4.247,-5.538,-4.379,-3.342,-3.62,-3.642,-3.656,-3.695,-3.751,-4.339,-3.572,-3.658,-2.65,-1.513,-5.463,-3.935,-5.08,-4.136,-5.009,-6.321,-6.473,-5.65,-5.349,-5.885,-5.628,-4.326,-5.955,-5.576,-4.686,-5.956,-6.238,-5.694,-3.782,-5.425,-5.032,-4.098,-3.338,-4.734,-4.67,-4.753,-3.687,-3.62,-3.664,-0.768,-3.517,-4.92,-3.547,-3.629,-3.557,-2.029,-2.373,-0.3429,-1.431,-4.423,-7.707,-4.844,-3.394,-4.288,-0.5003,-2.815,-1.474,-2.048,0.3803,-3.1,-2.988,-0.2907,-1.884,-1.806,-2.247,-2.74,-2.034,-2.035,-2.634,0.3297,-0.06545,-0.8806,-2.686,-0.4769,-4.196,-2.106,-4.252,-5.316,-5.573,-4.477,-4.497,-4.624,-4.731,-6.274,-6.629,-6.27,-5.634,-4.732,-5.675,-5.381,-1.259,-1.469,-4.026,-1.966,-5.491,-4.735,-15.75,-4.896,-4.268,-3.857,-6.004,-6.16,-4.94,-6.349,-6.508,-5.857,-4.402,-6.008,-4.135,-6.321,-4.52,-3.644,-6.374,-6.619,-5.147,-5.314,-4.215,-4.328,-6.147,-7.166,-4.93,-5.36,-3.836,-6.036,-7.103,-6.252,-6.416,-4.572,-4.86,-4.75,-4.931,-5.523,-6.935,-6.682,-6.943,-5.733,-5.03,-4.728,-3.368,-6.67,-7.024,-6.595,-6.821,-6.61,-6.59,-6.334,-4.65,-3.269,-5.177,-5.686,-4.701,-6.42,-2.498,-3.777,-4.324,-2.802,-0.8412,-1.125,-4.667,-3.487,-2.874,-3.941,-6.85,-5.319,-4.241,-2.374,-3.6,-3.756,-3.124,-11.64,-8.834,-10.94,-7.371,-8.615,-9.316,-9.876,-9.041,-9.145,-11.2,-10.36,-9.113,-9.374,-11.82,-12.4,-10.86,-12.61,-10.58,-7.459,-12.04,-11.5,-10.43,-9.822,-13.64,-9.203,-10.6,-9.992,-10.45,-12.2,-7.776,-11.45,-9.877,-9.846,-10.92,-8.42,-7.791,-8.313,-12.15,-10.23,-10.13,-8.662,-11.06,-8.323,-8.123,-11.12,-9.957,-9.597,-7.77,-9.629,-8.198,-9.618,-9.76,-13.02,-10.7,-7.861,-7.129,-10.42,-10.49,-11.77,-10.08,-7.963,-6.796,-7.9,-9.969,-8.782,-10.53,-11.45,-10.52,-8.739,-10.88,-8.507,-8.042,-7.123,-7.905,-11.95,-9.031,-7.796,-9.196,-7.78,-7.328,-10.65,-8.177,-8.504,-6.108,-8.183,-8.195,-7.075,-7.662,-7.114,-6.604,-6.521,-14.35,-7.599,-6.083,-6.473,-6.245,-6.529,-6.197,-6.368,-6.418,-5.755,-6.759,-8.789,-6.927,-8.99,-12.11,-6.743,-1.792,-6.587,-9.382,-6.87,-10.03,-8.138,-7.405,-7.127,-7.142,-10.11,-7.588,-6.836,-8.936,-7.969,-9.152,-4.66,-9.15,-6.781,-6.492,-6.163,-7.246,-9.481,-9.754,-7.354,-10.31,-7.72,-7.93,-8.487,-8.092,-8.213,-7.076,-10.64,-10.46,-7.254,-8.844,-8.214,-9.265,-9.548,-5.799,-6.797,-6.986,-6.191,-6.659,-5.355,-7.578,-6.085,-6.643,-5.778,-6.806,-5.82,-5.799,-6.602,-7.965,-6.407,-6.686,-6.881,-6.034,-8.111,-6.42,-7.877,-8.204,-8.727,-7.112,-10.76,-10.0,-4.33,-8.623,-7.559,-8.078,-8.889,-6.579,-8.475,-7.898,-7.502,-7.379,-10.6,-11.0,-11.01,-9.196,-7.29,-9.11,-8.366,-10.7,-11.54,-11.66,-11.42,-8.24,-5.441,-5.745,-3.522,-6.693,-2.568,-2.747,-2.15,-2.207,-2.361,-2.41,-3.878,-6.121,-8.545,-7.091,-6.32,-7.939,-12.95,-10.68,-14.12,-13.79,-13.62,-13.28,-13.15,-12.89,-8.194,-5.029,-4.39,-3.861,-4.684,-4.326,-2.157,-3.163,-4.366,-3.956,-4.782,-4.038,-2.775,-2.572,-3.221,-3.023,-3.634,-6.196,-9.07,-8.543,-11.15,-9.697,-7.358,-4.085,-3.5,-3.729,-6.678,-2.918,-6.228,-6.381,-7.432,-10.37,-10.6,-7.051,-11.73,-6.966,-6.594,-3.134,-4.283,-1.896,-2.013,-1.789,-1.898,-1.831,-1.899,-1.668,-1.812,-1.856,-1.081,-3.161,-6.705,-5.134,-4.009,-2.438,-4.919,-4.484,-3.608,-3.783,-10.11,-8.294,-3.394,-8.189,-5.507,-8.432,-6.523,-7.634,-9.124,-13.48,-8.611,-9.884,-8.399,-7.839,-6.075,-5.281,-5.188,-5.898,-3.528,-4.262,-4.438,-2.533,-2.039,-2.725,-2.76,-1.963,-2.175,-2.244,-1.89,-1.946,-3.119,-3.037,-1.93,-1.965,-1.909,-1.997,-5.101,-2.17,-2.178,-1.75,-2.012,-4.686,-6.337,-3.76,-2.541,-5.466,-1.837,-1.851,-1.842,-1.958,-3.343,-1.849,-2.027,-2.28,-2.004,-2.174,-2.146,-1.942,-2.067,-1.856,-1.907,-2.21,-2.039,-2.017,-1.918,-2.011,-2.037,-1.871,-1.93,-2.098,-2.197,-2.289,-1.873,-1.906,-1.823,-1.799,-2.049,-1.904,-1.917,-2.164,-2.045,-1.769,-1.982,-6.006,-1.934,-0.8672,-2.249,-2.943,-1.882,-3.499,-2.2,-1.921,-1.799,-3.936,-5.783,-1.907,-2.102,-2.015,-1.898,-3.426,-1.988,-2.501,-1.725,-6.432,-1.923,-1.992,-4.449,-4.293,-1.951,-4.638,-5.861,-2.67,-5.512,-2.97,-3.398,-3.219,-1.848,-1.802,-1.918,-1.928,-3.556,-2.248,-2.067,-1.803,-1.961,-1.89,-2.049,-2.393,-1.898,-1.843,-2.086,-3.014,-2.05,-2.713,-1.991,-1.004,-5.171,-1.916,-2.719,-1.88,-2.598,-1.918,-1.782,-2.276,-2.055,-1.922,-2.022,-3.232,-2.726,-1.847,-1.952,-1.96,-1.99,-1.994,-1.949,-1.543,-2.058,-2.004,-2.113,-1.988,-1.897,-2.049,-1.905,-2.472,-1.873,-2.601,-4.059,-2.789,-3.187,-4.013,-2.806,-4.443,-4.68,-4.41,-2.472,-3.908,-4.325,-5.01,-6.083,-6.664,-5.458,-3.78,-5.446,-5.321,-6.839,-6.231,-7.758,-7.307,-7.778,-7.993,-7.862,-7.685,-6.39,-7.074,-7.421,-7.713,-3.25,-3.233,-3.119,-2.086,-2.777,-6.426,-5.348,-7.366,-3.104,-4.172,-4.705,-5.111,-3.048,-3.145,-2.117,-2.297,-2.725,-2.131,-2.157,-2.002,-3.169,-1.921,-2.683,-3.339,-4.042,-3.641,-4.134,-3.82],"g":[0.0,152.5,170.2,150.5,140.8,136.2,129.4,124.7,127.1,118.2,99.36,88.8,80.73,84.39,72.87,73.7,65.37,62.56,56.79,50.56,78.9,74.32,69.6,59.61,57.27,54.81,50.69,60.95,47.0,46.49,62.38,61.37,48.35,44.09,54.48,37.12,42.84,40.75,38.08,36.42,47.58,45.0,43.95,40.22,38.99,34.72,39.93,40.05,39.18,33.06,36.32,36.21,35.76,30.42,31.65,45.21,34.25,51.66,32.37,36.78,35.39,34.98,35.71,37.42,32.53,34.62,38.95,39.05,33.27,41.18,40.94,41.25,30.51,33.48,32.5,34.66,30.56,30.14,45.39,37.94,33.96,32.07,33.66,34.05,42.25,33.42,33.66,30.28,42.49,42.31,32.51,39.43,44.25,33.09,33.7,40.12,32.87,40.22,31.96,33.94,32.65,31.91,30.22,32.95,33.34,31.27,29.11,31.93,32.73,33.47,35.0,35.07,28.64,35.27,31.49,37.26,39.8,36.68,35.33,44.74,29.32,26.88,38.31,27.72,27.68,35.92,29.28,37.16,34.58,29.51,35.84,36.46,32.78,34.75,31.39,29.06,27.36,36.42,32.43,27.79,32.98,32.36,30.68,27.62,27.75,33.68,30.25,29.45,32.71,31.19,33.54,32.31,30.04,34.25,29.82,26.44,29.89,35.6,33.05,35.12,33.17,33.65,28.79,29.5,31.27,30.38,29.29,25.83,31.36,29.0,31.68,27.94,27.39,29.1,27.23,30.91,35.84,29.21,31.3,23.67,31.48,26.44,32.95,34.03,33.46,28.64,24.42,30.92,29.99,33.29,26.45,41.48,32.2,45.04,29.41,38.21,27.26,30.47,35.6,24.57,34.27,28.76,28.93,32.78,25.65,32.11,32.96,26.11,34.1,23.62,26.02,33.09,34.08,29.95,27.59,35.23,28.42,36.9,28.29,32.44,30.96,28.84,28.24,30.34,35.77,28.89,25.92,32.42,38.13,36.9,34.24,42.16,31.67,31.98,32.63,31.24,28.69,34.97,30.88,24.91,27.21,28.47,31.7,39.25,31.79,34.3,23.88,32.32,23.88,35.11,35.27,31.5,36.24,26.43,24.64,31.22,26.66,31.61,37.66,32.45,24.69,30.43,27.02,32.0,28.65,29.89,30.98,21.92,26.28,34.43,29.09,30.28,27.9,26.27,27.09,28.59,31.23,34.32,38.32,35.35,34.57,31.9,29.43,27.31,35.92,33.32,31.64,27.41,33.23,41.47,24.59,30.78,28.62,32.54,30.05,30.58,31.75,29.25,29.56,30.46,32.66,28.63,32.03,35.81,26.38,32.29,29.6,35.11,24.56,28.17,29.67,29.27,26.97,27.03,24.14,29.9,32.12,25.21,24.93,25.44,25.14,29.58,31.91,25.03,27.92,20.93,27.37,25.06,27.1,29.65,33.53,29.91,39.09,21.54,27.17,25.97,21.81,19.72,29.07,28.79,32.82,28.51,28.15,32.94,33.3,31.65,36.01,28.7,27.09,21.85,41.01,28.96,32.18,29.34,28.61,27.96,25.39,27.29,24.74,25.86,22.97,25.42,28.98,23.99,27.21,30.78,31.57,35.58,24.34,21.24,24.93,30.1,23.25,24.6,27.43,33.31,24.46,25.92,24.9,31.22,25.31,30.8,24.88,24.06,26.34,27.22,32.97,24.47,31.72,20.96,26.65,23.38,20.99,27.92,31.49,26.4,25.41,31.43,24.39,24.51,22.05,28.54,25.33,24.09,27.72,27.74,27.26,24.01,29.39,22.69,22.75,27.24,25.77,23.27,29.65,22.68,22.97,23.58,27.85,26.82,30.33,26.62,21.21,31.4,26.32,33.42,20.14,28.59,28.1,27.11,23.39,20.69,38.61,22.03,26.07,19.63,26.5,29.46,22.84,24.16,32.96,28.01,21.39,28.24,25.43,24.08,24.49,24.48,27.33,26.72,25.22,23.72,28.05,26.52,26.13,27.13,21.45,26.35,25.0,28.09,31.68,21.4,28.18,27.22,25.17,24.64,26.12,28.91,31.14,25.24,24.94,22.9,20.08,23.7,26.17,27.17,26.55,21.78,17.31,22.98,24.87,20.88,25.43,25.84,24.51,28.97,28.33,27.76,34.77,27.21,21.82,28.11,23.29,27.24,24.79,25.15,20.99,25.08,27.07,20.93,25.98,26.76,26.08,25.46,31.63,23.92,30.98,25.35,27.05,29.88,23.6,22.69,24.54,25.89,26.53,31.34,36.48,33.38,29.55,31.64,27.12,33.98,26.31,25.96,30.5,33.16,26.94,30.65,40.31,35.39,34.48,34.6,29.75,32.34,33.47,31.72,31.23,32.14,26.14,26.59,44.53,37.12,36.48,42.28,37.77,28.01,36.49,27.01,44.69,40.12,25.71,30.17,36.45,28.7,26.7,42.75,39.54,30.85,28.97,38.95,31.35,39.22,37.3,34.06,41.31,37.32,39.85,36.76,38.89,28.73,38.74,41.06,32.26,28.52,34.35,31.35,31.09,39.36,40.22,40.78,37.72,39.76,39.98,43.3,43.7,45.6,41.04,32.01,33.73,34.99,39.3,37.64,38.4,45.46,35.5,41.16,44.35,27.68,37.3,53.55,40.57,40.88,40.73,52.02,43.31,53.6,35.42,45.21,49.84,40.79,43.08,40.29,43.04,46.09,42.06,40.87,35.56,55.08,33.75,41.09,42.7,43.99,45.03,42.79,38.55,49.18,45.86,32.49,38.49,34.83,52.08,45.96,49.34,41.2,50.82,42.07,45.56,39.17,44.41,49.55,37.23,60.53,43.41,35.46,41.62,40.25,39.18,54.58,41.38,42.44,37.02,42.39,43.66,45.38,43.67,50.06,57.48,54.66,43.16,46.67,45.11,48.18,47.99,49.42,47.28,56.71,51.1,42.92,48.02,54.45,61.4,45.39,49.76,47.36,47.82,45.49,59.68,55.15,49.96,46.49,54.37,47.19,50.82,52.83,49.26,47.35,57.03,50.03,40.42,33.38,52.03,37.06,39.22,43.67,65.43,41.37,46.17,50.22,47.93,52.99,57.59,51.75,58.94,57.96,46.39,42.53,49.12,44.38,40.88,59.49,41.19,33.82,50.13,52.34,43.55,64.59,55.19,35.7,49.83,48.03,43.03,51.69,50.12,56.67,46.91,52.53,43.33,55.38,52.69,46.15,50.55,58.89,45.45,40.04,50.35,46.05,54.42,51.91,43.53,39.88,55.63,51.98,53.73,52.02,52.64,49.98,63.64,47.43,42.37,41.01,46.65,54.78,48.52,55.1,49.16,48.34,50.66,46.0,46.17,44.13,53.88,46.22,47.08,48.76,56.23,50.69,49.16,43.44,44.99,44.04,55.15,53.41,47.08,42.37,39.35,46.63,37.16,40.52,46.43,43.09,50.58,49.71,43.69,49.15,45.26,46.22,45.34,52.01,46.58,48.34,44.68,62.32,44.93,49.8,37.96,39.03,26.98,47.92,38.25,38.33,39.97,38.47,38.85,42.22,52.6,35.85,31.84,43.76,50.6,37.6,35.52,34.32,50.4,38.8,44.29,34.75,38.35,34.41,37.69,44.82,60.63,39.0,40.66,37.81,42.96,43.87,39.86,43.94,46.37,47.34,45.85,39.08,50.35,53.22,38.16,57.4,50.3,43.25,40.05,36.7,44.64,42.16,39.78,43.88,38.69,47.34,31.37,44.0,52.92,32.65,33.39,35.89,41.13,43.47,34.57,42.57,49.81,48.35,38.48,43.13,40.75,47.56,36.82,32.56,44.35,50.04,46.25,38.9,44.82,50.2,40.27,57.85,47.57,46.06,45.15,49.6,53.53,57.57,41.65,51.37,48.34,44.49,45.93,43.98,41.79,38.53,43.73,48.33,38.09,59.34,38.93,36.85,39.1,43.38,48.7,45.02,33.98,32.81,39.52,38.96,48.3,55.05,42.0,29.78,42.26,37.53,43.78,33.88,36.62,40.51,39.68,40.5,44.49,49.56,30.14,46.54,38.97,42.19,38.94,36.01,49.17,27.12,54.68,48.42,49.37,32.78,49.26,34.71,43.95,52.81,59.02,46.28,41.86,38.02,41.82,57.01,47.43,43.92,41.23,36.0,58.9,42.55,38.36,36.32,40.81,28.58,33.11,37.3,39.19,27.11,65.74,60.45,35.97,36.29,44.06,28.83,41.62,42.06,30.69,33.54,50.55,45.39,37.65,47.05,42.39,32.08,42.28,48.04,46.57,40.37,57.31,33.94,30.7,42.88,35.9,42.93,48.77,31.43,43.93,43.02,37.34,38.69,34.76,31.18,37.37,35.55,39.79,38.94,50.69,57.46,44.11,56.94,46.28,44.55,38.01,36.08,48.71,40.52,34.12,31.84]},"2026":{"z":[0.0,2.487,2.496,2.485,2.45,2.468,2.465,2.455,2.389,2.481,2.502,2.454,2.519,2.646,2.423,2.633,2.486,2.437,2.463,2.487,2.63,2.655,2.644,2.562,2.646,2.673,2.558,2.509,2.47,2.788,2.712,2.607,2.751,2.699,2.711,2.504,2.829,2.53,2.812,2.826,2.69,2.883,2.854,2.884,2.847,2.639,2.77,2.735,2.885,2.564,2.572,2.737,2.917,2.577,2.83,2.81,2.791,2.715,2.966,2.917,2.943,2.836,3.064,2.862,2.965,2.889,2.741,2.816,2.805,2.874,2.831,2.895,2.903,2.891,2.719,2.887,2.842,2.838,2.802,2.852,2.778,2.774,2.799,2.775,2.769,2.724,2.781,2.839,2.836,2.762,2.723,2.684,2.618,2.643,2.785,2.744,2.831,2.775,2.756,2.816,2.781,2.78,2.856,2.765,2.835,2.856,2.903,2.843,2.8,2.639,2.923,2.851,2.791,2.959,2.779,2.941,2.924,2.992,2.968,2.861,2.763,2.832,2.791,2.967,2.996,2.927,2.727,2.93,2.813,2.797,3.103,3.047,3.137,2.966,3.04,3.132,3.041,3.189,3.108,3.094,2.977,2.992,3.003,3.067,3.037,3.069,2.88,3.064,2.88,3.038,2.968,3.055,2.844,2.785,2.909,2.934,2.864,2.927,2.891,2.772,2.948,2.945,2.947,2.778,2.751,2.855,2.924,2.779,2.741,2.75,2.721,2.832,2.827,2.633,2.755,2.712,2.726,2.751,2.55,2.543,2.657,2.511,2.495,2.521,2.747,2.678,2.517,2.651,2.597,2.538,2.593,2.743,2.738,2.712,2.659,2.625,2.644,2.684,2.828,2.712,2.701,2.705,2.7,2.676,2.808,2.746,2.609,2.766,2.506,2.648,2.599,2.704,2.699,2.755,2.589,2.581,2.623,2.75,2.627,2.518,2.875,2.628,2.676,2.699,2.774,2.713,2.649,2.585,2.695,2.621,2.607,2.711,2.571,2.636,2.734,2.703,2.694,2.573,2.632,2.644,2.764,2.759,2.741,2.604,2.742,2.717,2.743,2.803,2.745,2.734,2.555,2.634,2.661,2.535,2.634,2.462,2.511,2.543,2.547,2.712,2.667,2.742,2.75,2.582,2.709,2.794,2.763,2.784,2.742,2.581,2.736,2.724,2.628,2.676,2.673,2.586,2.733,2.662,2.651,2.74,2.726,2.694,2.75,2.595,2.717,2.711,2.887,2.707,2.507,2.752,2.781,2.783,2.814,2.622,2.819,2.827,2.687,2.818,2.625,2.811,2.695,2.935,2.925,2.915,2.869,2.808,2.954,2.782,2.891,2.831,2.859,2.89,2.725,2.838,2.83,2.538,2.703,2.766,2.776,2.753,2.751,2.679,2.816,2.752,2.616,2.808,2.887,2.849,2.73,2.869,2.884,2.803,2.776,2.854,2.881,2.879,2.839,2.763,2.924,2.863,2.66,2.767,2.751,2.462,2.831,2.81,2.582,2.754,2.769,2.511,2.575,2.64,2.585,2.687,2.683,2.706,2.565,2.59,2.751,2.769,2.602,2.828,2.534,2.473,2.724,2.657,2.51,2.746,2.719,2.727,2.654,2.777,2.696,2.848,2.621,2.43,2.809,2.786,2.477,2.705,2.786,2.613,2.78,2.743,2.535,2.404,2.583,2.501,2.534,2.55,2.566,2.45,2.631,2.639,2.337,2.545,2.642,2.486,2.503,2.604,2.621,2.339,2.48,2.565,2.393,2.412,2.316,2.454,2.289,2.276,2.585,2.357,2.608,2.517,2.591,2.684,2.401,2.61,2.559,2.326,2.517,2.526,2.443,2.227,2.528,2.413,2.38,2.145,2.237,2.276,2.461,2.431,2.287,2.387,2.35,2.274,2.326,2.275,2.431,2.366,2.349,2.372,2.299,2.327,2.375,2.183,2.208,2.318,2.362,2.415,2.248,2.325,2.141,2.264,2.395,2.12,2.419,2.286,2.457,2.388,2.343,2.354,2.301,2.372,2.301,2.341,2.271,2.308,2.358,2.318,2.204,2.288,2.251,2.196,2.214,2.31,2.31,2.26,2.257,2.335,2.306,2.221,2.256,2.439,2.224,2.193,2.225,2.264,2.139,2.143,2.152,2.283,2.266,2.175,2.305,2.174,2.239,2.404,2.387,2.478,2.361,2.154,2.121,2.383,2.269,2.248,2.495,2.375,2.155,2.417,2.372,2.423,2.22,2.47,2.383,2.27,2.252,2.233,2.305,2.242,2.215,2.113,2.12,2.211,2.299,2.183,2.254,2.277,2.371,2.302,2.248,2.307,2.295,2.164,2.283,2.404,2.269,2.366,2.278,2.308,2.384,2.469,2.26,2.318,2.306,2.421,2.525,2.45,2.464,2.467,2.444,2.447,2.607,2.387,2.386,2.409,2.316,2.407,2.482,2.389,2.389,2.355,2.304,2.402,2.367,2.407,2.476,2.446,2.417,2.419,2.433,2.435,2.386,2.409,2.49,2.475,2.56,2.535,2.504,2.56,2.583,2.697,2.566,2.495,2.497,2.466,2.508,2.594,2.502,2.535,2.616,2.558,2.468,2.516,2.527,2.472,2.469,2.397,2.36,2.36,2.427,2.419,2.43,2.317,2.282,2.239,2.261,2.284,2.36,2.229,2.348,2.311,2.21,2.178,2.248,2.275,2.221,2.235,2.292,2.215,2.204,2.332,2.244,2.355,2.268,2.248,2.262,2.244,2.286,2.286,2.379,2.335,2.284,2.315,2.55,2.343,2.361,2.383,2.359,2.322,2.246,2.275,2.261,2.394,2.376,2.316,2.422,2.355,2.356,2.121,2.397,2.255,2.268,2.315,2.348,2.265,2.2,2.26,2.23,2.346,2.203,2.261,2.288,2.258,2.482,2.171,2.19,2.314,2.287,2.159,2.156,2.21,2.125,2.261,2.175,2.22,2.214,2.214,2.17,2.169,2.13,2.167,2.143,2.114,2.159,2.107,2.202,2.12,2.07,2.054,2.1,2.144,2.124,2.095,1.989,2.091,2.392,2.13,2.146,2.118,2.021,2.074,2.067,2.114,2.086,2.102,2.228,2.131,2.105,2.497,2.084,2.164,2.133,2.165,2.225,2.198,2.182,2.305,2.296,2.101,2.133,2.149,2.055,2.015,2.191,2.076,1.976,2.038,2.025,1.935,1.967,1.961,1.921,2.042,2.228,1.977,1.895,2.024,2.025,1.954,1.885,1.885,1.885,1.907,2.02,1.894,1.948,1.975,1.95,1.999,1.98,2.074,1.952,1.943,1.941,1.915,1.887,1.925,2.018,1.941,2.02,1.89,2.087,1.907,1.926,1.881,1.914,1.982,2.035,2.092,2.127,2.193,2.174,2.131,2.12,2.12,2.153,2.137,2.211,2.27,2.263,2.213,2.281,2.229,2.212,2.203,2.139,2.142,2.213,2.177,2.224,2.306,2.258,2.242,2.288,2.312,2.265,2.282,2.314,2.393,2.301,2.299,2.387,2.322,2.289,2.29,2.341,2.432,2.366,2.367,2.325,2.32,2.328,2.335,2.369,2.338,2.397,2.368,2.433,2.418,2.442,2.424,2.365,2.367,2.399,2.38,2.359,2.418,2.4,2.411,2.36,2.317,2.349,2.372,2.37,2.397,2.393,2.358,2.357,2.372,2.417,2.405,2.354,2.427,2.388,2.505,2.363,2.444,2.395,2.36,2.392,2.385,2.396,2.352,2.321,2.352,2.354,2.381,2.433,2.496,2.536,2.55,2.581,2.656,2.644,2.613,2.604,2.595,2.614,2.648,2.614,2.659,2.585,2.527,2.542,2.542,2.62,2.67,2.623,2.585,2.581,2.54,2.55,2.524,2.518,2.509,2.62,2.668,2.614,2.615,2.596,2.656,2.7,2.697,2.641,2.613,2.641,2.744,2.707,2.786,2.715,2.681,2.685,2.787,2.695,2.691,2.718,2.666,2.705,2.78,2.787,2.737,2.765,2.741,2.748,2.794,2.824,2.807,2.872,2.798,2.739,2.728,2.786,2.752,2.726,2.773,2.759,2.775,2.767,2.741,2.71,2.649,2.675,2.744,2.757,2.767,2.79,2.703,2.737,2.726,2.715,2.682,2.644,2.658,2.643,2.707,2.682,2.565,2.567,2.659,2.632,2.696,2.74,2.728,2.688,2.754,2.774,2.702,2.754,2.609,2.658,2.637,2.637,2.658,2.619,2.638,2.666,2.683,2.576,2.573,2.606,2.599,2.679,2.585,2.536,2.589,2.607,2.656,2.684,2.716,2.661,2.701,2.676,2.737,2.635,2.674,2.617,2.589,2.665,2.665,2.672,2.639,2.523,2.604,2.631,2.634,2.53,2.496,2.528,2.51],"r":[-4.151,-6.197,-4.159,-4.101,-5.223,-4.58,-5.363,-4.038,-3.932,-4.574,-4.359,-4.561,-5.696,-4.705,-4.759,-5.48,-3.868,-2.278,-4.817,-3.101,-4.534,-5.198,-3.346,-4.389,-4.891,-3.366,-5.541,-6.2,-5.596,-5.442,-5.195,-7.064,-7.088,-5.525,-5.253,-7.938,-6.352,-7.008,-5.409,-5.528,-5.964,-3.911,-5.667,-5.103,-5.825,-4.599,-4.104,-5.979,-6.722,-6.019,-7.266,-6.155,-7.583,-4.547,-5.696,-5.36,-8.053,-7.756,-8.311,-6.41,-7.238,-6.422,-7.523,-6.999,-5.443,-7.825,-6.775,-5.825,-3.727,-1.843,-6.594,-0.6857,-0.7329,-6.319,-4.166,-2.148,-7.166,-5.354,-3.269,-5.668,-2.463,-5.247,-5.049,-6.634,-5.523,-5.649,-5.976,-6.547,-5.757,-7.293,-6.855,-7.093,-5.624,-6.398,-6.804,-5.836,-4.616,-3.862,-4.839,-4.064,0.6683,-0.2654,-1.271,-5.744,-7.056,-6.309,-5.901,-6.06,-8.605,-6.565,-6.097,-6.881,-8.9,-4.712,-7.714,-6.539,-6.446,-5.797,-5.551,-5.022,-2.924,-1.836,-2.242,-5.062,-6.022,-0.6491,-6.52,-1.116,-5.854,-6.638,-4.876,-5.777,-3.576,-9.143,-3.87,-4.447,-5.362,0.2989,-3.655,-5.38,-3.572,-4.948,-2.595,-4.872,-5.289,-4.151,-8.289,-5.11,-4.142,-1.581,-5.818,-12.59,-3.397,-7.133,-4.796,-4.302,-4.423,-7.532,-7.711,-4.425,-3.834,-5.18,-8.671,-3.118,-6.289,-2.696,-7.569,-4.599,-8.118,-3.431,-4.918,-7.329,-5.393,-3.071,-3.689,-7.975,-5.936,-5.263,-4.506,-4.421,-5.733,-4.71,-5.179,-3.69,-4.342,-8.215,-4.45,-5.747,-5.473,-3.39,-3.565,-3.051,-1.073,-4.589,-1.87,-1.526,-1.763,-1.481,-1.874,-2.777,-1.71,-4.838,-4.267,-3.844,-14.13,-3.138,-3.196,-4.166,-2.359,-3.999,-2.059,-1.807,-1.265,-6.294,-1.438,-6.36,-3.744,-2.597,-3.61,-5.149,-2.566,-5.074,-2.61,-3.888,-5.53,-4.408,-5.329,-3.426,-4.878,-4.939,-3.111,-3.127,-2.782,-1.519,-3.172,-1.593,-5.07,-4.901,-1.548,-5.49,-5.318,-4.537,-2.951,-4.906,-4.196,-4.377,-3.255,-1.08,-1.335,-1.726,-0.5197,-1.523,0.228,-1.551,-1.465,-1.23,-1.518,-1.97,-0.9718,-1.439,-1.54,-1.719,-1.586,-1.546,-1.589,-2.094,-1.469,-1.693,-1.525,-1.273,-3.271,-4.212,-3.834,-3.557,-4.459,-1.877,-6.112,-1.46,-1.817,-1.981,-3.056,-3.426,-2.524,-3.371,-2.872,-3.061,-2.505,-2.497,-3.011,-2.565,-1.973,-2.674,-1.676,-4.25,-3.178,-2.248,-8.332,-0.3839,-6.572,-3.595,-2.707,-2.062,-7.253,-7.661,-1.361,-1.496,-1.534,-1.555,-5.75,-0.2842,0.5773,-0.4289,-0.5292,-1.147,-1.574,0.2101,-1.095,-0.6822,-4.734,-0.0342,-4.534,-1.793,-2.1,-1.775,-1.576,-1.999,-4.706,-2.702,-2.288,-2.113,-0.7355,-1.603,-1.648,-2.356,-1.857,-1.366,-1.417,-1.533,-1.546,-1.684,-1.618,-1.645,-2.251,-2.949,-1.672,-1.663,-1.677,-1.465,-1.426,-1.504,-3.79,-1.748,-1.968,-1.72,-1.4,-1.902,-1.135,-1.84,-4.822,-2.088,-1.497,-4.075,-2.465,-1.519,-1.487,-3.446,-4.249,-4.929,-2.841,-1.791,-1.229,-2.012,-3.787,-2.193,-2.135,-1.03,-4.016,-1.017,-1.45,-1.216,-1.281,0.6448,-1.482,-1.467,-1.596,-1.365,-1.24,-1.368,-1.72,-1.369,-2.098,-1.127,-1.356,-1.919,-1.469,-1.301,-1.555,-2.369,-1.495,-1.538,-1.3,-2.705,-1.038,-0.9646,-0.4621,-0.4556,-0.2234,-0.5172,-0.8357,-0.01287,-1.115,-1.171,-1.001,-1.153,-1.116,-1.354,-1.493,-1.352,-1.548,-1.128,-1.1,-1.47,-0.3906,0.2323,-1.524,-1.881,-1.475,-0.8261,-1.646,-1.932,-0.9403,-0.2874,-0.8382,-1.052,-0.9159,-0.9812,-0.9452,-3.147,-3.051,-0.879,-3.364,-1.018,-1.254,-1.17,-0.6983,-1.319,-2.416,-2.416,-2.576,-2.308,-2.515,-1.498,-2.47,-2.282,-1.647,-1.699,-1.556,-1.849,-1.676,-2.502,-2.282,-2.928,-2.379,-1.492,-3.062,-2.133,-3.26,-1.25,-2.728,-2.738,-2.943,-4.673,-2.146,-2.292,-2.44,-1.968,-1.977,-1.527,-1.707,-0.7198,-1.863,-1.602,-2.199,-3.931,-2.777,-4.776,-3.615,-4.373,-4.914,-3.711,-1.847,-4.422,-3.486,-1.953,-1.915,-2.551,-4.403,-2.467,-4.027,-2.125,-7.638,-3.711,-4.915,-4.174,-3.397,-6.474,-4.833,-5.191,-6.166,-3.832,-6.326,-3.502,-4.009,-2.159,-4.017,-4.775,-4.19,-3.875,-5.145,-8.283,-7.783,-8.349,-4.143,-4.172,-6.185,-5.503,-2.208,-4.11,-4.724,-3.351,-4.028,-5.106,-3.929,-4.194,-2.339,-4.383,-9.463,-4.302,-4.728,-4.368,-4.879,-2.187,-4.368,-3.144,-6.525,-5.576,-2.245,-3.312,-1.622,-0.7627,-1.63,-3.96,-3.82,-4.008,-3.437,-2.974,-6.076,-3.347,-10.3,-6.693,-7.184,-5.281,-5.657,-6.341,-6.737,-3.768,-7.1,-4.316,-3.685,-3.073,-2.967,-10.23,-6.25,-5.64,-5.293,-4.994,-6.828,-8.191,-7.994,-6.138,-7.392,-2.58,-3.699,-5.053,-3.867,-6.835,-4.55,-5.13,-4.317,-5.293,-4.952,-3.055,-4.601,-2.004,-7.515,-2.364,-2.641,-2.815,-1.181,-1.519,-1.065,-0.9383,-2.329,-0.391,-1.004,-2.454,-0.8212,-2.064,-1.474,-5.387,-2.24,-5.278,-0.09859,-0.6412,-2.593,-2.058,-2.454,-1.779,-1.633,-1.693,-2.518,-3.444,-2.815,-2.331,-0.3954,-1.058,-3.372,-0.5812,-2.958,-3.424,-4.033,-4.748,-4.208,-7.834,-5.915,-5.266,-6.161,-5.815,-6.808,-5.403,-5.419,-5.023,-5.154,-4.283,-5.591,-3.321,-2.192,-3.247,-1.324,-3.045,-4.245,-3.074,-3.031,-0.1967,-1.009,0.01014,-1.958,-0.2777,-1.366,-1.466,-3.358,-3.098,-3.709,-2.829,-2.7,-2.953,-3.664,-2.833,-3.304,-3.044,-0.1381,-3.366,-0.5471,-2.73,-1.873,-1.987,-2.447,-1.132,-3.462,-1.563,-2.753,-2.343,-1.843,-0.7682,0.4943,0.003768,-0.969,-1.922,-4.605,-5.018,-1.871,-1.223,-1.23,-0.2655,-2.342,-1.012,-0.1307,-0.8838,-1.333,-2.012,-1.008,-1.445,-1.253,-0.5549,-0.578,-0.04907,-0.531,-0.3079,-0.9547,-3.177,-1.835,-4.348,-1.811,-1.919,-1.552,-0.1817,-1.37,-1.739,-0.8228,-1.751,-0.6866,-1.189,-0.8147,-2.474,-1.403,-1.013,-2.135,-1.268,-1.176,-0.702,-2.962,-1.444,-0.9595,-1.307,-0.9242,-1.549,-0.9835,-0.7932,-1.536,-1.168,-1.578,-1.069,-0.8753,-0.6604,-2.294,-0.702,-0.4345,-0.3537,0.1183,-3.662,-0.3502,-2.252,-2.232,-0.3181,-0.04823,-1.157,-1.62,-6.111,-0.4094,-3.652,-2.167,-0.8851,-0.8948,-0.8526,-2.644,-0.767,-1.499,-1.782,-2.458,-2.246,-2.07,-2.99,-0.915,-2.184,-2.396,-1.722,-2.9,-2.53,-1.233,-6.272,-10.28,-8.11,-6.518,-10.81,-3.563,-4.016,-5.787,-2.622,-7.496,-7.028,-6.729,-8.439,-6.173,-6.604,-6.109,-1.241,-1.024,-1.458,-0.1117,0.2134,-0.7153,-0.4075,-1.287,-0.867,-1.34,-0.39,-3.052,-4.579,-4.833,0.3264,0.1122,0.374,-3.75,0.2864,-1.309,0.2661,0.4492,0.6213,0.6914,0.7486,0.2655,0.06384,0.1448,-0.5499,-0.2733,-0.2149,-0.8674,-1.038,0.5188,-0.2495,-2.821,-0.9085,-1.084,-0.6377,-3.147,-1.916,-1.272,-1.054,0.4559,-1.358,-0.8485,-0.5377,-0.5579,-0.7743,-0.5848,-1.014,-1.06,0.3691,-0.4582,0.4061,-0.0423,0.6793,-0.9879,-0.6331,-0.7086,-0.7096,0.5021,0.459,-1.454,0.7797,-3.782,-1.159,-1.149,-1.033,-1.213,-1.403,-1.909,-2.41,-1.349,0.633,-2.166,-2.311,-0.9475,-0.5886,-0.8153,-1.389,-0.6461,-0.365,-0.1457,0.08242,-0.6574,-0.9063,-0.9056,-7.204,-6.077,0.2297,-0.1497,0.8272,0.2966,0.7255,0.6338,0.1457,0.4726,0.6133,-7.428,-1.187,0.2291,0.06977,-0.3257,-0.4323,-0.4914,-0.6618,-4.164,-3.455,0.6656,-1.424,-3.145,-2.546,0.3873,0.324,-1.44,-1.119,-1.211,0.7936,-0.5412,0.3278,0.1598,-0.1814,-0.704,0.4854,0.1214,0.05361,0.331,0.9179,0.7951,0.8443,0.1656,-0.1128,0.9141,-0.5133,0.9533,1.006,1.155,0.991,0.6403,0.8811,1.047,-0.2885,-0.2658,-0.8152,-0.254,-0.1236,0.01339,-0.2696,-0.4881,0.6868,-0.8404,-0.572,-0.7184,-0.1438,-0.2428,0.2904,-1.562,-2.026,-0.152,-0.2756,-1.907,-1.978,-2.04,0.4401,-0.1251,0.3976,-1.41,-1.039,-1.542,0.3881,-0.1147,-1.448,-0.2065,-0.1162,-0.2417,-0.1902,0.5474,-0.1922,-0.6528,-2.102,-1.357,-0.3722,-2.365,-0.5574,-2.144,-0.5877,-1.283,0.2441,-0.2219,-0.4265,0.3501,0.06221,-0.4886,0.5105,0.2571,0.0153,-1.217,0.2036,-0.274,-0.1752,-0.07964,-0.2651,0.3981,-0.8768],"g":[0.0,166.9,148.0,143.4,139.0,122.4,105.2,86.8,89.18,100.1,63.18,62.26,62.22,59.48,55.92,46.17,45.08,40.56,35.9,42.65,50.24,40.53,46.91,36.45,37.3,35.64,39.35,48.54,38.64,37.24,46.51,42.9,45.11,42.66,35.93,35.0,35.35,37.57,33.46,27.76,37.77,35.29,36.71,35.24,34.89,32.27,29.71,35.04,35.19,37.18,32.8,44.14,39.31,39.01,34.32,41.74,44.83,46.69,34.2,44.88,38.46,33.97,37.56,42.5,31.54,39.88,31.86,32.29,37.52,39.4,37.66,34.57,38.92,37.95,38.81,33.76,37.99,38.67,35.25,32.98,34.42,32.63,32.66,33.06,31.33,34.38,31.81,32.07,33.07,33.07,32.28,33.67,37.42,36.11,34.01,34.18,30.61,38.76,40.92,42.42,37.16,37.44,33.72,32.89,30.67,41.99,35.82,28.12,32.55,33.37,30.95,34.41,37.12,34.68,33.88,35.01,32.21,29.28,35.12,32.34,31.88,28.89,26.43,30.7,34.46,40.48,43.34,39.76,35.21,36.26,35.64,27.39,35.83,31.41,34.66,29.55,33.46,39.3,27.8,45.71,37.33,30.97,27.22,32.41,31.55,35.53,24.89,31.36,37.05,27.9,26.08,37.27,35.62,31.41,35.21,36.66,30.77,34.16,39.65,27.94,39.88,39.5,34.38,32.55,37.8,28.05,25.12,29.65,39.03,29.32,32.44,32.04,30.65,24.28,37.68,27.8,28.51,33.34,30.42,32.75,42.58,28.91,26.05,28.74,27.11,42.2,27.68,29.03,24.3,35.38,29.08,26.64,33.13,29.44,35.64,28.06,30.04,32.32,36.15,25.81,31.55,26.85,23.52,37.21,32.26,36.86,30.81,30.31,28.38,27.48,28.32,32.88,31.67,32.76,29.9,25.11,29.52,26.73,27.25,31.02,30.08,27.78,26.97,39.05,33.68,32.38,34.78,28.21,22.58,32.25,30.3,34.01,24.21,23.18,28.85,26.66,29.83,27.92,22.91,37.87,30.93,28.77,30.54,24.68,26.99,34.03,25.53,29.64,28.2,26.44,24.25,25.08,30.13,30.71,25.52,32.26,35.9,29.43,24.18,25.22,28.99,26.26,31.19,31.11,30.13,34.0,26.08,28.35,27.75,21.48,31.07,35.84,32.26,27.33,34.39,31.22,34.89,26.1,25.08,27.11,32.67,28.24,28.0,35.92,29.59,26.94,24.25,30.98,26.73,33.82,32.71,35.55,30.61,30.5,26.49,30.22,30.0,26.37,35.59,32.79,25.22,27.93,30.37,32.22,29.51,26.52,28.06,29.13,34.44,32.63,37.69,27.48,29.88,32.58,30.53,25.14,32.01,25.75,25.6,35.23,38.62,25.21,28.34,24.33,31.39,29.41,26.66,28.43,27.6,35.24,30.81,29.42,34.87,30.17,32.81,25.17,34.59,29.63,35.2,30.35,28.67,25.17,29.47,32.32,30.82,26.68,32.05,27.66,28.14,31.1,34.6,23.86,27.25,27.38,26.44,29.99,25.41,31.27,33.88,35.28,27.35,32.57,34.01,30.24,31.19,24.28,25.56,26.49,25.81,27.86,27.95,30.41,31.01,30.99,29.85,25.52,34.43,31.51,35.28,23.58,29.07,37.83,34.41,20.16,25.37,35.45,24.91,29.52,33.07,29.32,23.1,33.64,25.44,29.98,30.49,27.81,27.89,28.28,27.78,29.78,37.13,31.28,25.75,30.54,32.03,25.4,30.01,27.96,25.12,25.1,27.23,30.07,29.31,32.15,27.63,39.28,22.01,25.66,20.97,29.57,33.18,26.77,30.29,31.62,28.39,25.52,34.4,27.75,30.6,24.89,30.32,30.16,32.91,39.67,28.66,33.0,29.82,37.06,31.39,23.67,31.24,27.92,24.93,28.42,27.17,38.87,27.08,23.55,28.72,28.07,26.99,33.66,23.59,25.51,28.29,25.29,26.74,34.27,29.15,31.89,27.34,27.15,36.26,27.97,32.69,31.33,27.41,26.77,33.66,26.88,25.57,38.5,27.55,27.11,29.24,20.42,26.18,31.27,23.09,24.61,28.0,25.45,28.31,30.43,26.11,25.64,20.8,27.82,36.89,33.88,27.98,18.29,24.75,30.16,32.25,23.31,26.39,29.45,31.23,34.84,31.45,28.1,28.18,26.45,22.06,21.25,46.49,22.09,26.0,29.22,29.37,33.0,34.12,29.5,32.55,35.01,24.49,29.54,30.74,29.31,24.61,20.61,34.05,25.11,28.32,26.54,30.14,28.26,25.31,33.8,29.74,32.74,35.79,31.97,23.13,25.52,34.25,32.03,27.35,26.77,33.58,31.17,32.23,27.65,27.41,35.15,25.77,28.26,30.76,28.54,25.84,24.85,33.27,31.6,33.78,30.8,29.64,29.1,30.43,27.01,37.96,29.29,38.5,30.68,35.41,32.45,34.87,30.57,36.54,30.94,35.11,23.03,35.42,40.04,27.99,32.65,36.06,26.61,42.57,36.09,43.38,31.74,24.35,28.48,29.39,33.49,27.92,31.43,24.63,37.37,27.57,33.39,37.04,34.52,34.92,28.77,33.61,37.24,25.15,31.73,32.32,30.98,41.32,36.29,27.39,32.45,21.86,31.87,35.26,38.72,32.7,32.63,38.92,37.92,38.11,34.63,37.26,32.33,30.35,37.57,30.85,32.99,37.37,32.46,33.65,36.03,35.46,37.05,29.05,30.1,38.87,42.48,36.64,27.7,41.28,30.68,46.31,40.68,28.85,28.31,37.51,34.25,30.46,28.93,28.32,37.18,31.7,35.87,39.95,31.53,34.04,31.89,35.74,34.81,31.82,30.66,24.96,41.93,31.46,33.6,31.02,31.81,39.68,36.49,40.05,33.18,39.86,35.46,29.01,30.47,24.15,26.85,36.55,24.13,34.87,29.42,34.08,36.56,38.27,40.67,28.28,36.28,31.12,43.37,33.71,41.71,27.13,38.32,29.26,41.76,30.16,26.16,33.96,36.31,33.51,29.61,31.33,32.11,34.25,39.19,39.98,32.39,40.47,35.94,27.29,31.11,38.27,30.01,33.08,20.89,39.14,47.41,33.01,29.68,38.39,33.14,40.07,42.18,44.77,39.65,29.28,33.12,29.97,40.94,41.25,32.02,33.84,41.68,38.86,31.09,29.44,28.88,33.44,39.35,37.85,39.18,33.7,36.95,40.18,40.34,40.75,40.67,35.34,40.57,27.52,40.99,31.76,38.14,36.84,35.52,38.99,28.87,35.26,38.67,33.35,39.28,36.74,33.81,33.53,32.38,28.71,30.01,30.8,30.51,33.73,32.95,27.42,33.38,32.81,34.24,34.46,36.73,34.19,35.58,30.35,27.03,31.62,29.64,33.67,30.02,37.53,31.7,33.74,33.18,38.23,35.15,38.17,33.28,29.64,30.38,31.11,33.89,31.38,33.72,27.37,26.77,27.49,29.85,40.25,34.5,41.07,37.93,36.47,32.98,28.68,40.13,32.85,33.63,34.96,27.97,32.77,29.27,32.21,28.74,28.81,19.94,27.16,25.02,32.47,26.61,30.01,27.57,23.06,26.82,30.72,24.99,28.17,23.77,36.25,24.95,33.78,36.38,30.61,34.14,32.62,24.73,32.59,30.57,27.43,29.58,33.51,28.6,26.95,32.42,21.23,29.59,28.04,31.91,26.88,33.34,20.81,28.62,27.12,28.88,18.48,24.5,24.81,32.87,21.11,28.3,36.66,26.45,31.65,19.52,19.48,25.12,32.62,32.17,30.69,29.04,22.61,24.53,28.89,35.75,32.24,35.62,25.38,31.28,25.09,23.52,27.56,23.04,27.63,30.04,23.93,25.68,19.55,40.11,28.52,33.17,24.97,22.59,24.08,28.1,23.59,25.98,27.34,29.0,29.83,29.81,34.51,34.48,38.25,30.24,21.88,19.19,25.76,27.89,29.97,27.97,32.64,26.31,26.82,28.38,30.22,27.96,29.58,30.87,35.72,30.84,34.32,25.14,27.55,30.62,33.33,31.79,32.02,24.84,24.56,25.51,45.29,29.06,26.62,29.51,26.59,31.99,25.03,20.29,31.47,27.17,29.06,25.19,25.21,26.16,32.25,33.85,28.3,32.03,25.26,22.68,32.17,29.36,25.2,24.0,23.17,29.54,32.12,21.09,24.8,30.81,30.7,27.07,33.75,30.99,45.49,29.08,30.54,22.61,26.11,23.89,37.33,42.66,46.49,44.35,29.09,46.84,32.42,32.63,29.87,22.81,26.16,28.24,20.71,31.64,23.02,24.4,23.57,27.14,22.95,30.23,29.36,26.98,28.35,40.14,29.92,36.6,36.09,30.98,35.55,30.28]},"7":{"z":[0.0,2.155,2.15,2.176,2.205,2.212,2.198,2.206,2.197,2.222,2.218,2.181,2.148,2.112,2.109,2.152,2.142,2.142,2.124,2.091,2.068,2.056,2.102,2.158,2.153,2.19,2.202,2.124,2.207,2.228,2.218,2.327,2.224,2.215,2.285,2.331,2.289,2.359,2.327,2.259,2.2,2.222,2.15,2.173,2.217,2.195,2.214,2.219,2.206,2.185,2.16,2.238,2.234,2.303,2.2,2.193,2.06,2.107,2.238,2.216,2.196,2.133,2.101,2.164,2.042,2.073,2.119,2.052,2.055,2.103,2.046,2.076,2.126,2.103,2.111,2.097,2.111,2.049,2.056,2.064,2.175,2.16,2.107,2.157,2.035,2.069,2.127,2.077,2.128,2.111,2.153,2.045,2.084,2.146,2.122,2.16,2.087,2.121,2.089,2.199,2.145,2.148,2.079,2.064,2.043,2.027,1.993,2.088,1.99,2.019,1.961,2.016,1.941,2.045,2.013,2.081,2.066,1.985,2.021,1.991,1.989,2.038,2.026,2.058,2.024,1.988,2.074,2.066,2.023,2.119,2.179,2.058,2.106,2.078,2.144,2.094,2.01,2.025,2.05,2.216,2.061,1.998,2.01,2.109,2.029,2.103,2.13,2.11,2.197,2.158,2.121,2.138,2.144,2.181,2.133,2.231,2.236,2.236,2.126,2.283,2.193,2.191,2.304,2.166,2.213,2.227,2.135,2.121,2.2,2.186,2.212,2.183,2.261,2.279,2.242,2.154,2.168,2.081,2.118,2.151,2.087,2.209,2.087,2.056,2.014,2.074,2.057,2.082,2.124,2.092,2.093,2.145,2.073,2.128,2.087,2.185,2.073,2.062,1.975,1.989,2.064,2.068,2.002,2.066,2.066,2.069,2.093,2.046,2.064,2.063,2.068,2.076,1.99,2.037,1.998,2.011,1.973,1.981,2.065,1.986,2.08,2.037,2.035,2.066,2.093,2.076,2.058,2.062,2.056,2.074,2.014,2.012,1.978,1.904,1.877,1.89,1.913,1.993,1.955,1.933,1.926,1.862,1.896,1.888,1.943,1.926,2.044,1.938,1.97,1.883,1.948,1.949,1.995,1.874,1.92,1.951,1.904,1.946,1.882,1.849,1.839,1.94,1.867,1.951,1.96,1.886,1.937,1.925,1.934,1.96,1.883,1.919,1.847,1.874,1.827,1.877,1.789,1.819,1.803,1.812,1.813,1.812,1.829,1.79,1.849,1.79,1.828,1.741,1.792,1.83,1.796,1.813,1.739,1.835,1.798,1.839,1.854,1.833,1.868,1.853,1.908,1.943,1.923,1.958,1.929,1.983,1.997,1.992,1.95,1.932,1.988,1.986,1.97,1.972,1.944,1.97,1.96,2.009,1.953,1.978,1.987,1.979,1.981,2.01,2.044,2.025,2.012,1.868,1.985,1.927,1.954,1.935,1.939,1.984,1.99,1.951,1.917,1.95,1.933,1.924,1.909,1.859,1.84,1.863,1.816,1.85,1.862,1.883,1.896,1.902,1.896,1.911,1.965,1.909,1.952,1.935,1.901,1.909,1.859,1.897,1.935,1.928,1.913,1.921,1.91,1.964,1.919,1.956,1.905,1.991,2.014,1.989,2.072,2.032,2.053,2.01,2.163,2.134,2.184,2.231,2.173,2.312,2.26,2.371,2.32,2.296,2.363,2.325,2.291,2.377,2.283,2.263,2.315,2.33,2.292,2.234,2.334,2.331,2.317,2.307,2.24,2.258,2.352,2.336,2.332,2.202,2.266,2.147,2.118,2.113,2.108,2.166,2.189,2.181,2.046,2.117,2.201,2.243,2.253,2.164,2.276,2.161,2.263,2.339,2.309,2.365,2.221,2.283,2.232,2.212,2.322,2.35,2.217,2.328,2.255,2.254,2.28,2.314,2.368,2.308,2.371,2.293,2.29,2.316,2.408,2.417,2.395,2.285,2.388,2.256,2.299,2.363,2.392,2.352,2.356,2.345,2.257,2.266,2.316,2.316,2.348,2.329,2.373,2.402,2.441,2.438,2.434,2.415,2.397,2.359,2.361,2.415,2.375,2.422,2.355,2.394,2.432,2.339,2.404,2.293,2.398,2.284,2.277,2.3,2.215,2.24,2.168,2.208,2.194,2.233,2.281,2.254,2.185,2.088,2.173,2.1,2.055,2.045,2.107,2.105,2.103,1.986,2.266,2.253,2.102,2.195,2.172,2.122,2.131,2.163,2.217,2.128,2.28,2.141,2.26,2.347,2.203,2.166,2.157,2.199,2.287,2.207,2.148,2.328,2.205,2.278,2.346,2.128,2.183,2.245,2.345,2.156,2.379,2.235,2.331,2.189,2.171,2.137,2.23,2.139,2.229,2.166,2.128,2.329,2.218,2.231,2.336,2.354,2.234,2.403,2.338,2.189,2.312,2.267,2.263,2.401,2.419,2.333,2.283,2.396,2.435,2.179,2.273,2.329,2.289,2.204,2.167,2.146,2.144,2.144,2.057,2.23,2.149,2.168,2.179,2.055,2.228,2.058,2.159,2.191,2.274,2.291,2.171,2.343,2.295,2.329,2.321,2.326,2.263,2.15,2.259,2.243,2.241,2.217,2.248,2.199,2.132,2.152,2.175,2.186,2.066,2.18,2.195,2.128,2.145,2.146,2.118,2.237,2.308,2.255,2.237,2.25,2.34,2.358,2.287,2.214,2.344,2.297,2.414,2.406,2.394,2.421,2.289,2.352,2.437,2.351,2.399,2.369,2.356,2.359,2.39,2.412,2.415,2.332,2.452,2.417,2.413,2.371,2.378,2.376,2.344,2.315,2.233,2.249,2.418,2.364,2.397,2.262,2.275,2.22,2.331,2.237,2.308,2.284,2.243,2.253,2.158,2.152,2.09,2.088,2.107,2.111,2.157,2.178,2.168,2.109,2.141,2.168,2.04,2.044,2.081,2.034,1.979,2.023,2.037,2.073,2.057,2.083,2.086,2.104,2.051,2.134,2.174,2.064,2.088,2.102,2.109,2.157,2.139,2.126,2.069,2.075,2.03,2.114,2.103,2.087,2.185,2.146,2.089,2.164,2.231,2.059,2.261,2.21,2.071,2.195,2.031,2.229,2.22,2.093,2.108,2.064,2.104,2.158,2.112,2.179,2.309,2.118,2.13,2.097,2.088,2.159,2.26,2.09,2.125,2.104,2.141,2.181,2.175,2.158,2.147,2.134,2.161,2.166,2.167,2.188,2.174,2.22,2.276,2.355,2.323,2.317,2.316,2.268,2.293,2.391,2.369,2.444,2.474,2.383,2.483,2.453,2.417,2.471,2.427,2.404,2.423,2.378,2.423,2.497,2.489,2.517,2.513,2.477,2.462,2.488,2.424,2.427,2.492,2.457,2.492,2.523,2.513,2.449,2.477,2.532,2.528,2.496,2.403,2.403,2.413,2.454,2.432,2.447,2.465,2.467,2.491,2.48,2.536,2.609,2.568,2.611,2.585,2.583,2.583,2.567,2.551,2.566,2.555,2.56,2.5,2.548,2.558,2.576,2.536,2.547,2.504,2.631,2.618,2.651,2.681,2.701,2.726,2.736,2.751,2.748,2.793,2.729,2.779,2.822,2.802,2.741,2.785,2.935,2.862,2.899,2.904,2.928,2.899,2.885,2.963,2.932,2.941,2.904,2.916,2.813,2.782,2.752,2.769,2.84,2.766,2.808,2.685,2.664,2.616,2.633,2.625,2.628,2.663,2.641,2.587,2.59,2.598,2.617,2.614,2.592,2.604,2.565,2.469,2.487,2.429,2.431,2.422,2.4,2.422,2.442,2.434,2.43,2.438,2.422,2.468,2.557,2.48,2.512,2.578,2.697,2.793,2.673,2.753,2.844,2.772,2.749,2.855,2.847,2.78,2.898,2.916,2.878,2.791,2.805,2.816,2.791,2.749,2.822,2.776,2.824,2.749,2.794,2.753,2.685,2.767,2.752,2.718,2.747,2.733,2.882,2.853,2.937,3.048,2.948,2.946,2.967,2.971,2.942,2.931,2.999,3.069,3.065,3.022,3.128,3.114,3.046,3.028,3.058,3.043,2.969,3.01,2.881,2.874,2.798,2.796,2.748,2.735,2.763,2.757,2.85,2.787,2.796,2.835,2.797,2.839,2.867,2.9,2.797,2.768,2.797,2.834,2.872,2.837,2.934,2.865,2.927,2.867,2.803,2.743,2.788,2.816,2.818,2.801,2.804,2.881,2.887,2.819,2.797,2.822,2.858,2.82,2.862,2.842,2.849,2.81,2.826,2.801,2.826,2.795,2.829,2.906,2.976,2.963,2.913,2.941,2.806,2.804,2.719,2.796,2.815,2.728,2.66,2.693,2.731,2.639,2.643,2.624,2.599,2.556,2.537,2.539,2.498,2.555,2.602],"r":[-6.151,-5.135,-10.46,-6.253,-8.468,-8.393,-4.781,-6.494,-5.953,-7.578,-5.083,-6.923,-4.134,-4.88,-5.542,-4.967,-4.407,-2.76,-6.064,-3.982,-3.894,-6.257,2.806,-3.324,-3.965,-6.904,-3.946,-1.312,-3.146,-3.809,-6.538,-5.866,-5.188,-5.424,-3.433,-2.96,-7.548,-3.655,-2.147,-3.144,-2.623,-3.977,-4.62,-9.321,-2.783,-3.153,-3.878,-3.773,-7.017,0.3532,-3.846,-2.235,-2.057,-2.204,-3.511,-3.919,-4.715,-9.412,-2.084,-1.801,-1.922,-3.831,-6.233,-1.809,-7.121,-5.786,-5.779,-6.342,-7.012,-5.88,-9.147,-8.148,-8.605,-6.784,-5.991,-4.177,-5.915,-6.576,-5.835,-7.108,-1.851,-4.405,-1.844,-7.461,-4.325,-3.515,-3.722,-2.528,-4.729,-1.982,-6.185,-3.095,-3.853,-4.463,-2.532,-0.199,-5.203,-3.734,-4.422,0.5211,-5.179,-2.014,-6.004,-3.28,-0.611,-2.965,-7.038,-3.726,-4.43,-4.072,-4.364,-5.911,-1.258,-3.339,-0.6304,-2.644,-7.297,-1.579,-2.678,-2.692,-7.769,-5.631,-3.231,-7.013,0.1046,-3.173,-4.479,-2.997,-2.811,-4.239,-2.837,-3.864,-4.402,-1.756,-4.775,-0.7298,-5.111,-2.064,-4.636,-6.081,-4.314,-1.768,0.3281,-3.584,-2.034,-2.464,-7.471,-2.881,-3.531,-3.123,-2.305,-2.745,-11.19,-3.407,-2.762,-11.05,-7.024,-2.106,-2.863,-6.47,-5.79,-9.565,-2.408,-2.793,-1.784,-6.283,-1.013,-2.187,-2.02,-4.768,-2.217,-3.519,-2.156,-2.008,-2.122,-1.935,-3.166,-2.624,-3.096,-2.156,-2.067,-1.473,-1.933,-2.342,-6.163,-8.227,-8.572,-9.298,-10.32,-10.33,-9.732,-9.121,-9.865,-11.37,-10.35,-6.765,-9.06,-5.05,-8.631,-8.401,-1.417,-13.48,-8.514,-7.499,-12.36,-14.28,-6.969,-8.065,-10.83,-8.914,-6.421,-6.408,-7.962,-4.296,-5.173,-3.357,-6.821,-6.667,-9.223,-5.924,-3.382,-4.556,-8.832,-8.469,-6.237,-4.722,-3.325,-5.81,-6.375,-7.462,-5.151,-4.952,-3.478,-3.733,-3.176,-2.133,-4.709,-2.393,-2.787,-2.869,-12.97,-2.816,-3.191,-3.913,-3.754,-1.978,-2.812,-4.303,-3.634,-7.855,-7.208,-3.471,-5.741,-7.374,-5.356,-4.209,-2.084,-2.455,-4.847,-4.744,-5.607,-3.662,-8.03,-4.985,-6.69,-6.992,-7.244,-7.565,-6.718,-6.055,-1.504,-3.721,-2.422,-5.067,-5.745,-1.207,-6.295,-2.251,-5.526,-2.292,-4.022,-4.81,-3.934,-6.728,-1.752,-2.821,-7.61,-8.025,-8.032,-8.612,-4.987,-3.86,-5.773,-2.882,-5.644,-2.408,-6.82,-6.583,-1.33,-5.151,-7.219,-1.219,-2.461,-0.5166,-3.137,-1.404,-2.912,-3.503,-4.145,-3.82,-4.009,-5.403,-2.158,-2.06,-1.89,-1.48,-3.924,-3.102,-6.692,-1.682,-1.503,-1.647,-2.798,-2.995,-4.338,-4.245,-3.51,-1.824,-1.994,-8.698,-2.482,-2.201,-1.908,-1.145,-5.898,-1.674,-8.7,-8.231,0.3696,0.378,0.4121,-1.49,-4.034,-3.377,-2.897,-4.361,-2.9,-2.038,-2.864,-3.588,-5.161,-5.639,-5.324,-4.955,-5.72,-5.195,-4.483,-5.656,-7.316,-5.897,-2.532,-8.11,-6.988,-5.491,-4.702,-6.857,-5.557,-2.894,-2.574,-4.944,-1.778,-4.254,-4.917,-3.174,-6.755,-9.448,-8.776,-13.15,-11.86,-12.38,-9.507,-9.707,-8.986,-4.515,-4.236,-7.286,-5.421,-7.159,-4.679,-5.683,-4.777,-5.493,-6.534,-10.86,-4.147,-5.23,-4.975,-5.939,-6.919,-6.133,-6.702,-5.628,-3.349,-13.08,-9.158,-7.73,-10.95,-4.533,-12.27,-8.475,-10.89,-10.3,-9.806,-8.69,-8.723,-3.91,-5.496,-4.993,-4.108,-4.117,-9.641,-4.194,-4.485,-7.093,-4.604,-2.045,-2.159,-3.786,-3.31,-3.666,-4.13,-5.222,-3.542,-3.826,-4.767,-4.178,-2.215,-3.657,-3.875,-2.66,-2.656,-1.758,-2.323,-2.126,-1.259,-3.843,-4.147,-2.826,-3.964,-4.375,-3.815,-3.903,-2.421,-2.326,-1.824,-2.207,-3.159,-4.172,-8.005,-4.232,-4.307,-4.336,-3.576,-1.318,-1.819,-3.085,-3.035,-0.8199,-1.874,-0.8108,0.3688,-0.8702,-1.591,-2.27,-4.279,-2.889,-3.162,-3.473,-1.618,-1.266,-5.408,-1.289,-0.9821,-2.02,-0.8391,-1.188,-1.725,-1.207,-1.842,-2.125,-2.142,-1.927,-7.346,-4.462,-1.912,-2.969,-7.365,-3.521,-3.787,-2.556,-9.935,-7.081,-7.547,-9.012,-7.102,-8.285,-10.97,-9.2,-5.396,-8.482,-9.467,-7.539,-8.252,-8.121,-4.536,-8.627,-7.647,-6.663,-8.623,-7.428,-6.882,-5.807,-7.52,-7.716,-8.495,-10.09,-9.211,-11.13,-9.535,-6.109,-8.404,-6.941,-3.673,-5.141,-7.455,-5.622,-5.452,-5.379,-6.864,-4.585,-5.53,-6.889,-7.285,-4.812,-4.895,-6.186,-1.632,-3.274,-3.733,-4.704,-4.878,-4.24,-5.738,-8.864,-2.393,-6.007,-7.076,-8.995,-9.869,-12.25,-5.82,-6.106,-3.323,-7.573,-7.302,-5.885,-6.372,-3.463,-7.648,-3.328,-5.747,-4.046,-4.708,-2.153,-2.945,-7.881,-5.601,-1.854,-2.676,-5.795,-3.435,-5.648,-4.923,-6.108,-3.197,-6.013,-4.996,-4.506,-4.032,-1.414,-5.299,-2.581,-1.178,-3.297,-3.23,-7.639,-2.984,-9.039,-0.8251,-2.416,-2.057,-2.214,-5.188,-2.723,-2.187,-3.194,-0.745,-9.531,-1.776,-2.858,-2.749,-0.8006,-4.32,-4.989,-2.091,-7.102,-1.941,-3.221,-3.048,-2.998,-10.5,-5.505,-5.486,-4.221,-1.82,-5.854,-2.432,-2.594,-3.457,-4.749,-4.368,-5.397,-7.294,-5.527,-7.848,-7.973,-8.69,-5.467,-4.806,-9.035,-8.99,-2.442,-2.986,-4.534,-4.695,-4.029,-3.613,-3.347,-4.638,-3.522,-3.805,-4.428,-6.265,-4.608,-4.443,-3.873,-3.74,-5.549,-5.406,-5.67,-4.514,-3.851,-7.82,-4.104,-3.981,-9.61,-6.01,-6.306,-8.984,-7.884,-11.08,-10.18,-10.87,-9.022,-11.46,-10.09,-9.198,-10.55,-10.85,-10.03,-4.383,-10.13,-11.43,-5.042,-10.63,-9.358,-6.771,-9.664,-7.0,-6.484,-5.026,-6.446,-6.729,-5.193,-5.656,-4.632,-4.513,-10.09,-7.768,-7.944,-10.06,-7.396,-5.88,-7.948,-8.02,-7.101,-8.376,-8.019,-9.77,-7.239,-9.582,-6.749,-5.164,-8.902,-8.922,-3.529,-9.607,-8.627,-12.32,-11.63,-11.17,-7.41,-7.096,-8.198,-3.089,-3.359,-4.611,-5.446,-9.953,-5.732,-9.063,-9.294,-6.979,-4.761,-5.289,-5.211,-5.959,-7.185,-4.71,-5.011,-4.934,-4.351,-5.033,-7.066,-5.866,-5.737,-3.417,-6.373,-6.602,-6.77,-10.07,-8.897,-10.71,-10.17,-10.55,-7.192,-10.02,-3.907,-3.697,-5.624,-6.018,-5.167,-4.365,-4.508,-4.723,-4.13,-5.298,-2.011,-5.051,-7.951,-9.505,-5.405,-8.221,-8.509,-5.189,-4.475,-8.482,-8.212,-4.745,-4.004,-4.0,-5.508,-3.062,-7.269,-6.604,-2.503,-3.099,-7.416,-3.633,-5.478,-5.21,-7.637,-7.136,-4.394,-5.827,-5.553,-5.699,-3.406,-4.045,-4.83,-10.68,-10.18,-9.699,-9.628,-9.96,-9.093,-9.498,-10.04,-9.985,-7.971,-6.212,-7.632,-9.645,-10.19,-10.26,-9.078,-10.62,-9.475,-4.155,-8.85,-9.589,-5.14,-6.966,-8.052,-6.792,-10.28,-9.12,-10.1,-8.225,-6.427,-6.859,-8.42,-9.404,-10.66,-9.358,-6.45,-6.62,-8.792,-2.516,-5.663,-6.496,-5.466,-5.175,-3.849,-3.532,-4.546,-9.373,-9.173,-9.133,-7.28,-4.556,-6.947,-7.194,-7.446,-6.546,-8.997,-6.431,-6.295,-4.379,-2.224,-3.587,-3.6,-1.75,-2.42,-3.736,-3.672,-2.969,-1.874,-1.946,-1.865,-2.115,-2.795,-2.571,-2.208,-5.488,-7.972,-6.201,-9.578,-8.45,-5.329,-6.404,-6.779,-4.139,-5.635,-5.409,-6.795,-5.22,-6.382,-5.555,-6.929,-3.826,-2.987,-3.22,-6.553,-4.228,-6.341,-6.15,-4.756,-3.299,-5.596,-5.039,-6.272,-5.009,-2.693,-3.189,-3.314,-2.777,-7.064,-2.93,-4.138,-3.4,-4.263,-3.588,-4.534,-3.917,-3.669,-2.711,-2.938,-5.442,-3.124,-4.239,-3.044,-4.166,-4.22,-3.198,-3.669,-4.182,-5.145,-3.136,-10.04,-6.796,-8.159,-4.745,-7.136,-6.048,-3.424,-5.4,-7.05,-3.917,-3.535,-3.641,-4.365,-4.578,-6.995,-5.086,-3.403,-6.05,-6.393,-8.565,-3.525,-5.673,-4.007,-7.554,-4.019,-6.22,-6.476,-5.524,-3.674,-3.638,-3.692,-3.776,-5.789,-6.581,-3.229,-2.64,-4.042,-5.815,-4.015,-4.048,-3.811,-5.522,-5.363,-2.626,-2.91,-3.557,-3.42,-3.309,-3.629,-3.2,-3.774,-4.797,-4.675,-6.541,-6.172,-6.245,-6.089,-4.927,-5.903,-9.047,-7.006,-10.4,-7.361,-4.476,-7.273,-6.474,-7.693,-4.044,-3.142,-5.328,-8.274],"g":[0.0,123.9,114.7,107.2,109.3,104.1,100.0,88.37,84.58,74.6,68.15,61.54,61.94,50.3,55.85,51.83,46.75,37.72,41.6,43.12,55.59,36.97,42.16,46.18,41.14,38.82,40.13,34.16,35.62,44.2,40.82,37.74,37.82,37.97,33.09,33.94,29.08,31.65,40.73,33.54,29.74,36.87,31.48,30.57,27.27,33.21,39.1,38.32,35.1,28.78,35.19,35.6,38.98,31.63,39.8,30.72,29.32,30.44,30.73,33.62,45.02,32.34,34.74,33.76,36.93,42.49,40.54,42.46,33.3,29.71,35.84,34.54,31.11,36.81,33.39,31.01,34.18,38.0,27.68,33.06,37.82,39.54,35.42,28.28,32.58,32.03,34.54,31.85,32.87,32.34,29.49,32.23,33.66,39.12,35.21,36.74,35.25,33.08,31.47,31.7,29.93,40.17,38.5,28.2,26.35,29.14,28.17,25.69,26.24,35.83,29.49,34.0,32.19,26.25,39.51,32.26,37.02,33.71,42.07,39.02,33.31,29.59,35.3,31.68,28.08,30.68,32.17,30.05,40.31,33.77,38.35,32.68,28.76,35.89,34.75,28.12,30.04,22.36,25.29,37.23,28.75,31.18,22.28,27.42,27.23,29.55,28.04,28.36,31.29,27.47,26.43,26.62,27.83,30.77,25.16,27.21,35.04,24.77,31.8,28.24,26.66,22.82,27.71,30.24,31.95,27.29,27.34,25.25,25.55,33.21,35.93,27.56,30.09,38.03,33.86,30.99,23.57,31.24,29.17,22.9,22.65,34.46,23.71,29.27,28.98,29.79,37.82,30.79,24.61,22.25,24.28,25.85,33.25,33.43,25.41,29.85,26.68,24.47,28.73,28.71,24.14,36.51,30.14,33.84,39.23,24.24,33.15,25.05,28.07,29.79,27.36,25.89,31.34,25.98,36.78,28.1,23.73,29.52,29.85,29.34,26.19,35.09,29.87,27.72,30.71,26.77,32.49,27.62,31.95,30.81,29.9,22.36,33.46,28.03,30.28,22.44,33.33,27.01,29.58,30.25,36.49,24.26,28.68,29.68,31.38,29.02,30.72,25.98,25.47,35.4,36.45,33.83,26.82,30.9,30.51,38.16,28.67,29.46,24.17,24.73,30.6,27.07,31.99,34.08,28.35,31.7,29.94,32.38,26.41,28.73,26.64,34.35,28.41,25.07,25.09,24.91,25.18,38.9,19.66,30.46,28.26,29.26,28.55,25.16,28.38,22.35,36.77,32.89,25.11,24.89,28.27,23.47,24.46,30.68,36.81,26.01,30.83,28.32,18.45,37.15,27.58,29.22,25.35,23.14,26.69,23.68,23.35,29.14,26.51,30.22,32.3,27.58,19.36,23.67,25.19,21.53,24.34,25.86,32.13,22.91,26.07,23.76,25.45,25.05,24.41,18.7,24.43,24.62,24.98,28.63,26.41,26.68,24.47,33.98,23.25,29.7,26.04,29.87,27.1,24.33,24.29,22.28,25.44,30.71,26.17,25.67,20.96,29.68,29.48,26.84,27.19,20.19,27.69,28.49,23.16,18.04,21.9,23.08,25.97,21.91,29.97,28.05,21.72,27.66,20.19,21.67,20.8,34.7,28.8,24.65,21.52,19.97,23.95,24.6,25.62,23.92,21.3,31.31,24.3,27.16,27.23,25.12,24.52,25.65,24.86,21.28,31.43,28.15,32.03,29.65,23.15,23.09,23.3,20.7,27.52,23.42,24.94,35.04,28.34,25.45,25.16,25.84,27.53,27.35,24.47,26.59,24.78,18.92,27.22,22.66,24.4,28.84,29.44,24.81,22.65,28.52,22.04,33.37,23.6,25.1,21.22,29.15,27.62,24.99,31.0,27.35,18.72,24.59,25.98,19.04,26.57,26.04,29.21,26.75,20.34,20.94,24.38,31.19,24.63,22.21,23.71,25.15,22.81,25.55,22.1,25.4,24.31,25.27,24.45,25.75,22.11,22.56,21.42,26.67,25.55,29.31,26.93,23.15,25.72,22.28,24.47,20.02,27.15,27.13,27.44,21.44,22.16,23.72,29.82,29.17,27.35,22.22,24.58,20.7,31.98,27.63,20.96,23.31,25.52,24.71,24.5,22.99,23.67,23.62,24.58,27.71,20.04,25.56,26.8,23.4,23.62,22.55,24.62,24.0,23.27,27.36,20.94,20.69,35.4,22.11,24.39,21.28,25.57,20.38,37.17,30.54,25.79,33.17,20.37,28.08,28.53,22.42,26.09,25.27,33.19,32.14,35.94,29.76,27.44,28.99,25.12,28.05,26.31,27.67,32.72,28.77,30.54,24.51,24.56,29.75,25.73,28.98,31.96,25.34,34.98,29.58,26.47,23.53,20.14,28.45,26.21,37.87,25.45,28.89,27.25,38.16,31.15,33.66,28.13,27.19,32.44,30.82,25.22,25.25,30.87,24.36,31.13,29.92,32.29,31.19,23.64,38.2,38.09,32.37,36.39,28.11,25.77,39.08,33.87,27.86,31.87,33.24,28.44,27.92,37.25,26.64,28.16,30.42,35.35,19.27,27.79,29.26,29.93,37.16,37.5,34.83,26.87,27.55,31.82,39.94,37.24,32.85,30.78,35.63,36.72,23.46,34.5,28.51,30.3,27.6,39.45,39.05,24.95,33.56,26.82,35.98,28.29,29.82,30.26,29.04,31.77,26.96,32.91,33.22,28.53,33.02,25.31,37.29,38.31,25.2,38.59,33.07,24.73,31.39,31.42,37.76,25.42,36.07,32.06,41.97,27.0,42.69,34.76,30.07,35.61,26.42,30.06,37.07,37.27,33.71,30.88,35.88,33.98,40.73,40.22,36.03,37.12,31.88,38.0,31.87,36.6,34.75,28.51,32.36,30.73,28.76,35.79,31.26,32.69,31.84,36.35,39.12,37.78,35.63,42.07,41.89,32.36,38.24,28.62,33.73,28.65,34.6,32.13,39.3,33.43,33.59,37.33,33.22,36.67,40.35,30.04,35.28,34.96,31.93,31.55,32.18,32.52,27.29,34.64,38.52,46.2,32.52,36.45,29.18,33.26,37.25,32.79,35.31,29.59,33.32,33.49,29.31,30.59,25.66,25.39,29.05,28.87,32.17,36.93,29.14,26.95,47.21,26.98,29.93,31.87,39.07,29.9,27.58,33.8,35.7,27.89,31.06,47.3,35.45,39.49,50.12,36.26,43.76,36.49,35.1,38.27,38.72,26.9,35.75,28.77,39.03,32.55,35.39,36.17,32.6,43.95,34.41,32.98,33.18,35.88,36.43,27.39,34.13,33.17,40.51,46.48,38.6,33.33,30.42,33.01,36.9,23.78,34.32,25.85,32.59,32.15,25.2,41.46,38.65,32.11,34.16,33.01,33.34,30.6,35.76,30.42,40.9,35.04,37.29,28.71,31.74,32.18,27.71,27.63,29.24,29.6,24.72,36.0,30.37,39.99,33.28,23.84,29.67,40.71,27.81,39.36,29.67,32.7,31.5,35.74,33.42,40.13,40.13,37.64,34.71,29.21,27.78,37.82,32.61,28.76,30.12,29.02,23.87,31.68,34.54,26.84,32.76,27.28,28.72,28.68,39.06,29.64,36.45,36.78,29.14,44.73,28.45,29.23,32.74,32.63,35.92,39.33,23.57,26.5,29.25,34.59,36.08,34.42,26.14,29.49,29.89,22.95,26.94,22.77,25.87,30.2,30.16,23.59,29.33,33.19,26.39,25.4,28.87,23.59,24.01,23.72,33.36,28.65,32.49,27.62,29.13,32.45,26.7,28.52,33.55,25.87,33.04,35.53,21.51,30.73,31.43,27.62,36.24,43.91,24.43,30.28,25.49,31.53,29.59,25.25,24.52,30.48,35.39,27.83,26.39,23.06,21.64,27.43,27.33,31.67,28.91,24.57,33.69,25.83,28.44,34.34,29.82,29.7,25.12,31.99,29.69,23.0,33.01,32.48,31.93,23.43,29.78,29.91,36.37,28.58,30.89,43.74,34.99,25.99,24.74,35.5,29.28,32.64,30.11,32.19,30.11,35.46,36.41,33.13,27.63,33.05,28.55,38.07,35.63,31.94,35.83,33.15,30.56,24.31,29.45,33.76,30.63,29.72,27.78,25.83,45.9,32.8,32.78,33.95,34.87,26.89,29.43,28.1,25.92,32.77,27.3,25.4,31.45,29.05,34.87,34.92,33.31,31.15,26.58,31.51,30.48,25.7,22.7,35.96,35.42,24.07,33.46,27.74,27.38,32.71,25.92,34.49,30.07,34.94,28.24,29.17,25.06,35.72,29.53,30.58,27.54,28.49,24.81,30.35,36.72,24.67,28.09,27.71,31.31,31.73,29.58,34.95,21.14,25.92,34.12,26.27,34.15,23.95,32.04,32.07,35.68,37.39,32.89,25.51,27.48]},"999":{"z":[0.0,1.958,1.955,1.915,1.893,1.926,1.933,1.961,2.139,2.109,1.949,2.09,1.962,2.076,1.966,2.042,2.181,2.181,2.172,2.041,2.0,2.032,2.022,2.174,2.135,2.114,2.024,2.156,2.204,2.215,2.259,2.097,2.071,2.206,1.996,1.962,1.918,1.884,1.996,2.106,1.928,1.869,1.982,1.993,1.993,2.023,2.02,1.945,1.915,2.051,1.931,1.976,2.036,2.004,1.966,1.978,2.007,2.049,2.013,1.998,1.897,1.906,1.907,2.069,2.088,1.975,2.036,1.954,1.96,2.039,2.009,1.999,1.905,1.921,1.949,1.963,1.973,1.855,1.887,1.847,1.907,1.831,1.832,1.934,1.893,1.923,1.939,1.956,1.857,1.928,1.903,1.811,1.836,1.939,1.822,1.786,1.772,1.791,1.783,1.821,1.859,1.941,1.799,1.847,1.906,1.89,1.864,2.01,1.875,1.874,1.951,1.964,1.848,1.956,1.929,2.025,1.994,2.052,2.036,2.115,2.115,2.021,1.999,2.044,2.028,2.108,1.98,2.025,2.049,2.12,2.072,2.141,2.139,2.119,2.12,2.081,2.337,2.127,2.194,2.213,2.085,2.047,2.151,2.093,2.033,2.05,1.972,2.001,2.08,2.012,2.002,2.016,2.043,2.237,1.991,1.891,1.946,1.895,1.924,1.963,1.925,1.874,1.821,1.969,2.013,1.853,1.939,1.929,1.894,2.107,1.904,2.021,1.957,2.053,1.93,1.975,2.044,2.021,2.047,2.01,1.952,2.027,2.151,1.967,1.936,1.929,1.962,1.963,1.992,1.944,1.956,2.114,2.016,2.042,1.975,1.963,1.998,2.056,2.071,2.0,2.063,2.124,2.034,2.074,2.131,2.16,2.221,2.151,2.121,2.127,2.144,2.151,2.256,2.217,2.216,2.235,2.223,2.233,2.262,2.187,2.215,2.181,2.134,2.109,2.156,2.043,2.06,2.089,2.111,2.113,2.183,2.169,2.083,2.085,2.104,2.025,2.055,2.096,2.05,2.041,2.092,1.999,2.031,2.012,1.983,2.064,2.11,2.122,2.053,2.085,2.105,2.111,2.045,2.109,2.131,2.137,2.133,2.123,2.192,2.103,2.068,2.15,2.108,2.238,2.32,2.244,2.169,2.159,2.095,2.077,2.05,2.13,2.191,2.14,2.156,2.148,2.101,2.053,2.135,2.139,2.096,2.072,2.197,2.127,2.133,2.292,2.208,2.214,2.155,2.191,2.206,2.189,2.183,2.19,2.175,2.165,2.261,2.139,2.232,2.356,2.257,2.267,2.311,2.181,2.165,2.272,2.188,2.298,2.208,2.274,2.343,2.264,2.307,2.353,2.321,2.295,2.404,2.35,2.377,2.391,2.435,2.373,2.437,2.44,2.476,2.397,2.474,2.414,2.386,2.3,2.233,2.179,2.322,2.259,2.313,2.315,2.263,2.32,2.359,2.305,2.378,2.204,2.365,2.291,2.327,2.308,2.302,2.249,2.336,2.322,2.312,2.304,2.32,2.322,2.266,2.35,2.196,2.35,2.356,2.223,2.266,2.246,2.202,2.259,2.305,2.306,2.313,2.386,2.353,2.356,2.251,2.292,2.305,2.282,2.202,2.24,2.379,2.19,2.194,2.297,2.261,2.463,2.313,2.4,2.378,2.415,2.415,2.482,2.34,2.29,2.242,2.381,2.27,2.238,2.175,2.312,2.378,2.48,2.315,2.343,2.358,2.306,2.277,2.321,2.26,2.361,2.279,2.265,2.324,2.337,2.367,2.351,2.36,2.391,2.412,2.423,2.452,2.422,2.393,2.403,2.427,2.37,2.376,2.388,2.386,2.422,2.364,2.357,2.391,2.361,2.37,2.416,2.376,2.369,2.36,2.359,2.336,2.339,2.354,2.337,2.352,2.353,2.368,2.425,2.385,2.382,2.493,2.437,2.432,2.368,2.377,2.38,2.356,2.334,2.354,2.309,2.262,2.284,2.348,2.358,2.404,2.495,2.519,2.477,2.456,2.522,2.535,2.595,2.57,2.61,2.624,2.621,2.594,2.671,2.678,2.676,2.693,2.705,2.698,2.619,2.617,2.647,2.672,2.622,2.597,2.617,2.646,2.686,2.642,2.673,2.592,2.612,2.581,2.612,2.61,2.548,2.59,2.598,2.572,2.587,2.604,2.651,2.567,2.576,2.608,2.8,2.736,2.572,2.804,2.789,2.847,2.852,2.719,2.862,2.86,2.719,2.68,2.89,2.773,2.852,2.807,2.862,2.827,2.803,2.927,2.781,2.743,2.778,2.855,2.817,2.846,2.869,2.882,2.847,2.92,2.778,2.896,2.837,2.855,2.833,2.867,2.923,2.969,2.963,2.935,2.89,2.869,2.908,2.797,2.882,2.862,2.772,2.812,2.784,2.869,2.873,2.934,2.941,2.862,2.993,2.901,2.826,2.808,2.823,2.898,2.781,2.786,2.943,2.923,2.784,2.767,2.807,2.839,2.787,2.892,2.835,2.737,2.816,2.816,2.671,2.777,2.719,2.788,2.813,2.854,2.85,2.928,2.838,2.838,2.871,2.77,2.83,2.846,2.898,2.886,2.834,2.869,2.859,2.831,2.85,2.965,2.894,2.94,2.857,2.817,2.819,2.865,2.857,2.925,2.912,2.857,2.894,2.936,2.918,3.048,2.963,3.085,2.987,2.943,2.936,3.009,3.048,3.143,3.024,3.096,3.003,2.96,3.027,2.99,2.996,2.97,2.906,2.976,2.941,2.85,2.831,2.909,2.822,2.813,2.843,2.709,2.827,2.785,2.598,2.706,2.676,2.82,2.778,2.731,2.693,2.761,2.748,2.775,2.722,2.752,2.708,2.696,2.743,2.689,2.782,2.618,2.626,2.717,2.668,2.682,2.69,2.739,2.776,2.834,2.831,2.784,2.776,2.736,2.71,2.9,2.74,2.727,2.71,2.67,2.698,2.772,2.899,2.755,2.705,2.697,2.703,2.607,2.715,2.754,2.767,2.77,2.713,2.785,2.791,2.803,2.928,2.825,2.838,2.8,2.86,2.734,2.807,2.779,2.761,2.754,2.765,2.85,2.913,2.773,2.779,2.759,2.948,2.877,2.878,2.937,2.908,2.941,3.015,3.035,3.017,3.119,3.083,2.995,3.055,3.099,3.125,3.16,3.243,3.099,3.132,3.171,3.119,3.133,3.137,3.226,3.164,3.154,3.206,3.194,3.2,3.307,3.273,3.227,3.211,3.247,3.295,3.305,3.375,3.353,3.356,3.37,3.373,3.385,3.382,3.365,3.425,3.382,3.433,3.458,3.465,3.442,3.338,3.43,3.378,3.422,3.364,3.273,3.401,3.4,3.386,3.381,3.281,3.365,3.447,3.305,3.344,3.388,3.335,3.247,3.273,3.328,3.351,3.405,3.369,3.375,3.523,3.439,3.413,3.455,3.502,3.508,3.351,3.438,3.412,3.439,3.443,3.578,3.406,3.447,3.413,3.432,3.424,3.399,3.477,3.515,3.599,3.568,3.536,3.526,3.546,3.646,3.602,3.675,3.7,3.662,3.68,3.69,3.688,3.753,3.613,3.601,3.574,3.623,3.711,3.595,3.755,3.772,3.614,3.627,3.576,3.587,3.585,3.558,3.559,3.591,3.547,3.449,3.578,3.548,3.658,3.457,3.513,3.384,3.42,3.462,3.446,3.544,3.488,3.533,3.524,3.567,3.507,3.585,3.537,3.561,3.603,3.499,3.546,3.564,3.631,3.622,3.611,3.62,3.56,3.639,3.556,3.551,3.652,3.527,3.687,3.585,3.619,3.624,3.677,3.672,3.722,3.605,3.632,3.597,3.66,3.681,3.731,3.636,3.728,3.585,3.63,3.581,3.666,3.66,3.678,3.62,3.676,3.567,3.633,3.584,3.533,3.532,3.605,3.543,3.538,3.588,3.646,3.644,3.518,3.683,3.516,3.599,3.694,3.506,3.572,3.548,3.54,3.498,3.522,3.471,3.632,3.703,3.704,3.757,3.646,3.577,3.568,3.6,3.667,3.654,3.493,3.703,3.73,3.706,3.646,3.615,3.715,3.502,3.611,3.539,3.644,3.65,3.671,3.543,3.586,3.526,3.61,3.494,3.596,3.448,3.44,3.727,3.529,3.686,3.451,3.632,3.463,3.386,3.463,3.52,3.452,3.505,3.542,3.529,3.556,3.491,3.482,3.494,3.502,3.504,3.515,3.492,3.378,3.385,3.448,3.391,3.315,3.314,3.441,3.375,3.37,3.375,3.331,3.376,3.453,3.436,3.433,3.36,3.411,3.461,3.465,3.472,3.555,3.497,3.485,3.535,3.566,3.576,3.524,3.512,3.571,3.552,3.562,3.582,3.618],"r":[-5.876,-6.541,-4.939,-6.355,-6.695,-5.364,-6.949,-7.995,-6.881,-6.615,-6.277,-6.212,-5.866,-5.455,-4.663,-5.832,-6.754,-7.927,-6.458,-4.562,-8.653,-7.763,-4.342,-6.463,-7.143,-6.8,-6.895,-6.079,-6.437,-5.606,-7.023,-7.066,-6.515,-3.812,-5.437,-6.405,-4.741,-5.136,-6.348,-5.829,-4.526,-4.689,-5.954,-7.336,-3.384,-5.941,-6.285,-2.395,-3.852,-6.298,-6.925,-5.022,-5.999,-3.428,-4.136,-5.843,-3.864,-3.314,-5.075,-7.362,-5.896,-5.363,-4.786,-4.615,-3.866,-4.135,-5.11,-4.327,-8.16,-3.657,-2.676,-3.915,-5.939,-4.795,-6.884,-6.927,-5.262,-4.559,-5.862,-4.515,-6.298,-1.801,-2.997,-2.707,-4.66,-4.632,-2.631,-5.735,-5.171,-6.139,-3.139,-5.356,-5.471,-5.768,-5.862,-5.848,-5.576,-5.009,-3.018,-5.627,-4.919,-6.966,-3.767,-4.943,-4.602,-5.505,-6.121,-6.172,-5.75,-9.666,-7.367,-5.865,-6.555,-7.968,-2.046,-6.507,-2.334,-4.504,-7.408,-5.367,-8.867,-7.411,-7.948,-8.909,-7.523,-7.555,-6.633,-5.496,-4.807,-4.484,-4.225,-3.981,-5.685,-2.446,-2.598,-4.641,-4.944,-1.911,-2.949,-4.383,-5.183,-2.266,-7.68,-5.561,-6.164,-5.195,-5.107,-9.364,-6.454,-6.959,-7.106,-9.535,-8.723,-8.509,-9.159,-2.774,-3.641,-3.44,-4.524,-5.558,-7.049,-5.9,-6.707,-8.971,-6.009,-8.844,-5.727,-4.836,-6.302,-6.826,-3.765,-7.09,-6.43,-5.825,-5.932,-5.204,-5.884,-6.24,-3.569,-6.014,-5.967,-7.191,-4.301,-5.519,-4.574,-4.211,-3.379,-5.361,-7.219,-3.352,-6.641,-3.525,-5.063,-5.249,-3.886,-8.309,-4.537,-3.441,-4.684,-5.811,-3.436,-4.274,-5.901,-5.037,-6.81,-3.792,-5.051,-4.929,-6.858,-5.731,-7.071,-5.577,-6.947,-4.739,-4.496,-6.631,-5.967,-4.861,-7.694,-4.593,-6.529,-8.602,-6.439,-7.556,-6.995,-7.092,-6.879,-6.68,-6.23,-5.995,-5.425,-8.0,-4.374,-7.798,-3.925,-5.051,-5.141,-4.015,-4.017,-6.572,-5.893,-3.757,-4.129,-2.681,-4.017,-4.161,-3.715,-5.734,-6.397,-5.435,-6.184,-5.058,-7.049,-5.622,-5.158,-6.918,-6.235,-6.639,-7.567,-7.861,-10.24,-4.789,-6.29,-5.108,-4.876,-2.306,-4.561,-5.921,-5.633,-6.239,-2.321,-5.9,-5.902,-5.797,-5.758,-5.96,-6.02,-5.862,-5.776,-5.998,-5.899,-7.89,-4.792,-4.272,-2.706,-5.0,-10.07,-3.282,-7.872,-5.788,-6.715,-2.205,-4.672,-6.405,-7.89,-8.267,-6.612,-5.442,-9.208,-5.309,-6.457,-9.246,-2.399,-3.549,-7.758,-5.907,-8.748,-8.136,-5.156,-7.814,-1.38,-2.431,-4.52,-2.81,-6.022,-4.947,-5.505,-3.631,-3.897,-4.307,-2.783,-5.138,-9.966,-5.107,-4.585,-2.8,-1.744,-4.81,-2.282,-5.598,-4.114,-4.65,-2.248,-1.19,-1.148,-1.878,-4.537,-5.715,-6.571,-4.707,-5.67,-1.345,-0.1113,-1.254,0.3799,0.0856,-0.1841,-5.206,0.1178,-4.422,-4.409,-3.173,-3.746,-1.028,-1.251,-1.458,-0.004564,-2.23,-3.43,-4.154,-1.039,-1.487,-2.047,-5.167,-1.874,-4.752,-2.154,-2.441,-2.239,-2.814,-2.06,-1.85,-3.93,-4.174,-4.136,-2.977,-2.099,-4.197,-2.62,-4.123,-2.003,-3.523,-4.091,-3.022,-3.566,-2.457,-3.599,-4.219,-2.501,-2.463,-7.787,-6.312,-5.782,-4.753,-1.704,-1.847,-2.05,-2.154,-1.905,-3.804,-6.319,-2.524,-4.742,-2.144,-2.526,-2.201,-5.582,-5.078,-3.079,-2.32,-2.352,-2.729,-2.934,-1.511,-2.326,-1.756,-1.887,-2.085,-2.755,-2.62,-1.432,-4.68,-2.359,-2.462,-1.53,-2.228,-1.421,-1.53,-1.942,-1.887,-2.663,-1.476,-1.245,-2.165,-2.092,-1.499,-2.089,-2.952,-1.969,-2.544,-2.595,-2.516,-1.676,-2.268,-1.835,-1.45,-1.442,-1.236,-1.665,-1.668,-1.959,-2.875,-3.176,-2.469,-2.414,-2.247,-2.063,-2.07,-2.184,-2.874,-2.195,-1.986,-2.833,-2.528,-4.399,-4.863,-4.617,-4.641,-6.157,-4.523,-3.071,-3.387,-2.525,-1.777,-2.197,-4.265,-2.378,-1.449,-2.271,-2.835,-0.9915,-0.9702,-0.9538,-1.347,-2.034,-1.33,-1.662,-1.863,-2.992,-1.191,-3.46,-4.067,-3.717,-2.836,-3.814,-4.085,-3.817,-4.232,-4.201,-4.555,-9.555,-5.971,-6.769,-7.248,-5.402,-8.119,-7.621,-8.546,-5.638,-8.205,-7.92,-10.31,-9.256,-9.569,-7.132,-4.253,-6.726,-7.536,-7.595,-7.395,-7.647,-4.41,-5.593,-11.33,-8.473,-6.257,-6.178,-5.088,-8.775,-3.446,-5.335,-7.023,-3.1,-8.052,-6.455,-7.259,-5.218,-3.03,-7.622,-5.156,-6.292,-4.782,-4.647,-2.206,-3.351,-6.732,-5.794,-6.359,-1.507,-2.915,-3.918,-8.324,-4.584,-4.289,-5.583,-9.771,-4.825,-5.632,-6.293,-2.323,-3.431,-4.202,-8.575,-7.061,-2.182,-7.466,-3.729,-8.7,-3.593,-9.777,-8.551,-8.563,-8.161,-8.821,-5.452,-4.253,-6.006,-4.471,-4.222,-6.372,-5.956,-2.158,-1.555,-1.825,-8.305,-2.943,-9.194,-5.107,-9.368,-6.628,-8.027,-4.746,-7.916,-7.066,-4.245,-8.515,-4.985,-5.99,-9.314,-11.14,-4.921,-5.53,-8.598,-7.579,-8.35,-9.413,-3.23,-3.48,-10.79,-11.48,-10.58,-10.8,-8.14,-10.74,-11.23,-10.92,-9.996,-10.34,-10.33,-9.231,-10.67,-6.54,-5.364,-4.521,-1.554,-2.737,-4.448,-10.31,-9.446,-10.76,-6.225,-8.291,-3.927,-2.868,-3.777,-3.921,-4.6,-3.192,-3.13,-3.265,-7.562,-2.943,-4.638,-2.909,-4.627,-4.101,-3.784,-4.132,-3.792,-5.806,-5.125,-8.922,-8.08,-3.979,-4.485,-8.199,-6.119,-4.954,-4.821,-3.551,-3.357,-5.981,-4.596,-5.953,-1.2,-3.681,-4.05,-4.462,-7.745,-3.147,-6.876,-6.456,-4.995,-0.9613,-4.573,-0.09488,-4.501,-5.902,-6.568,-2.088,-4.148,-4.275,-1.704,-1.734,-1.769,-7.42,-7.559,-7.276,-5.754,-3.675,-6.468,-1.486,-8.17,-9.002,-1.57,-1.26,-3.957,-2.397,-6.845,-4.299,-4.724,-3.047,-0.5043,-5.109,-6.808,-3.535,-8.548,-2.006,-2.839,-5.401,-3.71,-3.746,-2.216,-1.69,-2.372,-4.289,-12.5,-11.75,-3.682,-4.251,-1.11,-4.461,-4.729,-8.457,-14.03,-11.53,-13.71,-9.905,-2.612,-1.926,-1.666,-2.912,-3.045,-2.896,-3.045,-2.976,-2.973,-2.969,-2.875,-2.913,-5.655,-8.199,-6.175,-6.42,-8.538,-8.718,-1.495,-4.499,-3.051,-3.456,-9.121,-2.766,-2.696,-9.376,-11.4,-4.637,-6.152,-10.21,-4.211,-3.108,-2.895,-3.362,-4.606,-4.855,-3.496,-2.14,-5.128,-4.667,-3.476,-1.75,-3.914,-4.555,-6.68,-7.26,-7.448,-4.46,-3.345,-3.448,-7.025,-4.919,-7.135,-4.796,-9.86,-11.14,-8.942,-9.597,-8.007,-5.682,-7.296,-5.959,-4.496,-4.641,-4.796,-3.708,-9.258,-5.997,-5.459,-8.867,-3.667,-6.42,-7.267,-6.902,-9.511,-3.402,-2.363,-2.391,-4.38,-2.823,-7.351,-1.854,-2.368,-2.468,-7.784,-4.844,-3.338,-3.249,-3.062,-4.103,-9.668,-5.216,-3.993,-1.264,-4.022,-4.467,-2.722,-5.998,-3.803,-4.307,-3.835,-4.695,-0.949,-9.81,-2.644,-3.919,-3.716,-2.122,-3.886,-3.663,-3.058,-3.57,-4.12,-2.16,-2.993,-4.079,-4.198,-3.718,-3.347,-4.378,-1.301,-2.957,-3.771,-3.707,-4.016,-4.125,-3.284,-3.228,-4.125,-3.311,-3.045,-3.274,-4.373,-2.817,-3.991,-3.969,-6.267,-3.154,-5.757,-2.96,-2.798,-3.496,-0.716,-3.583,-2.907,-2.907,-3.334,-2.935,-3.09,-2.447,-3.142,-3.02,-3.137,-3.503,-3.53,-3.094,-2.984,-2.901,-3.292,-2.912,-2.131,-3.261,-3.091,-4.576,-3.507,-3.069,-2.763,-3.1,-3.12,-3.215,-3.109,-2.789,-3.446,-3.322,-2.759,-2.916,-3.207,-3.258,-2.512,-3.372,-3.224,-4.807,-1.531,-3.533,-3.729,-4.803,-1.781,-1.958,-2.059,-1.716,-1.764,-3.59,-3.444,-1.598,-3.589,-3.556,-3.498,-2.029,-1.992,-3.038,-3.157,-2.687,-2.835,-2.815,-3.537,-2.936,-3.651,-3.616,-3.659,-3.101,-3.869,-3.788,-2.676,-9.757,-1.834,-1.992,-12.5,-9.622,-11.09,-3.492,-3.273,-2.891,-1.817,-3.589,-5.346,-10.13,-3.774,-2.841,-2.911,-3.894,-3.583,-3.556,-2.509,-4.292,-4.726,-3.865,-5.435,-5.247,-3.903,-3.794,-4.902,-5.282,-6.748,-6.399,-7.249,-5.839,-5.12,-4.007,-3.978,-4.014,-2.965,-3.367,-4.346,-4.256,-4.013,-2.479,-2.122,-1.828,-1.861,-2.994,-1.422,-3.737,-2.984,-3.925,-3.736,-3.268,-3.078,-3.24,-3.697,-4.042,-2.262,-2.002],"g":[0.0,158.8,159.1,147.7,142.6,143.0,133.8,121.8,107.3,104.9,86.13,82.02,80.86,74.04,76.64,74.81,64.65,62.42,53.94,52.83,58.71,40.13,45.03,43.54,42.18,35.87,38.95,47.21,42.13,33.46,43.74,44.66,38.5,39.04,38.69,38.99,46.16,43.99,42.64,42.75,36.63,30.44,40.21,39.96,37.81,33.63,39.61,42.25,43.28,38.41,39.4,40.04,36.37,33.25,34.66,33.08,40.86,32.84,34.07,40.3,40.65,38.5,40.47,36.8,38.89,42.36,32.66,37.19,35.68,31.55,39.66,35.6,38.24,33.05,36.8,38.35,37.48,36.96,37.59,42.1,35.3,38.67,39.78,40.74,32.21,33.69,45.76,40.43,29.73,36.16,33.96,37.54,31.51,31.95,36.65,35.63,33.81,36.17,36.06,33.84,40.19,30.56,34.07,34.06,27.52,38.2,34.87,36.6,34.22,38.02,41.38,35.97,39.5,40.93,39.21,38.23,36.5,30.4,29.75,35.37,33.37,29.67,35.39,44.65,25.14,41.74,33.01,41.47,40.1,27.25,32.95,27.72,39.45,35.6,34.12,29.82,37.78,40.73,38.54,25.99,30.17,26.58,31.56,37.59,24.94,32.77,31.92,32.27,35.43,29.47,37.19,28.84,29.14,43.97,29.03,37.51,27.37,26.16,25.69,32.7,31.9,34.4,30.28,24.7,32.5,31.05,28.99,40.38,31.13,32.91,31.67,33.93,32.77,33.99,29.69,28.18,32.34,35.54,39.62,34.29,36.6,43.06,27.73,32.31,26.92,32.87,34.14,33.59,31.79,24.89,21.3,28.01,34.36,30.7,31.48,34.92,31.99,31.58,38.94,25.01,34.67,33.73,33.65,25.51,35.88,34.99,29.7,36.24,31.29,33.31,30.81,33.42,27.92,40.08,36.75,34.2,30.68,32.33,33.86,36.26,36.41,32.66,30.04,37.89,32.23,35.52,31.49,34.05,28.92,36.33,33.82,25.54,32.96,34.84,27.62,28.41,23.74,32.9,33.2,31.62,37.85,32.9,34.11,26.18,33.09,24.5,36.67,29.55,28.3,22.73,34.03,29.7,29.22,30.83,24.78,36.2,26.39,27.79,38.1,32.96,32.57,42.49,32.21,30.62,29.2,29.48,40.33,26.18,30.84,28.29,30.09,26.09,36.75,33.48,26.57,35.69,40.68,36.42,32.84,23.13,37.98,27.69,27.65,25.82,26.86,37.78,39.63,32.99,29.97,26.58,25.4,38.15,28.64,29.58,29.24,31.01,36.85,37.59,27.37,30.03,28.9,30.19,25.45,25.54,28.81,32.34,25.91,28.77,22.49,24.72,34.33,25.33,27.77,33.26,29.45,37.64,32.27,25.54,23.82,34.58,25.22,25.12,29.38,26.71,37.12,23.85,40.05,35.2,29.39,29.23,22.78,38.67,27.64,35.65,31.59,25.61,25.93,35.5,29.76,29.93,33.82,28.12,34.64,40.15,34.62,33.93,24.49,24.23,26.73,32.95,28.68,36.34,33.92,34.9,25.81,30.25,31.67,28.31,35.29,23.88,27.45,33.65,24.2,35.52,32.27,30.69,23.5,16.94,31.53,25.31,33.92,29.88,25.2,32.04,38.78,23.23,29.84,33.86,22.38,33.11,33.56,29.01,27.3,39.9,27.43,24.16,33.8,35.37,32.0,25.26,33.7,35.6,31.44,28.41,28.03,31.83,34.0,27.81,34.11,33.24,31.51,37.22,26.89,29.73,38.88,33.6,29.73,36.43,25.94,26.71,33.53,30.9,33.96,32.51,26.38,34.88,31.84,21.14,35.28,36.96,29.61,29.36,25.2,31.68,27.03,40.52,24.83,33.57,29.75,26.92,24.49,36.0,33.12,28.54,26.23,27.39,42.85,29.0,37.24,29.34,32.5,34.41,27.17,33.11,32.65,27.76,30.84,34.27,32.25,32.28,26.76,29.6,42.94,30.18,34.15,35.93,33.2,28.58,38.56,30.53,30.52,22.17,25.38,33.85,25.99,33.87,31.58,30.96,33.06,24.82,24.71,31.48,31.92,37.8,30.89,33.94,35.55,36.75,33.06,41.77,30.42,35.32,35.24,24.84,35.43,25.88,31.04,31.55,30.26,30.96,40.29,38.75,48.55,32.25,34.95,35.49,33.8,43.57,29.99,26.05,27.82,28.39,33.55,39.27,34.1,38.7,25.5,36.27,31.52,34.64,31.01,28.2,22.1,35.35,29.21,32.43,34.69,28.05,24.17,32.32,32.67,31.03,40.11,38.55,33.91,30.86,33.83,32.91,33.5,32.68,36.27,44.34,29.81,29.76,31.04,39.57,31.05,31.95,24.54,28.84,31.57,35.02,30.77,29.39,32.43,33.98,43.82,34.78,26.75,26.41,32.11,31.42,43.09,38.31,34.59,25.79,44.24,32.35,46.66,39.75,37.58,27.39,37.79,37.59,39.0,38.54,25.35,23.06,32.63,28.62,34.98,35.72,31.69,40.0,32.42,29.05,39.96,41.66,34.63,36.17,35.26,43.85,32.54,30.35,38.21,35.6,37.97,36.21,36.73,34.66,44.33,29.69,27.95,42.0,37.61,29.18,34.08,41.1,42.05,30.58,35.2,40.88,28.47,32.47,36.59,27.24,32.8,34.28,38.63,31.31,36.74,40.82,35.72,43.85,33.87,30.2,32.52,45.01,34.38,39.16,40.54,34.79,36.9,36.27,33.89,35.23,32.57,46.21,37.51,37.95,34.38,30.87,31.84,40.63,40.82,36.72,36.15,25.79,27.64,37.65,32.93,42.88,33.22,40.55,36.6,34.16,34.78,39.2,51.86,32.37,40.5,49.23,43.43,33.77,41.66,30.39,32.72,34.1,35.25,35.54,36.08,44.82,38.25,38.77,32.46,44.85,35.5,45.42,39.82,36.56,41.48,45.96,45.75,37.64,42.44,45.07,32.63,35.48,37.72,37.47,47.35,43.59,48.89,43.0,46.81,56.17,43.96,38.75,41.28,35.66,39.35,36.62,34.5,33.43,37.9,44.15,54.16,38.71,40.64,34.72,47.14,32.24,42.33,43.9,48.05,44.81,36.88,40.46,49.38,50.87,39.97,29.84,40.53,50.14,43.93,36.08,48.88,43.45,34.82,33.05,33.55,31.27,35.68,39.35,43.23,36.44,35.41,48.69,41.87,41.41,41.11,45.49,51.57,31.56,43.34,43.98,46.8,61.98,37.4,48.5,54.86,37.91,44.37,39.32,51.14,43.95,35.19,43.75,44.94,42.03,42.0,49.61,45.13,34.98,40.03,47.69,41.57,40.18,45.86,48.02,41.62,45.31,43.32,43.77,43.79,44.06,54.14,34.46,38.55,48.42,29.83,41.53,51.02,41.22,43.55,39.39,43.13,44.8,46.37,51.08,43.65,29.9,32.92,40.92,25.75,28.6,37.03,36.87,44.28,44.61,31.65,40.18,32.38,50.26,33.39,38.68,44.65,41.69,35.74,35.79,42.61,36.2,45.02,40.04,47.45,40.02,45.13,36.0,32.59,49.76,37.61,38.86,36.9,32.61,36.53,45.23,33.4,33.5,40.5,37.74,38.21,33.36,39.95,33.87,36.16,32.04,38.56,35.68,32.7,40.67,33.83,52.12,33.82,36.41,42.38,38.39,31.03,30.97,35.92,44.26,36.12,35.13,40.45,44.26,31.4,52.25,42.33,38.26,37.68,37.67,31.73,33.26,33.52,36.34,26.49,35.2,32.88,40.9,36.51,44.13,41.89,34.44,35.0,36.12,41.09,34.92,42.17,28.53,32.9,32.39,46.63,37.06,36.07,37.89,44.89,38.47,42.42,28.31,27.49,33.18,42.91,29.56,29.2,29.66,42.04,28.58,43.13,30.89,39.77,38.15,35.31,45.17,38.96,44.97,37.38,37.22,32.91,43.94,39.98,25.77,39.87,29.77,38.21,28.86,38.47,40.98,28.0,34.39,31.29,34.08,27.89,31.69,36.33,34.16,35.55,28.81,21.42,37.56,27.16,31.08,33.33,33.43,37.59,33.31,26.94,32.75,35.06,40.73,40.67,44.18,34.47,29.13,51.65,44.63,37.14,23.78,25.82,46.43,30.91,45.57,30.16,26.94,25.33,28.98,27.21,30.55,32.63,28.75,31.37,28.37,32.75,24.56,33.22,27.52,27.3,28.06,29.69,31.39,26.0,27.01,42.09,36.03,25.94,33.11,40.11,33.67,42.83,29.27,31.21,31.93,33.37,31.9,33.72,30.01,35.05,29.75,31.06,30.01,27.96,30.08,37.47,32.05,33.72,30.28,32.11,27.67,35.68,33.21,30.97,30.92,30.16,41.45,29.6,30.36,36.43,29.01,35.21,33.78,34.3,24.65]}}},"maps":{"42":{"xy":[[3.7454,9.5071],[7.3199,5.9866],[1.5602,1.5599],[0.5808,8.6618],[6.0112,7.0807],[0.2058,9.6991],[8.3244,2.1234],[1.8182,1.834],[3.0424,5.2476],[4.3195,2.9123],[6.1185,1.3949],[2.9214,3.6636],[4.5607,7.8518],[1.9967,5.1423],[5.9241,0.4645],[6.0754,1.7052],[0.6505,9.4889],[9.6563,8.084],[3.0461,0.9767],[6.8423,4.4015]],"dem":[0.0,27.283,6.547,45.919,16.645,34.814,19.027,28.403,29.602,13.318,48.631,39.881,47.277,45.267,31.905,46.484,8.982,13.819,7.035,0.0],"xy2":[[4.1511,7.3546],[8.6442,5.1165],[0.8078,2.4464],[0.0,9.0544],[4.7275,6.7994],[0.0,9.0061],[7.0997,2.0557],[2.0002,3.223],[2.1817,5.3266],[7.6304,3.5],[6.8426,2.0449],[0.365,3.2978],[1.3511,9.1437],[4.5472,4.3492],[8.5694,0.0],[4.2875,2.5343],[0.0,8.7439],[10.0,6.622],[2.6229,0.8009],[7.4102,5.4998]],"dem2":[0.0,44.165,67.785,12.201,66.563,49.593,30.834,13.269,79.344,10.478,63.886,62.274,36.421,44.59,75.026,37.682,78.177,46.709,16.553,0.0]},"100":{"xy":[[5.434,2.7837],[4.2452,8.4478],[0.0472,1.2157],[6.7075,8.2585],[1.3671,5.7509],[8.9132,2.092],[1.8533,1.0838],[2.197,9.7862],[8.1168,1.7194],[8.1622,2.7407],[4.317,9.4003],[8.1765,3.3611],[1.7541,3.7283],[0.0569,2.5243],[7.9566,0.1525],[5.9884,6.038],[1.0515,3.8194],[0.3648,8.9041],[9.8092,0.5994],[8.9055,5.769]],"dem":[0.0,33.358,31.183,5.92,14.451,29.511,39.61,16.281,17.865,43.358,48.875,44.818,21.178,31.949,20.966,20.309,13.014,15.696,7.019,0.0],"xy2":[[5.8398,0.6312],[5.5694,7.5776],[0.0,2.1021],[5.6101,8.6512],[0.0834,5.4696],[8.353,1.3991],[0.6286,1.0161],[2.379,10.0],[7.2561,1.7985],[10.0,3.3285],[5.0411,10.0],[5.6201,2.9953],[0.0,5.0203],[2.6073,1.7311],[10.0,0.0],[4.2005,6.8671],[0.0,3.0745],[1.9941,7.4421],[9.386,0.4236],[9.4733,6.8673]],"dem2":[0.0,44.165,67.785,12.201,66.563,49.593,30.834,13.269,79.344,10.478,63.886,62.274,36.421,44.59,75.026,37.682,78.177,46.709,16.553,0.0]},"2026":{"xy":[[2.1935,4.1301],[9.7664,0.889],[4.7929,9.8755],[1.9814,9.1172],[5.5825,7.8323],[3.0248,3.973],[2.9597,8.9409],[0.4818,4.4507],[5.6189,3.6371],[6.9449,9.2337],[0.3059,1.2141],[2.3191,6.429],[2.3593,9.6687],[1.4917,0.469],[4.7045,6.8258],[8.7938,6.8292],[5.2029,4.6701],[2.574,5.0803],[5.7447,4.9014],[2.0718,4.5088]],"dem":[0.0,19.029,6.035,16.209,14.494,14.118,35.195,38.401,43.455,8.796,12.648,48.916,5.108,25.595,7.269,34.332,49.833,25.843,21.746,0.0],"xy2":[[2.5992,1.9776],[10.0,0.0189],[4.0406,10.0],[0.884,9.5098],[4.2988,7.551],[2.4645,3.2801],[1.735,8.8732],[0.6637,5.8396],[4.7582,3.7162],[10.0,9.8214],[1.03,1.8641],[0.0,6.0631],[0.0,10.0],[4.0421,0.0],[7.3497,5.1434],[7.0059,7.6583],[3.9789,3.9251],[4.2033,3.6183],[5.3215,4.7256],[2.6396,5.6071]],"dem2":[0.0,44.165,67.785,12.201,66.563,49.593,30.834,13.269,79.344,10.478,63.886,62.274,36.421,44.59,75.026,37.682,78.177,46.709,16.553,0.0]},"7":{"xy":[[0.7631,7.7992],[4.3841,7.2347],[9.7799,5.385],[5.0112,0.7205],[2.6844,4.9988],[6.7923,8.0374],[3.8094,0.6594],[2.8815,9.0959],[2.1339,4.5212],[9.3121,0.249],[6.0055,9.5013],[2.303,5.4849],[9.0913,1.3317],[5.2341,7.5041],[6.6901,4.6775],[2.0485,4.9077],[3.7238,4.774],[3.6589,8.3792],[7.6865,3.1399],[5.7263,2.7605]],"dem":[0.0,20.884,34.583,21.666,25.659,37.37,23.585,45.789,13.12,38.35,24.007,24.19,33.547,28.531,23.67,5.064,9.152,36.923,28.596,0.0],"xy2":[[1.1688,5.6467],[5.7083,6.3645],[9.0275,6.2714],[3.9138,1.1131],[1.4007,4.7175],[6.2321,7.3444],[2.5847,0.5917],[3.0634,10.0],[1.2731,4.6003],[10.0,0.8367],[6.7296,10.0],[0.0,5.119],[5.8817,2.6237],[7.7846,6.7109],[9.3353,2.9951],[0.2606,5.7368],[2.4999,4.029],[5.2882,6.9172],[7.2633,2.9641],[6.2941,3.8588]],"dem2":[0.0,44.165,67.785,12.201,66.563,49.593,30.834,13.269,79.344,10.478,63.886,62.274,36.421,44.59,75.026,37.682,78.177,46.709,16.553,0.0]},"999":{"xy":[[8.0343,5.2752],[1.1911,6.3968],[0.9093,3.3223],[4.2738,5.5439],[6.2813,6.9739],[7.8995,1.3189],[3.4277,2.0156],[7.0732,0.334],[9.0925,4.0516],[7.6044,4.7376],[2.8672,7.5129],[0.9709,4.1236],[2.8164,3.9028],[8.7111,0.8125],[5.5793,5.4753],[3.322,9.7327],[2.8628,5.0826],[1.4795,1.9643],[8.4082,0.0375],[7.8262,8.3348]],"dem":[0.0,48.767,42.477,7.962,23.171,21.866,27.838,49.004,41.855,13.439,36.412,35.717,49.959,26.718,37.877,40.783,16.763,12.248,36.433,0.0],"xy2":[[8.44,3.1227],[2.5153,5.5267],[0.1569,4.2087],[3.1764,5.9365],[4.9976,6.6926],[7.3393,0.6259],[2.203,1.9479],[7.2552,1.7229],[8.2318,4.1307],[10.0,5.3253],[3.5913,8.1629],[0.0,3.7577],[0.0,5.1948],[10.0,0.0193],[8.2245,3.7929],[1.5341,10.0],[1.6388,4.3376],[3.1088,0.5023],[7.985,0.0],[8.394,9.4331]],"dem2":[0.0,44.165,67.785,12.201,66.563,49.593,30.834,13.269,79.344,10.478,63.886,62.274,36.421,44.59,75.026,37.682,78.177,46.709,16.553,0.0]}}};</script>
<script>// Browser/Node re-implementation of the paper's Exp. 3 (hao_fhe_kaggle.py:
// RealisticLogisticsEnv + run_ablation_agent). Same algorithm and hyper-parameters;
// random numbers come from a different generator, so runs are not bit-identical.
(function (root) {
  "use strict";
  const STATE_DIM = 8, N_ACT = 6, HID = 32, N_NODES = 20;
  const POLY = { c0: 0.46921922, c1: 0.5, c2: 0.09365634 }; // least-squares ReLU fit on [-5, 5]

  const MODES = {
    Full_HAO:            { centering: true,  clipG: 0.5,  wd: 0.02, dp: 0.0 },
    Centering_Only:      { centering: true,  clipG: null, wd: 0.0,  dp: 0.0 },
    Regularization_Only: { centering: false, clipG: 0.5,  wd: 0.02, dp: 0.0 },
    No_Stabilization:    { centering: false, clipG: null, wd: 0.0,  dp: 0.0 },
    HAO_DP_Moderate:     { centering: true,  clipG: 0.5,  wd: 0.02, dp: 0.3 },
    HAO_DP_Strong:       { centering: true,  clipG: 0.5,  wd: 0.02, dp: 1.0 },
  };

  function rng(seed) {
    let a = seed >>> 0;
    const u = () => { a = (a + 0x6D2B79F5) >>> 0; let t = a; t = Math.imul(t ^ (t >>> 15), t | 1);
      t ^= t + Math.imul(t ^ (t >>> 7), t | 61); return ((t ^ (t >>> 14)) >>> 0) / 4294967296; };
    let spare = null;
    const n = () => { if (spare !== null) { const s = spare; spare = null; return s; }
      let x, y, r; do { x = 2 * u() - 1; y = 2 * u() - 1; r = x * x + y * y; } while (r >= 1 || r === 0);
      const f = Math.sqrt(-2 * Math.log(r) / r); spare = y * f; return x * f; };
    return { u, n, int: (k) => Math.floor(u() * k) };
  }

  class LogisticsEnv {
    // map: {xy:[[x,y]...], dem:[...], xy2, dem2} generated with numpy RandomState(seed) exactly as in the paper
    constructor(map, R, rewardScale = 0.05) {
      this.map = map; this.R = R; this.rs = rewardScale;
      this.xy = map.xy.map(p => p.slice()); this.dem = map.dem.slice();
      this.capacity = 150; this.maxSteps = N_NODES * 2; this.shifted = false;
      this.buildNeighbors(); this.reset();
    }
    buildNeighbors() {
      this.nb = [];
      for (let i = 0; i < N_NODES; i++) {
        const d = this.xy.map((p, j) => [j === i ? Infinity : Math.hypot(p[0] - this.xy[i][0], p[1] - this.xy[i][1]), j]);
        d.sort((a, b) => a[0] - b[0] || a[1] - b[1]);
        this.nb.push(d.slice(0, N_ACT).map(e => e[1]));
      }
    }
    shift() { this.xy = this.map.xy2.map(p => p.slice()); this.dem = this.map.dem2.slice(); this.shifted = true; this.buildNeighbors(); }
    reset() { this.cur = 0; this.visited = new Array(N_NODES).fill(false); this.visited[0] = true; this.load = 0; this.steps = 0; return this.state(); }
    state() {
      const [x, y] = this.xy[this.cur];
      let s = 0, c = 0, near = Infinity;
      for (let i = 0; i < N_NODES; i++) if (!this.visited[i]) {
        s += this.dem[i]; c++; near = Math.min(near, Math.hypot(this.xy[i][0] - x, this.xy[i][1] - y));
      }
      return [x / 10, y / 10, this.dem[this.cur] / 50, c ? s / c / 50 : 0, this.load / this.capacity,
        this.visited.filter(Boolean).length / N_NODES, this.steps / this.maxSteps, c ? near / 14.14 : 0];
    }
    step(action) {
      this.steps++;
      const nb = this.nb[this.cur], next = nb[action % nb.length];
      const dist = Math.hypot(this.xy[next][0] - this.xy[this.cur][0], this.xy[next][1] - this.xy[this.cur][1]);
      let reward = -dist * 2 + this.R.n() * dist * 0.3, info = { from: this.cur, to: next, dist };
      if (!this.visited[next]) {
        const q = this.dem[next];
        if (this.load + q <= this.capacity) { reward += q * 2; this.load += q; info.delivered = q; }
        else { reward -= 10; info.overCapacity = true; }
      } else { reward -= 5; info.revisit = true; }
      this.visited[next] = true; this.cur = next;
      const all = this.visited.every(Boolean), timeout = this.steps >= this.maxSteps, done = all || timeout;
      if (done && all) reward += 100; else if (done && timeout) reward -= 30;
      info.rawReward = reward;
      return { s: this.state(), r: reward * this.rs, done, info };
    }
  }

  class QNet {
    constructor(R) {
      this.W1 = new Float64Array(STATE_DIM * HID).map(() => R.n() * Math.sqrt(2 / STATE_DIM));
      this.b1 = new Float64Array(HID);
      this.W2 = new Float64Array(HID * N_ACT).map(() => R.n() * Math.sqrt(2 / HID));
      this.b2 = new Float64Array(N_ACT);
    }
    clone() { const c = Object.create(QNet.prototype); for (const k of ["W1", "b1", "W2", "b2"]) c[k] = this[k].slice(); return c; }
    // X: Float64Array(B*8) -> {q: B*6, z: B*32, a: B*32}
    forward(X, B) {
      const z = new Float64Array(B * HID), a = new Float64Array(B * HID), q = new Float64Array(B * N_ACT);
      for (let b = 0; b < B; b++) {
        for (let h = 0; h < HID; h++) {
          let s = this.b1[h]; for (let i = 0; i < STATE_DIM; i++) s += X[b * STATE_DIM + i] * this.W1[i * HID + h];
          z[b * HID + h] = s; a[b * HID + h] = POLY.c0 + POLY.c1 * s + POLY.c2 * s * s;
        }
        for (let o = 0; o < N_ACT; o++) {
          let s = this.b2[o]; for (let h = 0; h < HID; h++) s += a[b * HID + h] * this.W2[h * N_ACT + o];
          q[b * N_ACT + o] = s;
        }
      }
      return { q, z, a };
    }
  }

  // Generator: yields one record per episode so the page can stream progress.
  function* train(opts) {
    const cfg = Object.assign({}, MODES[opts.mode]);
    const gamma = opts.gamma ?? 0.99, episodes = opts.episodes ?? 1000, shiftEp = opts.shiftEpisode ?? 500;
    const R = rng(opts.rngSeed ?? 1);
    const env = new LogisticsEnv(opts.map, R, opts.rewardScale ?? 0.05);
    let net = new QNet(R), target = net.clone();
    const buf = [], BUF = 10000, BATCH = 64, LR = 0.01;
    let eps = 1.0;
    const X = new Float64Array(BATCH * STATE_DIM), Xn = new Float64Array(BATCH * STATE_DIM);
    for (let ep = 0; ep < episodes; ep++) {
      if (ep === shiftEp) { env.shift(); eps = 0.5; }
      let s = env.reset(), epR = 0, route = [0], rawR = 0;
      for (;;) {
        let act;
        if (R.u() < eps) act = R.int(N_ACT);
        else { const q = net.forward(Float64Array.from(s), 1).q; act = 0; for (let k = 1; k < N_ACT; k++) if (q[k] > q[act]) act = k; }
        const st = env.step(act);
        buf.push([s, act, st.r, st.s, st.done ? 1 : 0]); if (buf.length > BUF) buf.shift();
        s = st.s; epR += st.r; rawR += st.info.rawReward; route.push(st.info.to);
        if (st.done) break;
      }
      eps = Math.max(0.01, eps * 0.98);
      let maxZ = 0, gnSum = 0, nUp = 0;
      if (buf.length > BATCH) {
        for (let u = 0; u < 8; u++) {
          const idx = new Set(); while (idx.size < BATCH) idx.add(R.int(buf.length));
          const bt = [...idx].map(i => buf[i]);
          bt.forEach((t, b) => { for (let i = 0; i < STATE_DIM; i++) { X[b * STATE_DIM + i] = t[0][i]; Xn[b * STATE_DIM + i] = t[3][i]; } });
          const f = net.forward(X, BATCH), fn = target.forward(Xn, BATCH);
          for (let k = 0; k < f.z.length; k++) { const v = Math.abs(f.z[k]); if (v > maxZ) maxZ = v; }
          const err = new Float64Array(BATCH * N_ACT);
          for (let b = 0; b < BATCH; b++) {
            let qn = Array.from(fn.q.subarray(b * N_ACT, b * N_ACT + N_ACT));
            if (cfg.centering) { const m = qn.reduce((x, y) => x + y, 0) / N_ACT; qn = qn.map(v => v - m); } // Q·P, P = I - 11ᵀ/|A|
            const y = bt[b][2] + gamma * Math.max(...qn) * (1 - bt[b][4]);
            const a = bt[b][1]; err[b * N_ACT + a] = f.q[b * N_ACT + a] - y;
          }
          // backprop (same as paper: summed over batch, pre-clip norm recorded)
          const dW2 = new Float64Array(HID * N_ACT), db2 = new Float64Array(N_ACT), dW1 = new Float64Array(STATE_DIM * HID), db1 = new Float64Array(HID);
          for (let b = 0; b < BATCH; b++) {
            for (let o = 0; o < N_ACT; o++) { const e = err[b * N_ACT + o]; if (!e) continue; db2[o] += e; for (let h = 0; h < HID; h++) dW2[h * N_ACT + o] += f.a[b * HID + h] * e; }
            for (let h = 0; h < HID; h++) {
              let da = 0; for (let o = 0; o < N_ACT; o++) da += err[b * N_ACT + o] * net.W2[h * N_ACT + o];
              const dz = da * (POLY.c1 + 2 * POLY.c2 * f.z[b * HID + h]);
              db1[h] += dz; for (let i = 0; i < STATE_DIM; i++) dW1[i * HID + h] += X[b * STATE_DIM + i] * dz;
            }
          }
          let gn = 0; for (const g of [dW1, db1, dW2, db2]) for (const v of g) gn += v * v; gn = Math.sqrt(gn);
          gnSum += gn; nUp++;
          const scale = (cfg.clipG !== null && gn > cfg.clipG) ? cfg.clipG / gn : 1;
          const noise = (cfg.dp > 0 && cfg.clipG !== null) ? cfg.dp * cfg.clipG : 0;
          const wd1 = cfg.wd, wd2 = cfg.wd > 0 ? cfg.wd * 0.25 : 0;
          const upd = (W, G, wd) => { for (let k = 0; k < W.length; k++) W[k] = (1 - LR * wd) * W[k] - LR * (G[k] * scale + (noise ? R.n() * noise : 0)); };
          upd(net.W1, dW1, wd1); upd(net.b1, db1, wd1); upd(net.W2, dW2, wd2); upd(net.b2, db2, wd2);
        }
      }
      if ((ep + 1) % 10 === 0) target = net.clone();
      yield { ep, reward: epR, rawReward: rawR, gradNorm: nUp ? gnSum / nUp : 0, maxZ, eps, route, shifted: env.shifted,
              finite: Number.isFinite(maxZ) };
      if (!Number.isFinite(maxZ) || maxZ > 1e6) return; // numerical overflow: stop
    }
  }

  function greedyRoute(netLike, env) { return null; }
  root.HAOSim = { MODES, LogisticsEnv, QNet, train, rng, POLY, N_ACT, STATE_DIM };
})(typeof window !== "undefined" ? window : globalThis);
if (typeof module !== "undefined") module.exports = globalThis.HAOSim;
</script>
<script>(function () {
"use strict";
const D = window.HAO_DATA, S = window.HAOSim;
const $ = (s, r = document) => r.querySelector(s);
const css = (name) => getComputedStyle(document.documentElement).getPropertyValue(name).trim();
const fmt = (v, d = 2) => (v === null || v === undefined || !Number.isFinite(v)) ? (v > 0 || v === Infinity ? "overflow" : "–") : (Math.abs(v) >= 1e5 ? v.toExponential(1) : v.toFixed(d));
const redrawers = new Set();
const redrawAll = () => redrawers.forEach(f => f());
try { matchMedia("(prefers-color-scheme: dark)").addEventListener("change", redrawAll); } catch (e) {}
new MutationObserver(redrawAll).observe(document.documentElement, { attributes: true, attributeFilter: ["data-theme"] });

const MODE_META = {
  Full_HAO:            { name: "Full HAO", color: "--s-hao" },
  No_Stabilization:    { name: "No stabilization", color: "--s-none" },
  Centering_Only:      { name: "Centering only", color: "--s-cent" },
  Regularization_Only: { name: "Regularization only", color: "--s-reg" },
  HAO_DP_Moderate:     { name: "HAO + DP σ 0.3", color: "--s-dpm", dash: true },
  HAO_DP_Strong:       { name: "HAO + DP σ 1.0", color: "--s-dps", dash: true },
  Standard:            { name: "Standard (no centering)", color: "--s-none" },
};
const MODE_ORDER = ["Full_HAO", "No_Stabilization", "Centering_Only", "Regularization_Only", "HAO_DP_Moderate", "HAO_DP_Strong"];
const B = 5;

/* ---------------- canvas plumbing ---------------- */
function Surface(container, draw) {
  const cv = document.createElement("canvas"); container.appendChild(cv);
  const ctx = cv.getContext("2d");
  const s = { cv, ctx, w: 0, h: 0, draw: () => {} };
  s.render = () => {
    const r = container.getBoundingClientRect(); if (!r.width) return;
    const dpr = window.devicePixelRatio || 1;
    if (cv.width !== Math.round(r.width * dpr) || cv.height !== Math.round(r.height * dpr)) { cv.width = Math.round(r.width * dpr); cv.height = Math.round(r.height * dpr); }
    ctx.setTransform(dpr, 0, 0, dpr, 0, 0); s.w = r.width; s.h = r.height;
    ctx.clearRect(0, 0, s.w, s.h); draw(ctx, s.w, s.h);
  };
  new ResizeObserver(() => s.render()).observe(container);
  redrawers.add(s.render);
  return s;
}

function niceTicks(min, max, n = 5) {
  if (!(max > min)) max = min + 1;
  const span = max - min, step0 = span / n, mag = Math.pow(10, Math.floor(Math.log10(step0)));
  const step = [1, 2, 2.5, 5, 10].map(m => m * mag).find(s => span / s <= n) || 10 * mag;
  const out = []; for (let v = Math.ceil(min / step) * step; v <= max + 1e-9 * step; v += step) out.push(+v.toFixed(10));
  return out;
}

/* ---------------- line chart ---------------- */
function LineChart(container, opts) {
  const c = { opts, hover: null, hidden: new Set() };
  const tip = $("#tip");
  const P = { l: 52, r: 14, t: 14, b: 34 };
  function domain() {
    const o = c.opts; let xmin = Infinity, xmax = -Infinity, ymin = Infinity, ymax = -Infinity;
    o.series.forEach(s => { if (c.hidden.has(s.id)) return; s.xs.forEach((x, i) => {
      const y = s.ys[i]; if (!Number.isFinite(y)) return; xmin = Math.min(xmin, x); xmax = Math.max(xmax, x);
      const lo = s.lo ? s.lo[i] : y, hi = s.hi ? s.hi[i] : y; ymin = Math.min(ymin, lo); ymax = Math.max(ymax, hi); }); });
    if (o.x) [xmin, xmax] = o.x;
    if (!Number.isFinite(xmin)) { xmin = 0; xmax = 1; }
    if (o.yMin !== undefined) ymin = o.yMin;
    if (o.yMaxMin !== undefined) ymax = Math.max(ymax, o.yMaxMin);
    if (o.yCap !== undefined) ymax = Math.min(ymax, o.yCap);
    if (!Number.isFinite(ymin)) { ymin = 0; ymax = 1; }
    if (o.log) { ymin = Math.max(ymin, o.logFloor || 1e-3); return { xmin, xmax, ymin: Math.pow(10, Math.floor(Math.log10(ymin))), ymax: Math.pow(10, Math.ceil(Math.log10(Math.max(ymax, ymin * 10)))) }; }
    const pad = (ymax - ymin) * 0.06 || 1; if (o.yMin === undefined) ymin -= pad; ymax += pad;
    return { xmin, xmax, ymin, ymax };
  }
  c.surface = Surface(container, (ctx, w, h) => {
    const o = c.opts, d = domain(); c.d = d;
    const iw = w - P.l - P.r, ih = h - P.t - P.b;
    const X = x => P.l + (x - d.xmin) / (d.xmax - d.xmin || 1) * iw;
    const Y = y => { if (o.log) { const v = Math.log10(Math.max(y, d.ymin)); return P.t + ih - (v - Math.log10(d.ymin)) / (Math.log10(d.ymax) - Math.log10(d.ymin)) * ih; }
      return P.t + ih - (Math.min(Math.max(y, d.ymin), d.ymax) - d.ymin) / (d.ymax - d.ymin) * ih; };
    c.X = X; c.P = P; c.iw = iw;
    const ink3 = css("--ink-3"), grid = css("--grid"), crit = css("--crit");
    ctx.font = "11px " + css("--sans"); ctx.lineWidth = 1;
    // shaded bands on x
    (o.xBands || []).forEach(b => { ctx.fillStyle = css(b.color || "--surface-2"); ctx.fillRect(X(b.from), P.t, X(b.to) - X(b.from), ih);
      ctx.fillStyle = ink3; ctx.textAlign = "center"; ctx.fillText(b.label, (X(b.from) + X(b.to)) / 2, P.t + 12); });
    if (o.shadeAbove !== undefined && o.shadeAbove < d.ymax) { ctx.fillStyle = css("--crit-soft"); const yy = Y(o.shadeAbove); ctx.fillRect(P.l, P.t, iw, yy - P.t); }
    // grid + y ticks
    ctx.strokeStyle = grid; ctx.fillStyle = ink3; ctx.textAlign = "right"; ctx.textBaseline = "middle";
    const yt = o.log ? (() => { const a = []; for (let e = Math.log10(d.ymin); e <= Math.log10(d.ymax) + 1e-9; e++) a.push(Math.pow(10, e)); return a; })() : niceTicks(d.ymin, d.ymax, 5);
    yt.forEach(v => { const y = Y(v); ctx.beginPath(); ctx.moveTo(P.l, y); ctx.lineTo(w - P.r, y); ctx.stroke();
      ctx.fillText(o.log ? (v >= 1000 || v < 0.01 ? v.toExponential(0) : String(+v.toPrecision(3))) : String(+v.toFixed(3)), P.l - 6, y); });
    ctx.textAlign = "center"; ctx.textBaseline = "alphabetic";
    niceTicks(d.xmin, d.xmax, Math.max(3, Math.floor(iw / 90))).forEach(v => { ctx.fillText(o.xFmt ? o.xFmt(v) : String(v), X(v), h - P.b + 15); });
    ctx.textAlign = "left"; if (o.yLabel) { ctx.save(); ctx.translate(12, P.t + ih / 2); ctx.rotate(-Math.PI / 2); ctx.textAlign = "center"; ctx.fillText(o.yLabel, 0, 0); ctx.restore(); }
    if (o.xLabel) { ctx.textAlign = "right"; ctx.fillText(o.xLabel, w - P.r, h - 4); }
    // v lines
    (o.vLines || []).forEach(v => { if (v.x < d.xmin || v.x > d.xmax) return; const x = X(v.x); ctx.strokeStyle = ink3; ctx.setLineDash([3, 3]); ctx.beginPath(); ctx.moveTo(x, P.t); ctx.lineTo(x, P.t + ih); ctx.stroke(); ctx.setLineDash([]);
      ctx.fillStyle = ink3; ctx.textAlign = "left"; ctx.fillText(v.label, x + 4, P.t + ih - 6); });
    // h lines
    (o.hLines || []).forEach(v => { if (v.y < d.ymin || v.y > d.ymax) return; const y = Y(v.y); ctx.strokeStyle = crit; ctx.lineWidth = 1.5; ctx.setLineDash([6, 4]); ctx.beginPath(); ctx.moveTo(P.l, y); ctx.lineTo(w - P.r, y); ctx.stroke(); ctx.setLineDash([]); ctx.lineWidth = 1;
      ctx.fillStyle = crit; ctx.textAlign = "right"; ctx.fillText(v.label, w - P.r - 4, y - 5); });
    // series
    ctx.save(); ctx.beginPath(); ctx.rect(P.l, P.t - 1, iw, ih + 2); ctx.clip();
    o.series.forEach(s => {
      if (c.hidden.has(s.id)) return; const col = css(s.color);
      if (s.lo && s.hi) { ctx.globalAlpha = 0.16; ctx.fillStyle = col; ctx.beginPath();
        s.xs.forEach((x, i) => { const y = Y(s.hi[i]); i ? ctx.lineTo(X(x), y) : ctx.moveTo(X(x), y); });
        for (let i = s.xs.length - 1; i >= 0; i--) ctx.lineTo(X(s.xs[i]), Y(s.lo[i])); ctx.closePath(); ctx.fill(); ctx.globalAlpha = 1; }
      ctx.strokeStyle = col; ctx.lineWidth = s.width || 1.6; ctx.setLineDash(s.dash ? [5, 3] : []); ctx.lineJoin = "round";
      ctx.beginPath(); let pen = false;
      s.xs.forEach((x, i) => { const y = s.ys[i]; if (y === null || y === undefined || Number.isNaN(y)) { pen = false; return; }
        const py = Y(Number.isFinite(y) ? y : d.ymax * 10); pen ? ctx.lineTo(X(x), py) : ctx.moveTo(X(x), py); pen = true; });
      ctx.stroke(); ctx.setLineDash([]);
      if (s.marker) { const i = s.marker; ctx.fillStyle = col; ctx.beginPath(); ctx.arc(X(s.xs[i]), Y(s.ys[i]), 4, 0, 7); ctx.fill(); }
    });
    ctx.restore();
    (o.points || []).forEach(pt => { ctx.fillStyle = css(pt.color); ctx.strokeStyle = css("--surface"); ctx.lineWidth = 2; ctx.beginPath(); ctx.arc(X(pt.x), Y(pt.y), 5, 0, 7); ctx.fill(); ctx.stroke(); ctx.lineWidth = 1; });
    // hover crosshair
    if (c.hover !== null) { const x = X(c.hover); ctx.strokeStyle = css("--rule-strong"); ctx.beginPath(); ctx.moveTo(x, P.t); ctx.lineTo(x, P.t + ih); ctx.stroke();
      o.series.forEach(s => { if (c.hidden.has(s.id)) return; const i = nearest(s.xs, c.hover); const y = s.ys[i]; if (i < 0 || !Number.isFinite(y)) return;
        ctx.fillStyle = css(s.color); ctx.strokeStyle = css("--surface"); ctx.lineWidth = 2; ctx.beginPath(); ctx.arc(x, Y(y), 4, 0, 7); ctx.fill(); ctx.stroke(); ctx.lineWidth = 1; }); }
  });
  function nearest(xs, x) { if (!xs.length) return -1; let lo = 0, hi = xs.length - 1; while (hi - lo > 1) { const m = (lo + hi) >> 1; xs[m] < x ? lo = m : hi = m; } return Math.abs(xs[lo] - x) <= Math.abs(xs[hi] - x) ? lo : hi; }
  const cv = c.surface.cv;
  cv.addEventListener("pointermove", e => {
    if (!c.d) return; const r = cv.getBoundingClientRect(); const px = e.clientX - r.left;
    if (px < P.l || px > r.width - P.r) { hide(); return; }
    const xv = c.d.xmin + (px - P.l) / c.iw * (c.d.xmax - c.d.xmin);
    const vis = c.opts.series.filter(s => !c.hidden.has(s.id) && s.xs.length); if (!vis.length) { hide(); return; }
    const i0 = nearest(vis[0].xs, xv); c.hover = vis[0].xs[i0]; c.surface.render();
    const o = c.opts; let html = `<div class="small muted" style="margin-bottom:4px">${o.xName || "x"} ${o.xFmt ? o.xFmt(c.hover) : c.hover}</div>`;
    vis.forEach(s => { const i = nearest(s.xs, c.hover); const v = s.ys[i]; let t = fmt(v, o.digits ?? 2);
      if (s.lo && Number.isFinite(s.lo[i])) t += ` <span class="muted">[${fmt(s.lo[i], o.digits ?? 2)}–${fmt(s.hi[i], o.digits ?? 2)}]</span>`;
      html += `<div class="row"><span><span class="swatch${s.dash ? " dash" : ""}" style="border-color:${css(s.color)}"></span> ${s.name}</span><span>${t}</span></div>`; });
    tip.innerHTML = html; tip.hidden = false;
    const tw = tip.offsetWidth, th = tip.offsetHeight; let tx = e.clientX + 14, ty = e.clientY + 14;
    if (tx + tw > innerWidth - 8) tx = e.clientX - tw - 14; if (ty + th > innerHeight - 8) ty = e.clientY - th - 14;
    tip.style.left = tx + "px"; tip.style.top = ty + "px";
  });
  function hide() { tip.hidden = true; if (c.hover !== null) { c.hover = null; c.surface.render(); } }
  cv.addEventListener("pointerleave", hide);
  c.update = (o) => { if (o) c.opts = Object.assign({}, c.opts, o); c.surface.render(); };
  return c;
}

function Legend(el, chart, items, toggle = true) {
  el.innerHTML = "";
  items.forEach(it => {
    const b = document.createElement(toggle ? "button" : "span");
    if (toggle) { b.type = "button"; b.setAttribute("aria-pressed", String(!chart.hidden.has(it.id))); }
    b.innerHTML = `<span class="swatch${it.dash ? " dash" : ""}" style="border-color:var(${it.color})"></span>${it.name}`;
    if (toggle) b.addEventListener("click", () => { chart.hidden.has(it.id) ? chart.hidden.delete(it.id) : chart.hidden.add(it.id);
      b.setAttribute("aria-pressed", String(!chart.hidden.has(it.id))); chart.update(); });
    el.appendChild(b);
  });
}
const range = n => Array.from({ length: n }, (_, i) => i);
const movAvg = (a, w) => { if (w <= 1) return a; const o = []; let s = 0, q = []; for (const v of a) { q.push(v); s += v; if (q.length > w) s -= q.shift(); o.push(s / q.length); } return o; };
const statHTML = (items) => items.map(([l, v]) => `<div class="stat"><div class="v">${v}</div><div class="l">${l}</div></div>`).join("");

/* ---------------- tabs ---------------- */
const tabs = [...document.querySelectorAll('nav.tabs [role="tab"]')];
function selectTab(t) {
  tabs.forEach(b => { const on = b === t; b.setAttribute("aria-selected", String(on)); $("#" + b.getAttribute("aria-controls")).hidden = !on; });
  requestAnimationFrame(redrawAll);
  try { history.replaceState(null, "", "#" + t.id.replace("tab-", "")); } catch (e) {}
}
tabs.forEach(t => t.addEventListener("click", () => selectTab(t)));
const h0 = (location.hash || "").slice(1); const t0 = tabs.find(t => t.id === "tab-" + h0); if (t0) selectTab(t0);

/* ================= MECHANISM ================= */
const poly = z => S.POLY.c0 + S.POLY.c1 * z + S.POLY.c2 * z * z, relu = z => Math.max(0, z);
{
  const zs = []; for (let z = -12; z <= 12.0001; z += 0.05) zs.push(+z.toFixed(2));
  const ch = LineChart($("#c-poly"), { xName: "z", digits: 3, xBands: [{ from: -5, to: 5, label: "accurate region [−B, B]" }],
    series: [{ id: "relu", name: "ReLU(z)", color: "--ink-3", xs: zs, ys: zs.map(relu) }, { id: "p", name: "p(z), degree 2", color: "--s-hao", xs: zs, ys: zs.map(poly), width: 2 }] });
  Legend($("#l-poly"), ch, [{ id: "relu", name: "ReLU(z)", color: "--ink-3" }, { id: "p", name: "p(z) used under CKKS", color: "--s-hao" }]);
  const upd = () => { const z = +$("#zin").value; $("#zout").value = z.toFixed(1);
    ch.update({ points: [{ x: z, y: poly(z), color: Math.abs(z) > B ? "--crit" : "--s-hao" }] });
    const err = Math.abs(poly(z) - relu(z));
    $("#polystats").innerHTML = statHTML([["ReLU(z)", relu(z).toFixed(2)], ["p(z)", poly(z).toFixed(2)], ["Absolute error", `<span style="color:var(${Math.abs(z) > B ? "--crit" : "--ink"})">${err.toFixed(2)}</span>`], ["Slope p′(z) (ReLU: 0 or 1)", (S.POLY.c1 + 2 * S.POLY.c2 * z).toFixed(2)]]); };
  $("#zin").addEventListener("input", upd); upd();
}
{
  let adv = [0.9, -0.4, 0.3, -1.1, 0.6, -0.3];
  const center = a => { const m = a.reduce((x, y) => x + y, 0) / a.length; return a.map(v => v - m); };
  adv = center(adv);
  const surf = Surface($("#c-p"), (ctx, w, h) => {
    const V = +$("#vin").value, q = adv.map(a => V + a), qp = center(q);
    const lo = Math.min(0, ...qp) - 0.5, hi = Math.max(...q, 2) + 1;
    const P = { l: 44, r: 8, t: 10, b: 24 }, iw = w - P.l - P.r, ih = h - P.t - P.b;
    const Y = v => P.t + ih - (v - lo) / (hi - lo) * ih;
    ctx.font = "11px " + css("--sans"); ctx.strokeStyle = css("--grid"); ctx.fillStyle = css("--ink-3"); ctx.textAlign = "right"; ctx.textBaseline = "middle";
    niceTicks(lo, hi, 4).forEach(t => { ctx.beginPath(); ctx.moveTo(P.l, Y(t)); ctx.lineTo(w - P.r, Y(t)); ctx.stroke(); ctx.fillText(String(t), P.l - 6, Y(t)); });
    ctx.strokeStyle = css("--rule-strong"); ctx.beginPath(); ctx.moveTo(P.l, Y(0)); ctx.lineTo(w - P.r, Y(0)); ctx.stroke();
    const gw = iw / 6, bw = Math.min(18, gw * 0.32); const am = q.indexOf(Math.max(...q));
    ctx.textAlign = "center"; ctx.textBaseline = "alphabetic";
    q.forEach((v, i) => { const cx = P.l + gw * (i + 0.5);
      ctx.fillStyle = css("--s-none"); ctx.fillRect(cx - bw - 1, Math.min(Y(v), Y(0)), bw, Math.abs(Y(v) - Y(0)));
      ctx.fillStyle = css("--s-hao"); ctx.fillRect(cx + 1, Math.min(Y(qp[i]), Y(0)), bw, Math.max(1, Math.abs(Y(qp[i]) - Y(0))));
      ctx.fillStyle = i === am ? css("--ink") : css("--ink-3"); ctx.fillText((i === am ? "▲ " : "") + "a" + i, cx, h - 6); });
    const mq = Math.max(...q), mqp = Math.max(...qp);
    $("#pstats").innerHTML = statHTML([["max Q (enters target)", mq.toFixed(2)], ["max QP (enters target)", mqp.toFixed(2)], ["Greedy action, Q / QP", `a${am} / a${qp.indexOf(mqp)}`], ["Row sums of P", "0"]]);
  });
  Legend($("#l-p"), { hidden: new Set() }, [{ id: "q", name: "Q = V + A (standard target)", color: "--s-none" }, { id: "qp", name: "Q·P (HAO target)", color: "--s-hao" }], false);
  $("#vin").addEventListener("input", () => { $("#vout").value = (+$("#vin").value).toFixed(1); surf.render(); });
  let k = 7; $("#advrand").addEventListener("click", () => { const R = S.rng(k++); adv = center(range(6).map(() => R.n())); surf.render(); });
}
{
  const r = 1, maxA = 0.25, K = 400, ks = range(K + 1);
  const ch = LineChart($("#c-drift"), { xName: "Backup", xLabel: "number of TD backups", yLabel: "TD target", yMin: 0, series: [] });
  Legend($("#l-drift"), ch, [{ id: "u", name: "Standard target", color: "--s-none" }, { id: "c", name: "HAO target (centered)", color: "--s-hao" }]);
  const upd = () => { const g = +$("#gin").value; $("#gout").value = g.toFixed(3);
    const u = [r + g * maxA]; for (let i = 1; i <= K; i++) u.push(r + g * (u[i - 1] + maxA));
    ch.update({ series: [{ id: "u", name: "Standard target", color: "--s-none", xs: ks, ys: u }, { id: "c", name: "HAO target", color: "--s-hao", xs: ks, ys: ks.map(() => r + g * maxA), width: 2 }] });
    $("#ampl").textContent = `Amplification 1/(1 − γ) = ${(1 / (1 - g)).toFixed(0)}×. Standard target → ${((r + g * maxA) / (1 - g)).toFixed(1)}; HAO target = ${(r + g * maxA).toFixed(2)}.`; };
  $("#gin").addEventListener("input", upd); upd();
}

/* ================= RECORDED ================= */
document.querySelectorAll("[data-exp]").forEach(b => b.addEventListener("click", () => {
  document.querySelectorAll("[data-exp]").forEach(x => x.setAttribute("aria-pressed", String(x === b)));
  ["1", "2", "3"].forEach(n => $("#rec" + n).hidden = n !== b.dataset.exp); requestAnimationFrame(redrawAll);
}));
{
  const E = D.exp3, seeds = ["42", "100", "2026", "7", "999"], xs = range(1000);
  const ch = LineChart($("#c-rec3"), { xName: "Episode", xLabel: "episode", vLines: [{ x: 500, label: "shift" }], series: [] });
  Legend($("#l-rec3"), ch, MODE_ORDER.map(m => ({ id: m, ...MODE_META[m] })));
  const upd = () => {
    const met = $("#m3").value, sv = $("#s3").value, w = +$("#w3").value;
    const series = MODE_ORDER.map(m => { const per = seeds.map(s => movAvg(E[m][s][met], w));
      let ys, lo, hi; if (sv === "agg") { ys = xs.map(i => per.reduce((a, p) => a + p[i], 0) / 5); lo = xs.map(i => Math.min(...per.map(p => p[i]))); hi = xs.map(i => Math.max(...per.map(p => p[i]))); }
      else if (sv === "max") ys = xs.map(i => Math.max(...per.map(p => p[i]))); else ys = per[seeds.indexOf(sv)];
      return { id: m, name: MODE_META[m].name, color: MODE_META[m].color, dash: MODE_META[m].dash, xs, ys, lo, hi }; });
    const isZ = met === "z";
    ch.update({ series, log: met === "g", logFloor: 0.01, yMin: isZ ? 0 : undefined, yMaxMin: isZ ? 6 : undefined,
      hLines: isZ ? [{ y: B, label: "B = 5" }] : [], shadeAbove: isZ ? B : undefined,
      yLabel: { z: "max |z|∞", r: "reward", g: "gradient norm" }[met] });
  };
  ["#m3", "#s3", "#w3"].forEach(s => $(s).addEventListener("change", upd)); upd();
  let rows = `<tr><th>Variant</th><th>Max |z|∞</th><th>Episodes with |z| &gt; 5</th><th>Seeds with a breach</th><th>Mean reward, ep. 900–999</th><th>Stays within B</th></tr>`;
  MODE_ORDER.forEach(m => { const all = seeds.flatMap(s => E[m][s].z); const mx = Math.max(...all);
    const br = all.filter(z => z > B).length / all.length * 100, sb = seeds.filter(s => Math.max(...E[m][s].z) > B).length;
    const rw = seeds.map(s => E[m][s].r.slice(900).reduce((a, b) => a + b, 0) / 100).reduce((a, b) => a + b, 0) / 5;
    rows += `<tr><td><span class="swatch${MODE_META[m].dash ? " dash" : ""}" style="border-color:var(${MODE_META[m].color})"></span> ${MODE_META[m].name}</td><td class="num">${mx.toFixed(2)}</td><td class="num">${br.toFixed(1)}%</td><td class="num">${sb} / 5</td><td class="num">${rw.toFixed(2)}</td><td>${sb ? '<span class="pill bad">No</span>' : '<span class="pill ok">Yes</span>'}</td></tr>`; });
  $("#t-rec3").innerHTML = rows;
}
{
  const E = D.exp2, xs = range(E.Max_Z_Std.length);
  const mk = (id, sel, lsel, keyS, keyH, extra = {}) => { const ch = LineChart($(sel), Object.assign({ xName: "Episode", xLabel: "episode",
    series: [{ id: "s", name: "Standard LHE", color: "--s-none", xs, ys: E[keyS] }, { id: "h", name: "HAO LHE", color: "--s-hao", xs, ys: E[keyH], width: 2 }] }, extra));
    Legend($(lsel), ch, [{ id: "s", name: "Standard LHE", color: "--s-none" }, { id: "h", name: "HAO LHE", color: "--s-hao" }]); return ch; };
  mk("z", "#c-rec2z", "#l-rec2z", "Max_Z_Std", "Max_Z_Hao", { yMin: 0, hLines: [{ y: B, label: "B = 5" }], shadeAbove: B, yLabel: "max |z|∞" });
  mk("r", "#c-rec2r", "#l-rec2r", "Reward_Std", "Reward_Hao", { yMin: 0, yLabel: "steps balanced", digits: 0 });
  mk("g", "#c-rec2g", "#l-rec2g", "Grad_Norm_Std", "Grad_Norm_Hao", { log: true, yLabel: "gradient norm" });
  LineChart($("#c-rec2l"), { xName: "Episode", xLabel: "episode", yMin: 0, yLabel: "seconds", digits: 2, series: [{ id: "l", name: "Q·P time (s)", color: "--s-hao", xs, ys: E.HAO_Latency_s }] });
  const mean = a => a.reduce((x, y) => x + y, 0) / a.length, mx = a => Math.max(...a);
  $("#rec2stats").innerHTML = statHTML([["Mean Q·P time per episode", mean(E.HAO_Latency_s).toFixed(2) + " s"], ["Max |z|, standard", mx(E.Max_Z_Std).toFixed(2)],
    ["Max |z|, HAO (whole run)", mx(E.Max_Z_Hao).toFixed(2)], ["Final |z|, HAO", E.Max_Z_Hao[E.Max_Z_Hao.length - 1].toFixed(2)], ["Max reward, standard / HAO", mx(E.Reward_Std) + " / " + mx(E.Reward_Hao)]]);
}
{
  const E = D.exp1, seeds = Object.keys(E.Standard), modes = ["Full_HAO", "Standard", "Centering_Only"];
  const agg = (m, k) => { const xs = E[m][seeds[0]].e, per = seeds.map(s => E[m][s][k]);
    return { xs, ys: xs.map((_, i) => per.reduce((a, p) => a + p[i], 0) / per.length), lo: xs.map((_, i) => Math.min(...per.map(p => p[i]))), hi: xs.map((_, i) => Math.max(...per.map(p => p[i]))) }; };
  const mk = (sel, lsel, k, extra) => { const ch = LineChart($(sel), Object.assign({ xName: "Epoch", xLabel: "epoch",
    series: modes.map(m => ({ id: m, name: MODE_META[m].name, color: MODE_META[m].color, ...agg(m, k) })) }, extra));
    Legend($(lsel), ch, modes.map(m => ({ id: m, ...MODE_META[m] }))); };
  mk("#c-rec1a", "#l-rec1a", "a", { yMin: 0, yMaxMin: 100, yLabel: "accuracy (%)", digits: 1 });
  mk("#c-rec1z", "#l-rec1z", "z", { yMin: 0, yLabel: "max |z|∞", digits: 3 });
  const last = (m, k) => seeds.map(s => E[m][s][k][E[m][s][k].length - 1]);
  const ms = a => { const m = a.reduce((x, y) => x + y, 0) / a.length; const sd = Math.sqrt(a.reduce((x, y) => x + (y - m) ** 2, 0) / (a.length - 1)); return [m, sd]; };
  let rows = `<tr><th>Variant</th><th>Accuracy (%)</th><th>|z|∞</th><th>Gradient norm</th></tr>`;
  modes.forEach(m => { const [a, as] = ms(last(m, "a")), [z, zs] = ms(last(m, "z")), [g, gs] = ms(last(m, "g"));
    rows += `<tr><td>${MODE_META[m].name}</td><td class="num">${a.toFixed(1)} ± ${as.toFixed(1)}</td><td class="num">${z.toFixed(2)} ± ${zs.toFixed(2)}</td><td class="num">${g.toFixed(2)} ± ${gs.toFixed(2)}</td></tr>`; });
  $("#t-rec1").innerHTML = rows;
}

/* ================= MAP DRAWING ================= */
function drawMap(ctx, w, h, st) {
  const pad = 22, sz = Math.min(w, h) - 2 * pad, ox = (w - sz) / 2, oy = (h - sz) / 2;
  const X = x => ox + x / 10 * sz, Y = y => oy + sz - y / 10 * sz;
  ctx.strokeStyle = css("--rule"); ctx.strokeRect(ox, oy, sz, sz);
  ctx.font = "10px " + css("--mono"); ctx.textBaseline = "middle";
  if (st.route && st.route.length > 1) { ctx.strokeStyle = css("--accent"); ctx.lineWidth = 1.8; ctx.globalAlpha = 0.75; ctx.beginPath();
    st.route.forEach((n, i) => { const p = st.xy[n]; i ? ctx.lineTo(X(p[0]), Y(p[1])) : ctx.moveTo(X(p[0]), Y(p[1])); }); ctx.stroke(); ctx.globalAlpha = 1; ctx.lineWidth = 1; }
  (st.cands || []).forEach((n, a) => { const p = st.xy[n]; ctx.strokeStyle = css("--accent"); ctx.lineWidth = 1.5; ctx.beginPath(); ctx.arc(X(p[0]), Y(p[1]), 11, 0, 7); ctx.stroke(); ctx.lineWidth = 1;
    ctx.fillStyle = css("--accent"); ctx.textAlign = "center"; ctx.font = "600 10px " + css("--sans"); ctx.fillText(String(a), X(p[0]) + 13, Y(p[1]) - 11); ctx.font = "10px " + css("--mono"); });
  st.xy.forEach((p, i) => { const x = X(p[0]), y = Y(p[1]);
    if (i === 0) { ctx.fillStyle = css("--ink"); ctx.fillRect(x - 6, y - 6, 12, 12); }
    else { ctx.beginPath(); ctx.arc(x, y, 5, 0, 7); const vis = st.visited && st.visited[i];
      ctx.fillStyle = vis ? css("--ink-2") : css("--surface"); ctx.fill(); ctx.strokeStyle = css("--ink-2"); ctx.lineWidth = 1.3; ctx.stroke(); ctx.lineWidth = 1; }
    ctx.fillStyle = css("--ink-3"); ctx.textAlign = "left"; ctx.fillText(i === 0 ? "depot" : String(Math.round(st.dem[i])), x + 8, y + 1); });
  if (st.cur !== undefined) { const p = st.xy[st.cur]; ctx.strokeStyle = css("--crit"); ctx.lineWidth = 2.2; ctx.beginPath(); ctx.arc(X(p[0]), Y(p[1]), 8.5, 0, 7); ctx.stroke(); ctx.lineWidth = 1; }
  return { X, Y };
}

/* ================= LIVE TRAINING ================= */
{
  const runs = []; let job = null, queue = [];
  const ch = LineChart($("#c-live"), { xName: "Episode", xLabel: "episode", yLabel: "max |z|∞", x: [0, 1000], yMin: 0, yMaxMin: 6, yCap: 12,
    hLines: [{ y: B, label: "B = 5" }], shadeAbove: B, vLines: [{ x: 500, label: "shift" }], series: [] });
  const chr = LineChart($("#c-liver"), { xName: "Episode", xLabel: "episode", yLabel: "reward", x: [0, 1000], vLines: [{ x: 500, label: "shift" }], series: [] });
  let lastMap = null;
  const mapS = Surface($("#c-livemap"), (ctx, w, h) => { if (!lastMap) { ctx.fillStyle = css("--ink-3"); ctx.font = "13px " + css("--sans"); ctx.textAlign = "center"; ctx.fillText("No run yet", w / 2, h / 2); return; } drawMap(ctx, w, h, lastMap); });
  const label = r => `${MODE_META[r.mode].name} · map ${r.seed} · γ ${r.gamma} · α ${r.alpha}${r.rep > 1 ? " · #" + r.rep : ""}`;
  const toSeries = (key) => runs.map(r => ({ id: r.id, name: label(r), color: MODE_META[r.mode].color, dash: MODE_META[r.mode].dash, xs: range(r.z.length), ys: key === "z" ? r.z : movAvg(r.r, 10) }));
  function table() {
    let s = `<tr><th>Run</th><th>Episodes</th><th>Max |z|∞</th><th>Episodes with |z| &gt; 5</th><th>Mean reward, last 100</th><th>Within B</th></tr>`;
    runs.forEach(r => { const mx = r.z.reduce((a, b) => Math.max(a, Number.isFinite(b) ? b : Infinity), 0), br = r.z.filter(z => !(z <= B)).length / Math.max(1, r.z.length) * 100;
      const last = r.r.slice(-100); const mr = last.reduce((a, b) => a + b, 0) / Math.max(1, last.length);
      s += `<tr><td><span class="swatch${MODE_META[r.mode].dash ? " dash" : ""}" style="border-color:var(${MODE_META[r.mode].color})"></span> ${label(r)}</td><td class="num">${r.z.length}${r.overflow ? " (overflow)" : ""}</td><td class="num">${fmt(mx)}</td><td class="num">${br.toFixed(1)}%</td><td class="num">${Number.isFinite(mr) ? mr.toFixed(2) : "–"}</td><td>${mx > B ? '<span class="pill bad">No</span>' : '<span class="pill ok">Yes</span>'}</td></tr>`; });
    $("#t-live").innerHTML = runs.length ? s : "";
  }
  function refresh() { ch.update({ series: toSeries("z") }); chr.update({ series: toSeries("r") }); Legend($("#l-live"), ch, runs.map(r => ({ id: r.id, name: label(r), color: MODE_META[r.mode].color, dash: MODE_META[r.mode].dash }))); table(); mapS.render(); }
  function start(mode) {
    const seed = $("#lseed").value, gamma = +(+$("#lgamma").value).toFixed(3), alpha = +(+$("#lalpha").value).toFixed(2), rngSeed = Math.max(1, +$("#lrng").value || 1);
    const rep = runs.filter(r => r.mode === mode && r.seed === seed && r.gamma === gamma && r.alpha === alpha).length + 1;
    const run = { id: "r" + Date.now() + Math.random(), mode, seed, gamma, alpha, rep, z: [], r: [] }; runs.push(run);
    if (runs.length > 8) runs.shift();
    const gen = S.train({ mode, map: D.maps[seed], gamma, rewardScale: alpha, rngSeed: rngSeed * 7919 + rep, episodes: 1000 });
    job = { run, gen }; $("#lstop").disabled = false; $("#ltrain").disabled = true; $("#lall").disabled = true;
    $("#lstatus").textContent = `Training ${label(run)}…`;
    let lastDraw = 0;
    const tick = () => {
      if (!job) return; const t = performance.now(); let res;
      while (performance.now() - t < 14) { res = job.gen.next(); if (res.done) break; const v = res.value; run.z.push(v.maxZ); run.r.push(v.reward);
        if (!v.finite || v.maxZ > 1e6) run.overflow = true;
        const map = D.maps[seed]; lastMap = { xy: v.shifted ? map.xy2 : map.xy, dem: v.shifted ? map.dem2 : map.dem, route: v.route, ep: v.ep }; }
      $("#lprog").style.width = (run.z.length / 10) + "%";
      if (performance.now() - lastDraw > 120 || (res && res.done)) { refresh(); lastDraw = performance.now();
        $("#liveroute").textContent = lastMap ? `Episode ${lastMap.ep}: ${lastMap.route.length - 1} moves, route ${lastMap.route.join(" → ")}` : ""; }
      if (res && res.done) { finish(); return; }
      requestAnimationFrame(tick);
    };
    requestAnimationFrame(tick);
  }
  function finish(stopped) {
    const r = job && job.run; job = null; $("#lstop").disabled = true;
    if (r) $("#lstatus").textContent = `${stopped ? "Stopped" : "Finished"}: ${label(r)}${r.overflow ? ". Values overflowed, so the run stopped early." : "."}`;
    refresh();
    if (!stopped && queue.length) { start(queue.shift()); return; }
    queue = []; $("#ltrain").disabled = false; $("#lall").disabled = false;
  }
  $("#ltrain").addEventListener("click", () => start($("#lmode").value));
  $("#lall").addEventListener("click", () => { queue = ["No_Stabilization", "Centering_Only", "Regularization_Only"]; start("Full_HAO"); });
  $("#lstop").addEventListener("click", () => { queue = []; finish(true); });
  $("#lclear").addEventListener("click", () => { if (job) return; runs.length = 0; lastMap = null; $("#lprog").style.width = "0"; refresh(); $("#liveroute").textContent = "Train a run to see the route the agent drove."; $("#lstatus").textContent = "Ready. A run takes a few seconds."; });
  $("#lgamma").addEventListener("input", e => $("#lgammao").value = (+e.target.value).toFixed(3));
  $("#lalpha").addEventListener("input", e => $("#lalphao").value = (+e.target.value).toFixed(2));
  refresh();
}

/* ================= ENVIRONMENT PLAYGROUND ================= */
{
  let env, post = false, total = 0, route = [0], done = false, log = [];
  const names = ["Vehicle x / 10", "Vehicle y / 10", "Demand at current node / 50", "Mean remaining demand / 50", "Load / capacity", "Fraction of nodes visited", "Steps / 40", "Nearest unvisited distance / 14.14"];
  let geo = null;
  const surf = Surface($("#c-env"), (ctx, w, h) => { if (!env) return; geo = drawMap(ctx, w, h, { xy: env.xy, dem: env.dem, visited: env.visited, cur: env.cur, cands: done ? [] : env.nb[env.cur], route }); });
  function reset() {
    const seed = $("#eseed").value; env = new S.LogisticsEnv(D.maps[seed], S.rng(+seed + 17), 0.05); if (post) env.shift(); env.reset();
    total = 0; route = [0]; done = false; log = ["Episode started at the depot."]; render();
  }
  function act(a) { if (done) return; const st = env.step(a); total += st.info.rawReward; route.push(st.info.to);
    const i = st.info; let msg = `a${a} → node ${i.to}: distance ${i.dist.toFixed(2)}`;
    msg += i.delivered ? `, delivered ${i.delivered.toFixed(1)}` : i.overCapacity ? ", over capacity (−10)" : i.revisit ? ", revisit (−5)" : "";
    msg += `; reward ${i.rawReward.toFixed(1)} (scaled ${(i.rawReward * 0.05).toFixed(2)})`; log.unshift(msg);
    if (st.done) { done = true; log.unshift(env.visited.every(Boolean) ? "All nodes visited: +100. Episode over." : "40-step limit reached: −30. Episode over."); }
    render(); }
  function render() {
    const s = env.state();
    $("#svec").innerHTML = s.map((v, i) => `<div class="sv"><span>s${i + 1} · ${names[i]}</span><span class="mono">${v.toFixed(3)}</span><div class="bar"><i style="width:${Math.min(100, Math.max(0, v * 100))}%"></i></div></div>`).join("");
    $("#eacts").innerHTML = env.nb[env.cur].map((n, a) => `<button type="button" class="btn" data-a="${a}" ${done ? "disabled" : ""}>a${a} → node ${n}${env.visited[n] ? " (visited)" : ""}</button>`).join("");
    $("#estats").innerHTML = statHTML([["Step", `${env.steps} / 40`], ["Load", `${env.load.toFixed(0)} / 150`], ["Nodes visited", `${env.visited.filter(Boolean).length} / 20`], ["Episode reward (raw)", total.toFixed(1)]]);
    $("#elog").innerHTML = log.slice(0, 40).map(l => `<div>${l}</div>`).join("");
    surf.render(); }
  $("#eacts").addEventListener("click", e => { const b = e.target.closest("[data-a]"); if (b) act(+b.dataset.a); });
  surf.cv.addEventListener("click", e => { if (!geo || done) return; const r = surf.cv.getBoundingClientRect(), px = e.clientX - r.left, py = e.clientY - r.top;
    let best = -1, bd = 16; env.nb[env.cur].forEach((n, a) => { const p = env.xy[n]; const d = Math.hypot(geo.X(p[0]) - px, geo.Y(p[1]) - py); if (d < bd) { bd = d; best = a; } }); if (best >= 0) act(best); });
  $("#eseed").addEventListener("change", reset); $("#ereset").addEventListener("click", reset);
  $("#epre").addEventListener("click", () => { post = false; $("#epre").setAttribute("aria-pressed", "true"); $("#epost").setAttribute("aria-pressed", "false"); reset(); });
  $("#epost").addEventListener("click", () => { post = true; $("#epost").setAttribute("aria-pressed", "true"); $("#epre").setAttribute("aria-pressed", "false"); reset(); });
  reset();
}
})();
</script>
</body>
</html>

